Locally Nameless Permutation Types

We define "Locally Nameless Permutation Types", which fuse permutation types as used in Nominal Isabelle with the locally nameless representation. We show that this combination is particularly useful when formalizing programming languages where bound names may become free during execution ("extrusion"), common in process calculi. It inherits the generic definition of permutations and support, and associated lemmas, from the Nominal approach, and the ability to stay close to pencil-and-paper proofs from the locally nameless approach. We explain how to use cofinite quantification in this setting, show why reasoning about renaming is more important here than in languages without extrusion, and provide results about infinite support, necessary when reasoning about countable choice.

==> anc/coq/LICENSE.txt <==
		   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions. 

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version. 

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.


==> anc/coq/LibFunc_Extra.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* Additional lemmas about functions.                                      *
**************************************************************************)

Require Import LibTactics.
Require Import LibChoice.
Require Import LibAxioms.
Require Import LibFunc.
Require Import LibEqual.
Require Import LibLogic.

Set Implicit Arguments.

(** Additional results *)

Section FnProps.

  Variable A B : Type.

  Implicit Type f g : A -> B.

  Lemma func_not_equal : forall f g,
    (exists a, f a <> g a) <-> f <> g.
  Proof.
    intros ; split.
    apply contrapose_elim ; rewrite not_exists ; rewrite not_not ; intro ; subst*.
    rewrite <- not_forall ; apply contrapose_intro ; apply func_ext_1.
  Qed.

End FnProps.

(** Basic definitions *)

Section Definitions.

  Variable (A B C : Type).

  Implicit Type f : A -> B.
  Implicit Type g : B -> C.
  Implicit Type a : A.
  Implicit Type b : B.

  (** Injections *)

  Definition inj f := forall a1 a2, f a1 = f a2 -> a1 = a2.

  (** Surjection *)

  Definition surj f := forall b, exists a : A, f a = b.

  (** Bijection *)

  Definition bij f := inj f /\ surj f.

End Definitions.

(** Inverse *)

Section Inverse.

  Variable (A B : Type).
  Variable (f : A -> B).
  Variable (f_bij : bij f).

  Implicit Type g : B -> A.
  Implicit Type a : A.
  Implicit Type b : B.

  Lemma inverse_ex : 
    exists g, (forall a, g (f a) = a) /\ (forall b, f (g b) = b).
  Proof.
    destruct f_bij as [f_inj f_surj].
    pose (R := fun (b : B) (a : A), b = f a).
    assert (HR : forall b : B, exists a, R b a) by
      (intro ; destruct (f_surj b) as [a Ha] ; exists a ; subst R ; simpl ; auto).
    destruct (func_choice R HR) as [g Hg] ; exists g ; subst R ; simpl in * ; split*.
  Qed.

  Definition inverse := proj1_sig (indefinite_description inverse_ex).

  Lemma inverse_left : forall a,
    inverse (f a) = a.
  Proof.
    intros ; unfold inverse.
    destruct (indefinite_description inverse_ex) as [g [Hg1 Hg2]] ; auto.
  Qed.

  Lemma inverse_right : forall b,
    f (inverse b) = b.
  Proof.
    intros ; unfold inverse.
    destruct (indefinite_description inverse_ex) as [g [Hg1 Hg2]] ; auto.
  Qed.

  Lemma inverse_bij : 
    bij inverse.
  Proof.
    split ; [intros b1 b2 Hinv | intro a].
  (* injection *)
    rewrite <- (inverse_right b1).
    rewrite <- (inverse_right b2).
    rewrite* Hinv.
  (* surjection *)
    exists (f a) ; rewrite* inverse_left.
  Qed.

  Lemma inverse_eq : forall a b,
    inverse b = a <-> b = f a.
  Proof.
    intros.
    destruct (proj2 f_bij b) as [a' Ha'] ; subst b.
    asserts_rewrite ((f a' = f a) <-> a' = a).
      split ; intro ; subst* ; apply* (proj1 f_bij).
    rewrite* inverse_left.
  Qed.

End Inverse.

Section InverseProps.

  Variable (A B : Type).
  Variable (f : A -> B).
  Variable (f_bij : bij f).

  Lemma inverse_involution : inverse (inverse_bij f_bij) = f.
  Proof.
    apply func_ext_1 ; intro a ; rewrite inverse_eq ; rewrite* inverse_left.
  Qed.

End InverseProps.

(** Properties of composition *)

Section Composition.

  Variable (A B C : Type).

  Implicit Type f : A -> B.
  Implicit Type g : B -> C.

  Lemma inj_comp : forall g f,
    inj g -> inj f -> inj (g \o f).
  Proof.
    unfold inj ; auto.
  Qed.

  Lemma surj_comp : forall g f,
    surj g -> surj f -> surj (g \o f).
  Proof.
    unfold surj ; introv Hg Hf ; unfold compose.
    intro c.
    destruct (Hg c) as [b Hb].
    destruct (Hf b) as [a Ha].
    exists a ; rewrite Ha ; rewrite* Hb.
  Qed.

  Lemma bij_comp : forall g f,
    bij g -> bij f -> bij (g \o f).
  Proof.
    unfold bij ; lets: inj_comp ; lets: surj_comp ; iauto.
  Qed.

  Lemma inverse_comp : forall g f (g_bij : bij g) (f_bij : bij f),
    inverse (bij_comp g_bij f_bij) = inverse f_bij \o inverse g_bij.
  Proof.
    intros ; apply func_ext_1 ; intro c ; unfold compose.
    apply inverse_eq ; repeat rewrite* inverse_right.
  Qed.

End Composition.


==> anc/coq/LibLocallyNameless.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* Formalization of a locally nameless permutation type.                   *
**************************************************************************)

Require Import LibSet.
Require Import Metatheory.
Require Import Metatheory_Extra.
Require Import LibPermutation.
Require Import LibList.

Set Implicit Arguments.

(** * Definition of locally closed *)

Class LC (T : Type) := 
  lc : T -> Prop.

(** * Variable opening and closing *)

Class Open (T : Type) :=
  open : nat -> var -> T -> T.

Class Close (T : Type) :=
  close : nat -> var -> T -> T.

Notation "{ i ~> x } t" := (open i x t) (at level 67).
Notation "{ i <~ x } t" := (close i x t) (at level 67).
Notation "t ^^ x" := (open 0 x t) (at level 67).

(** * Alternative definition of local closure *)

Class LC_At (T : Type) :=
  lc_at : nat -> T -> Prop.

Section LC_At_Props.

  Context {T : Type}.
  Context {LC_T : LC T}.
  Context {LC_At_T : LC_At T}.
  Context {Open_T : Open T}.

  Class LC_At_Open :=
    lc_at_open : forall i x t, lc_at i ({i ~> x} t) <-> lc_at (i + 1) t.

  Class LC_To_LC_At :=
    lc_to_lc_at : forall t, lc t -> lc_at 0 t.

  Class LC_At_To_LC :=
    lc_at_to_lc : forall t, lc_at 0 t -> lc t.

End LC_At_Props.

Implicit Arguments LC_At_Open [LC_At_T Open_T].
Implicit Arguments LC_To_LC_At [LC_T LC_At_T].
Implicit Arguments LC_At_To_LC [LC_T LC_At_T].
Implicit Arguments lc_at_open [T LC_At_T Open_T LC_At_Open i t].

(** * Equivariance *)

Section Equivariance.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {Open_T : Open T}.
  Context {Close_T : Close T}.
  Context {LC_T : LC T}.

  Class OpenEquivariant :=
    open_equivariant : forall p x (t : T) i, 
      p \* ({i ~> x} t) = {i ~> p \* x} (p \* t).

  Class CloseEquivariant :=
    close_equivariant : forall p x (t : T) i, 
      p \* ({i <~ x} t) = {i <~ p \* x} (p \* t).

  Class LCEquivariant :=
    lc_equivariant : forall p (t : T),
      lc t -> lc (p \* t).

End Equivariance.

Implicit Arguments OpenEquivariant [Permute_T Open_T].
Implicit Arguments CloseEquivariant [Permute_T Close_T].
Implicit Arguments LCEquivariant [Permute_T LC_T].

(** * Properties of opening *)

Section Opening.

  Context {T : Type}.
  Context {Open_T : Open T}.
  Context {LC_At_T : LC_At T}.
  Context {Permute_T : Permute T}.

  Class OpenLC :=
    open_lc_at : forall t i, lc_at i t -> forall i' x, i <= i' ->
      {i' ~> x} t = t.

  Class OpenSupp :=
    open_supp : forall x y t i,
      y # t -> y <> x -> y # ({i ~> x} t).

End Opening.

Implicit Arguments OpenLC [LC_At_T Open_T].
Implicit Arguments OpenSupp [Permute_T Open_T].
Implicit Arguments open_lc_at [T Open_T LC_At_T OpenLC t i' x].

(** * Properties of closing *)

Section Closing.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {Close_T : Close T}.

  Class CloseFresh :=
    close_fresh : forall t i x, x # t ->  
      {i <~ x} t = t.

  Class CloseSupp := 
    close_supp : forall x t i, finite (supp t) ->
      x # ({i <~ x} t).

End Closing.

Implicit Arguments CloseFresh [Permute_T Close_T].
Implicit Arguments CloseSupp [Permute_T Close_T].

(** * Interplay between opening and closing *)

Section OpeningVsClosing.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {Open_T : Open T}.
  Context {Close_T : Close T}.
  Context {LC_At_T : LC_At T}.

  Class CloseOpen := 
    close_open : forall (t : T) i x, x # t -> 
      {i <~ x} ({i ~> x} t) = t.

  Class OpenClose :=
    open_close_at : forall (t : T) i, lc_at i t -> forall i' x, i <= i' -> 
      {i' ~> x} ({i' <~ x} t) = t.

End OpeningVsClosing.

Implicit Arguments CloseOpen [Permute_T Open_T Close_T].
Implicit Arguments OpenClose [LC_At_T Open_T Close_T].
Implicit Arguments open_close_at [T Open_T Close_T LC_At_T OpenClose t i' x].

(** * Derived lemmas *)

Section Derived.

  Context {T : Type}.
  Context {Open_T : Open T}.
  Context {Close_T : Close T}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.
  Context {LC_T : LC T}.
  Context {LC_At_T : LC_At T}.
  Context {LC_To_LC_At_T : LC_To_LC_At T}.
  Context {LC_At_To_LC_T : LC_At_To_LC T}.
  Context {LC_At_Open_T : LC_At_Open T}. 
  Context {CloseOpen_T : CloseOpen T}.
  Context {OpenClose_T : OpenClose T}.
  Context {LCEquivariant_T : LCEquivariant T}.
  Context {OpenEquivariant_T : OpenEquivariant T}.
  Context {CloseEquivariant_T : CloseEquivariant T}.
  Context {OpenLC_T : OpenLC T}.

  Lemma open_close : forall t, lc t -> forall i x,
    {i ~> x} ({i <~ x} t) = t.
  Proof.
    intros ; apply (open_close_at 0) ; try omega ; apply lc_to_lc_at ; auto.
  Qed.

  Lemma open_lc : forall t, lc t -> forall i x,
    {i ~> x} t = t.
  Proof.
    intros ; apply (open_lc_at 0) ; try omega ; apply lc_to_lc_at ; auto.
  Qed.

  Lemma open_inj : forall x (t u : T) i, x # t -> x # u -> 
    {i ~> x} t = {i ~> x} u -> t = u.
  Proof.
    introv Fr1 Fr2 Heq.
    lets Ht : close_open i Fr1 ; rewrite <- Ht.
    lets Hu : close_open i Fr2 ; rewrite <- Hu.
    fequals*.
  Qed.

  Lemma close_inj : forall x (t u : T) i, lc t -> lc u ->
    {i <~ x} t = {i <~ x} u -> t = u.
  Proof.
    introv Hlc_t Hlc_u Heq.
    lets Ht : open_close Hlc_t i x ; rewrite <- Ht.
    lets Hu : open_close Hlc_u i x ; rewrite <- Hu.
    fequals*.
  Qed.

  Lemma equivariant_open :
    equivariant open.
  Proof.
    rewrite <- equivariant_3 ; intros.
    rewrite permute_nat_id ; apply open_equivariant.
  Qed.

  Lemma equivariant_close :
    equivariant close.
  Proof.
    rewrite <- equivariant_3 ; intros.
    rewrite permute_nat_id ; apply close_equivariant.
  Qed.

  Lemma permute_lc_iff : forall p (t : T),
    lc t <-> lc (p \* t).
  Proof.
    intros ; split ; intro Hlc.
    apply* lc_equivariant.
    apply (lc_equivariant (perm_inv p)) in Hlc.
    rewrite* permute_inverse_left in Hlc.
  Qed.

  Lemma lc_open : forall t x y,
    lc (t ^^ x) -> lc (t ^^ y).
  Proof.
    introv Hlc.
    apply lc_to_lc_at in Hlc.
    apply lc_at_open in Hlc ; auto.
    rewrite <- (lc_at_open y) in Hlc.
    apply lc_at_to_lc in Hlc ; auto.
  Qed.
 
  Lemma equivariant_lc :
    equivariant lc.
  Proof.
    rewrite <- equivariant_1 ; intros.
    rewrite permute_Prop_id.
    rewrite prop_eq_to_iff.
    apply permute_lc_iff.
  Qed.

  Lemma permute_intro : forall (t : T) x y, x # t -> y # t ->
    t ^^ x = {y <~> x} \* (t ^^ y).
  Proof.
    introv Hx Hy.
    rewrite open_equivariant.
    rewrite (swap_fresh Hy Hx).
    rewrite* swap_l.
  Qed.

  Lemma finite_supp_open : forall (t : T) i x,
    finite (supp t) -> finite (supp ({i ~> x} t)).
  Proof.
    intros ; apply finite_supp_equivariant_fn_3 ; auto ; try apply finite_supp ; apply equivariant_open.
  Qed.

  Lemma finite_supp_close : forall (t : T) i x,
    finite (supp t) -> finite (supp ({i <~ x} t)).
  Proof.
    intros ; apply finite_supp_equivariant_fn_3 ; auto ; try apply finite_supp ; apply equivariant_close.
  Qed.

End Derived.

Section ChangeFreshName.

  Context {T1 T2 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {Open_T1 : Open T1}.
  Context {Open_T2 : Open T2}.
  Context {OpenEquivariant_T1 : OpenEquivariant T1}.
  Context {OpenEquivariant_T2 : OpenEquivariant T2}.

  Lemma change_fresh_name_1 : forall (P : T1 -> Prop) t x y, x # t -> y # t -> equivariant P ->
    P (t ^^ x) -> P (t ^^ y).
  Proof.
    introv Hx Hy HP Hyp.
    rewrite <- (permute_Prop_id (perm_swap x y) (P (t ^^ y))).
    rewrite (iff_2 (equivariant_1 P) HP).
    rewrite (open_equivariant).
    rewrite swap_r.
    rewrite* swap_fresh.
  Qed.

  Lemma change_fresh_name_2 : forall (P : T1 -> T2 -> Prop) t1 t2 x y, x # t1 -> x # t2 -> y # t1 -> y # t2 -> equivariant P ->
    P (t1 ^^ x) (t2 ^^ x) -> P (t1 ^^ y) (t2 ^^ y).
  Proof.
    introv Hx1 Hx2 Hy1 Hy2 HP Hyp.
    rewrite <- (permute_Prop_id (perm_swap x y) (P (t1 ^^ y) (t2 ^^ y))).
    rewrite (iff_2 (equivariant_2 P) HP).
    do 2 rewrite (open_equivariant).
    rewrite swap_r.
    do 2 (rewrite swap_fresh ; auto).
  Qed.

End ChangeFreshName.

Implicit Arguments open_inj [T Permute_T Open_T Close_T CloseOpen_T t u].
Implicit Arguments close_inj [T LC_T Open_T Close_T OpenClose_T t u].
Implicit Arguments permute_lc_iff [T Permute_T PermuteId_T PermuteComp_T LC_T LCEquivariant_T t].
Implicit Arguments permute_intro [T Open_T Permute_T PermuteId_T PermuteComp_T OpenEquivariant_T t].

(** * Substitution *)

Class Subst T := 
  subst : var -> T -> T -> T.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

Section SubstProps.

  Context {T : Type}.
  Context {Open_T : Open T}.
  Context {Close_T : Close T}.
  Context {LC_T : LC T}.
  Context {Subst_T : Subst T}.
  Context {Permute_T : Permute T}.

  Class SubstOpen :=
    subst_open : forall x y (t u : T), x <> y -> lc u -> forall i,
      [x ~> u] ({i ~> y} t) = {i ~> y} ([x ~> u] t).

  Class SubstClose :=
    subst_close : forall x y (t u : T), x <> y -> y # u -> forall i,
      [x ~> u] ({i <~ y} t) = {i <~ y} ([x ~> u] t).

  Class SubstLC :=
    subst_lc : forall x t u, lc t -> lc u -> 
      lc ([x ~> u] t).

  Class SubstFresh :=
    subst_fresh : forall x (t u : T), x # t -> 
      [x ~> u] t = t.

  Class SubstEquivariant :=
    subst_equivariant : forall p x (t u : T),
      p \* ([x ~> u] t) = [p \* x ~> p \* u] (p \* t).

End SubstProps.

Implicit Arguments SubstOpen [Open_T LC_T Subst_T].
Implicit Arguments SubstClose [Close_T Permute_T Subst_T].
Implicit Arguments SubstLC [LC_T Subst_T].
Implicit Arguments SubstFresh [Permute_T Subst_T].
Implicit Arguments SubstEquivariant [Permute_T Subst_T].

Section SubstEquivariant.

  Context {T : Type}.
  Context {Subst_T : Subst T}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.
  Context {PermuteSubst_T : SubstEquivariant T}.

  Lemma equivariant_subst :
    equivariant subst.
  Proof.
    rewrite <- equivariant_3 ; intros ; apply subst_equivariant.
  Qed.

End SubstEquivariant.

(** * Generic instances *)

Section LNInstance1.

  Context {T : Type}.
  Context {LC_T : LC T}.
  Context {Open_T : Open T}.
  Context {Close_T : Close T}.
  Context {LC_At_T : LC_At T}.
  Context {LC_At_Open_T : LC_At_Open T}.
  Context {LC_To_LC_At_T : LC_To_LC_At T}.
  Context {LC_At_To_LC_T : LC_At_To_LC T}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.
  Context {OpenLC_T : OpenLC T}.
  Context {OpenSupp_T : OpenSupp T}.
  Context {CloseFresh_T : CloseFresh T}.
  Context {CloseSupp_T : CloseSupp T}.
  Context {CloseOpen_T : CloseOpen T}.
  Context {OpenClose_T : OpenClose T}.
  Context {OpenEquivariant_T : OpenEquivariant T}.
  Context {CloseEquivariant_T : CloseEquivariant T}.
  Context {LCEquivariant_T : LCEquivariant T}.

(** Option *)

  Global Instance lc_option : LC (option T) :=
    fun opt => forall t, opt = Some t -> lc t.

  Global Instance open_option : Open (option T) :=
    fun i x opt => 
    match opt with
    | Some t => Some ({i ~> x} t)
    | None   => None
    end.

  Global Instance close_option : Close (option T) :=
    fun i x opt =>
    match opt with
    | Some t => Some ({i <~ x} t)
    | None => None
    end.

  Global Instance lc_at_option : LC_At (option T) :=
    fun i opt => forall t, opt = Some t -> lc_at i t.

  Global Instance lc_at_open_option : LC_At_Open (option T).
  Proof.
    hnf ; destruct t ; unfold lc_at ; unfold lc_at_option ; split ; introv Hyp Heq ; inverts Heq ;
    apply (lc_at_open x) ; auto.
  Qed.

  Global Instance lc_at_to_lc_option : LC_At_To_LC (option T).
  Proof.
     hnf ; destruct t ; unfold lc ; unfold lc_at ; unfold lc_option ; unfold lc_at_option ; simpl ;
      introv Hyp Heq ; try discriminate ; inverts* Heq.
  Qed.

  Global Instance lc_to_lc_at_option : LC_To_LC_At (option T).
  Proof.
     hnf ; destruct t ; unfold lc ; unfold lc_at ; unfold lc_option ; unfold lc_at_option ; simpl ;
      introv Hyp Heq ; try discriminate ; inverts* Heq.
  Qed.

  Global Instance OpenEquivariant_option : OpenEquivariant (option T).
  Proof.
    hnf ; destruct t ; unfold open ; unfold permute ; simpl ; intros ; fequal ; apply open_equivariant.
  Qed.

  Global Instance CloseEquivariant_option : CloseEquivariant (option T).
  Proof.
    hnf ; destruct t ; unfold close ; unfold permute ; simpl ; intros ; fequal ; apply close_equivariant.
  Qed.

  Global Instance LCEquivariant_option : LCEquivariant (option T).
  Proof.
    hnf ; destruct t ; unfold lc ; unfold lc_option ; unfold permute ; simpl ; introv Hyp Heq ; inverts Heq.
    apply* lc_equivariant.
  Qed.

  Global Instance OpenSupp_option : OpenSupp (option T).
  Proof.
    hnf ; destruct t ; unfold open ; simpl ; introv ;
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; apply* open_supp.
  Qed.

  Global Instance CloseFresh_option : CloseFresh (option T).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; introv ;
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; intros ; fequal ; apply* close_fresh.
  Qed.

  Global Instance CloseSupp_option : CloseSupp (option T).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; introv ;
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; intros ; apply* close_supp.
  Qed.

  Global Instance CloseOpen_option : CloseOpen (option T).
  Proof.
    hnf ; destruct t ; unfold LibBag.notin ; unfold open ; unfold close ; simpl ; introv ;
    autorewrite with supp_db ; auto ; intros ; fequal ; apply* close_open.
  Qed.

  Global Instance OpenClose_option : OpenClose (option T).
  Proof.
    hnf ; destruct t ; unfold close ; unfold open ; simpl ; intros ; fequal ; apply* open_close_at.
  Qed.

(** Lists *)

  Global Instance lc_list : LC (list T) :=
    fun xs => forall x, Mem x xs -> lc x.

  Global Instance open_list : Open (list T) :=
    fix open_list i x ts {struct ts} :=
    let rec : Open (list T) := @open _ open_list in
    match ts with
    | nil        => nil
    | cons t ts' => cons ({i ~> x} t) ({i ~> x} ts')
    end.

  Global Instance close_list : Close (list T) :=
    fix close_list i x ts {struct ts} :=
    let rec : Close (list T) := @close _ close_list in
    match ts with
    | nil        => nil
    | cons t ts' => cons ({i <~ x} t) ({i <~ x} ts')
    end.

  Lemma open_mem_1 : forall i x t ts,
    Mem t ts -> Mem ({i ~> x} t) ({i ~> x} ts).
  Proof.
    induction 1 ; [apply Mem_here | apply* Mem_next].
  Qed.

  Lemma open_mem_2 : forall ts t i x,
    Mem t ({i ~> x} ts) -> exists t', t = {i ~> x} t' /\ Mem t' ts.
  Proof.
    cut (forall ts' t i x, Mem t ts' -> forall ts, ts' = ({i ~> x} ts) -> exists t', t = {i ~> x} t' /\ Mem t' ts) ; auto*.
    induction 1 ; introv Heq ; destruct ts ; try discriminate ;
      unfold open in Heq ; simpl in Heq ; inverts* Heq.
    exists t0 ; split* ; apply Mem_here.
    destruct (IHMem ts (refl_equal ({i ~> x}ts))) as [t' [Ht'1 Ht'2]].
    exists t' ; split* ; apply* Mem_next.
  Qed.

  Global Instance lc_at_list : LC_At (list T) :=
    fun i xs => forall x, Mem x xs -> lc_at i x.

  Global Instance lc_at_open_list : LC_At_Open (list T).
  Proof.
    hnf ; unfold lc_at ; unfold lc_at_list ; split ; introv Hyp Hmem.
    apply (lc_at_open x) ; apply Hyp ; apply open_mem_1 ; auto.
    destruct (open_mem_2 _ _ _ Hmem) as [t' [Ht'1 Ht'2]] ; substs.
    apply (lc_at_open x) ; auto.
  Qed.

  Global Instance lc_to_lc_at_list : LC_To_LC_At (list T).
  Proof.
    hnf ; intro ;
    unfold lc ; unfold lc_list ; unfold lc_at ; unfold lc_at_list ; introv Hyp Hmem ; auto*.
  Qed.

  Global Instance lc_at_to_lc_list : LC_At_To_LC (list T).
  Proof.
    hnf ; intro ;
    unfold lc ; unfold lc_list ; unfold lc_at ; unfold lc_at_list ; introv Hyp Hmem ; auto*.
  Qed.

  Global Instance OpenEquivariant_list : OpenEquivariant (list T).
  Proof.
    hnf ; fix 3 ; change (OpenEquivariant (list T)) in OpenEquivariant_list.
    destruct t ; unfold open ; unfold permute ; simpl ; intros ;
    fequals ; apply open_equivariant.
  Qed.

  Global Instance CloseEquivariant_list : CloseEquivariant (list T).
  Proof.
    hnf ; fix 3 ; change (CloseEquivariant (list T)) in CloseEquivariant_list.
    destruct t ; unfold close ; unfold permute ; simpl ; intros ;
    fequals ; apply close_equivariant.
  Qed.

  Global Instance LCEquivariant_list : LCEquivariant (list T).
  Proof.
    hnf ; unfold lc ; unfold lc_list ; introv Hyp Hmem.
    rewrite (permute_lc_iff (perm_inv p)).
    apply Hyp ; rewrite* <- permute_Mem_2.
  Qed.

  Global Instance OpenLC_list : OpenLC (list T).
  Proof.
    hnf ; fix 1 ; change (OpenLC (list T)) in OpenLC_list.
    destruct t ; unfold lc_at ; unfold lc_at_list ; unfold open ; simpl ; auto.
    introv Hyp Hle ; fequal ; apply (open_lc_at i) ; auto.
    apply Hyp ; apply Mem_here.
    unfold lc_at ; unfold lc_at_list ; intros ; apply Hyp ; apply* Mem_next.
  Qed.

  Global Instance OpenSupp_list : OpenSupp (list T).
  Proof.
    hnf ; fix 3 ; change (OpenSupp (list T)) in OpenSupp_list.
    destruct t ; unfold open ; simpl ; introv ; auto.
    unfold LibBag.notin ; autorewrite with supp_db ; auto.
    repeat rewrite in_union ; repeat rewrite not_or.
    intros ; split ; apply open_supp ; auto*.
  Qed.

  Global Instance CloseFresh_list : CloseFresh (list T).
  Proof.
    hnf ; fix 1 ; change (CloseFresh (list T)) in CloseFresh_list.
    destruct t ; unfold close ; simpl ; introv ; auto.
    unfold LibBag.notin ; autorewrite with supp_db ; auto.
    rewrite in_union ; rewrite not_or.
    intros ; fequals ; apply close_fresh ; auto*.
  Qed.

  Global Instance CloseSupp_list : CloseSupp (list T).
  Proof.
    hnf ; fix 2 ; change (CloseSupp (list T)) in CloseSupp_list.
    destruct t ; unfold close ; simpl ; unfold LibBag.notin ;
      autorewrite with supp_db ; auto.
    intros ; rewrite <- finite_union in *.
    rewrite supp_cons.
    rewrite in_union ; rewrite not_or ; split ; apply close_supp ; auto*.
  Qed.

  Global Instance CloseOpen_list : CloseOpen (list T).
  Proof.
    hnf ; fix 1 ; change (CloseOpen (list T)) in CloseOpen_list.
    destruct t ; unfold close ; unfold open ; introv ; simpl ; auto.
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; rewrite in_union ; rewrite not_or.
    intros ; fequals ; apply close_open ; auto*.
  Qed.

  Global Instance OpenClose_list : OpenClose (list T).
  Proof.
    hnf ; fix 1 ; change (OpenClose (list T)) in OpenClose_list.
    destruct t ; unfold lc_at ; unfold lc_at_list ; unfold open ; unfold close ; simpl ; auto.
    introv Hyp Hlt ; fequal.
    apply (open_close_at i) ; auto ; apply Hyp ; apply Mem_here.
    apply (open_close_at i) ; auto ; unfold lc_at ; unfold lc_at_list ; intros ; apply Hyp ; apply* Mem_next.
  Qed.

(** Infinite streams [(nat -> T)] *)

  Global Instance lc_infinite_stream : LC (nat -> T) :=
    fun f => forall n, lc (f n).

  Global Instance open_infinite_stream : Open (nat -> T) :=
    fun i x f n => {i ~> x} (f n).

  Global Instance close_infinite_stream : Close (nat -> T) :=
    fun i x f n => {i <~ x} (f n).

  Global Instance lc_at_infinite_stream : LC_At (nat -> T) :=
    fun i f => forall n, lc_at i (f n).

  Global Instance lc_at_open_infinite_stream : LC_At_Open (nat -> T).
  Proof.
    hnf ; introv.
    unfold lc_at ; unfold lc_at_infinite_stream ; unfold open ; unfold open_infinite_stream.
    split ; intros ; apply (lc_at_open x) ; auto.
  Defined.

  Global Instance lc_to_lc_at_infinite_stream : LC_To_LC_At (nat -> T).
  Proof.
    hnf ; intro f.
    unfold lc ; unfold lc_infinite_stream ; unfold lc_at ; unfold lc_at_infinite_stream ; introv Hyp ; auto*.
  Defined.

  Global Instance lc_at_to_lc_infinite_stream : LC_At_To_LC (nat -> T).
  Proof.
    hnf ; intro f.
    unfold lc ; unfold lc_infinite_stream ; unfold lc_at ; unfold lc_at_infinite_stream ; introv Hyp ; auto*.
  Defined.

  Global Instance OpenEquivariant_infinite_stream : OpenEquivariant (nat -> T).
  Proof.
    hnf ; intros.
    unfold permute at 1 3 ; unfold permute_function.
    unfold open ; unfold open_infinite_stream.
    unfold LibFunc.compose ; apply func_ext_1 ; intro n.
    rewrite* open_equivariant.
  Defined.

  Global Instance CloseEquivariant_infinite_stream : CloseEquivariant (nat -> T).
  Proof.
    hnf ; intros.
    unfold permute at 1 3 ; unfold permute_function.
    unfold close ; unfold close_infinite_stream.
    unfold LibFunc.compose ; apply func_ext_1 ; intro n.
    rewrite* close_equivariant.
  Defined.

  Global Instance LCEquivariant_infinite_stream : LCEquivariant (nat -> T).
  Proof.
    hnf ; introv.
    unfold permute ; unfold permute_function.
    unfold lc ; unfold lc_infinite_stream.
    unfold LibFunc.compose ; intros.
    rewrite permute_nat_id.
    apply* lc_equivariant.
  Defined.

  Global Instance OpenLC_infinite_stream : OpenLC (nat -> T).
  Proof.
    hnf ; introv.
    unfold open ; unfold open_infinite_stream.
    unfold lc_at ; unfold lc_at_infinite_stream.
    intros ; apply func_ext_1 ; intro n.
    apply (open_lc_at i) ; auto.
  Defined.

  Global Instance OpenSupp_infinite_stream : OpenSupp (nat -> T).
  Proof.
    hnf ; introv Hy Hne.
    assert (Ht : finite (supp t)) by apply* (fresh_finite_supp Hy).
    apply* notin_supp_f_nat ; intros.
    apply finite_supp_open ; auto.
    apply* open_supp ; apply* notin_supp_f_nat_elements.
  Defined.

  Global Instance CloseFresh_infinite_stream : CloseFresh (nat -> T).
  Proof.
    hnf ; intros.
    unfold close ; unfold close_infinite_stream ; apply func_ext_1 ; intro.
    apply close_fresh ; apply* notin_supp_f_nat_elements.
  Defined.

  Global Instance CloseSupp_infinite_stream : CloseSupp (nat -> T).
  Proof.
    hnf ; introv Hfin.
    apply notin_supp_f_nat ; intros.
    apply finite_supp_close ; auto.
    apply close_supp.
    apply not_not_elim ; intro Hinf.
    destruct (pick_from_infinite (build_fset Hfin) Hinf) as [y [Hy1 Hy2]].
    unfold notin in Hy2 ; rewrite in_build_fset in Hy2 ; change (y # t) in Hy2.
    assert (y # t n) by apply* notin_supp_f_nat_elements.
    auto.
  Defined.

  Global Instance CloseOpen_infinite_stream : CloseOpen (nat -> T).
  Proof.
    hnf ; intros.
    unfold open ; unfold open_infinite_stream.
    unfold close ; unfold close_infinite_stream.
    apply func_ext_1 ; intro ; apply* close_open.
    apply* notin_supp_f_nat_elements.
  Defined.

  Global Instance OpenClose_infinite_stream : OpenClose (nat -> T).
  Proof.
    hnf ; introv.
    unfold lc_at ; unfold lc_at_infinite_stream ; intros.
    unfold open ; unfold open_infinite_stream.
    unfold close ; unfold close_infinite_stream.
    apply func_ext_1 ; intro ; apply* open_close_at.
  Defined.

End LNInstance1.

Section LNInstance2.

  Context {T1 T2 : Type}.
  Context {LC_T1 : LC T1}.
  Context {LC_T2 : LC T2}.
  Context {Open_T1 : Open T1}.
  Context {Open_T2 : Open T2}.
  Context {Close_T1 : Close T1}.
  Context {Close_T2 : Close T2}.
  Context {LC_At_T1 : LC_At T1}.
  Context {LC_At_T2 : LC_At T2}.
  Context {LC_At_Open_T1 : LC_At_Open T1}.
  Context {LC_At_Open_T2 : LC_At_Open T2}.
  Context {LC_At_To_LC_T1 : LC_At_To_LC T1}.
  Context {LC_At_To_LC_T2 : LC_At_To_LC T2}.
  Context {LC_To_LC_At_T1 : LC_To_LC_At T1}.
  Context {LC_To_LC_At_T2 : LC_To_LC_At T2}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {OpenLC_T1 : OpenLC T1}.
  Context {OpenLC_T2 : OpenLC T2}.
  Context {OpenSupp_T1 : OpenSupp T1}.
  Context {OpenSupp_T2 : OpenSupp T2}.
  Context {CloseFresh_T1 : CloseFresh T1}.
  Context {CloseFresh_T2 : CloseFresh T2}.
  Context {CloseSupp_T1 : CloseSupp T1}.
  Context {CloseSupp_T2 : CloseSupp T2}.
  Context {CloseOpen_T1 : CloseOpen T1}.
  Context {CloseOpen_T2 : CloseOpen T2}.
  Context {OpenClose_T1 : OpenClose T1}.
  Context {OpenClose_T2 : OpenClose T2}.
  Context {OpenEquivariant_T1 : OpenEquivariant T1}.
  Context {OpenEquivariant_T2 : OpenEquivariant T2}.
  Context {CloseEquivariant_T1 : CloseEquivariant T1}.
  Context {CloseEquivariant_T2 : CloseEquivariant T2}.
  Context {LCEquivariant_T1 : LCEquivariant T1}.
  Context {LCEquivariant_T2 : LCEquivariant T2}.

(** Pairs *)

  Global Instance lc_pair : LC (T1 * T2) :=
    fun pair => let (a, b) := pair in (lc a * lc b)%type.

  Global Instance open_pair : Open (T1 * T2) :=
    fun i x pair => let (a, b) := pair in ({i ~> x} a, {i ~> x} b).

  Global Instance close_pair : Close (T1 * T2) :=
    fun i x pair => let (a, b) := pair in ({i <~ x} a, {i <~ x} b).

  Global Instance lc_at_pair : LC_At (T1 * T2) :=
    fun i pair => let (a, b) := pair in (lc_at i a * lc_at i b)%type.

  Global Instance lc_at_open_pair : LC_At_Open (T1 * T2).
  Proof.
    hnf ; destruct t.
    unfold lc_at ; simpl ; split ; intros [? ?] ; split ; apply (lc_at_open x) ; auto.
  Qed.

  Global Instance lc_to_lc_at_pair : LC_To_LC_At (T1 * T2).
  Proof.
    hnf ; destruct t.
    unfold lc ; unfold lc_at ; simpl ; intros [? ?] ; auto*.
  Qed.

  Global Instance lc_at_to_lc_pair : LC_At_To_LC (T1 * T2).
  Proof.
    hnf ; destruct t.
    unfold lc ; unfold lc_at ; simpl ; intro ; auto*.
  Qed.

  Global Instance OpenEquivariant_pair : OpenEquivariant (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold open ; simpl ; intros.
    unfold permute at 1 ; simpl ; fequal*.
  Qed.

  Global Instance CloseEquivariant_pair : CloseEquivariant (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; intros.
    unfold permute at 1 ; simpl ; fequal*.
  Qed.

  Global Instance LCEquivariant_pair : LCEquivariant (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold lc ; simpl ; auto*.
  Qed.

  Global Instance OpenLC_pair : OpenLC (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold open ; unfold lc_at ; simpl ; intros.
    fequal ; apply (open_lc_at i) ; auto*.
  Qed.

  Global Instance OpenSupp_pair : OpenSupp (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold open ; simpl ; introv.
    unfold LibBag.notin.
    repeat rewrite supp_pair.
    repeat rewrite in_union.
    repeat rewrite not_or.
    intros ; split ; apply open_supp ; auto*.
  Qed.

  Global Instance CloseFresh_pair : CloseFresh (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; introv.
    unfold LibBag.notin ; rewrite supp_pair ; rewrite in_union ; rewrite not_or.
    intros ; fequal ; apply close_fresh ; auto*.
  Qed.

  Global Instance CloseSupp_pair : CloseSupp (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; introv Hfin.
    rewrite supp_pair in Hfin ; rewrite <- finite_union in Hfin.
    unfold LibBag.notin ; rewrite supp_pair ; rewrite in_union ; rewrite not_or.
    split ; apply close_supp ; auto*.
  Qed.

  Global Instance CloseOpen_pair : CloseOpen (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold open ; unfold close ; simpl ; introv.
    unfold LibBag.notin ; rewrite supp_pair ; rewrite in_union ; rewrite not_or.
    intros ; fequal ; apply close_open ; auto*.
  Qed.

  Global Instance OpenClose_pair : OpenClose (T1 * T2).
  Proof.
    hnf ; destruct t ; unfold open ; unfold close ; unfold lc_at ; simpl.
    intros ; fequal ; apply (open_close_at i) ; auto*.
  Qed.

(** Sums *)

  Global Instance lc_sum : LC (T1 + T2) :=
    fun sum => (forall a, sum = inl a -> lc a) /\ (forall b, sum = inr b -> lc b).

  Lemma lc_sum_match : forall (sum : T1 + T2),
    lc sum <-> (match sum with inl a => lc a | inr b => lc b end).
  Proof.
    destruct sum ; unfold lc at 1 ; unfold lc_sum ; split* ;
    intro ; split ; introv Heq ; inverts* Heq.
  Qed.

  Global Instance open_sum : Open (T1 + T2) :=
    fun i x sum => match sum with
                   | inl a => inl ({i ~> x} a)
                   | inr b => inr ({i ~> x} b)
                   end.

  Global Instance close_sum : Close (T1 + T2) :=
    fun i x sum => match sum with
                    | inl a => inl ({i <~ x} a)
                    | inr b => inr ({i <~ x} b)
                    end.

  Global Instance lc_at_sum : LC_At (T1 + T2) :=
    fun i sum => (forall a, sum = inl a -> lc_at i a) /\ (forall b, sum = inr b -> lc_at i b).

  Global Instance lc_at_open_sum : LC_At_Open (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold lc_at ; unfold lc_at_sum ; split ; 
      introv Hyp ; split ; introv Heq ; inverts Heq ;
      apply (lc_at_open x) ; auto*.
  Qed.

  Global Instance lc_at_to_lc_sum : LC_At_To_LC (T1 + T2).
  Proof.
    hnf ; destruct t ;
    unfold lc ; unfold lc_at ; unfold lc_sum ; unfold lc_at_sum ; intro Hyp ;
    split ; introv Heq ; inverts Heq ; auto*.
  Qed.

  Global Instance lc_to_lc_at_sum : LC_To_LC_At (T1 + T2).
  Proof.
    hnf ; destruct t ;
    unfold lc ; unfold lc_at ; unfold lc_sum ; unfold lc_at_sum ; intro Hyp ;
    split ; introv Heq ; inverts Heq ; auto*.
  Qed.

  Global Instance OpenEquivariant_sum : OpenEquivariant (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold open ; simpl ; intros ;
    unfold permute at 1 ; simpl ; fequal*.
  Qed.

  Global Instance CloseEquivariant_sum : CloseEquivariant (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; intros ;
    unfold permute at 1 ; simpl ; fequal*.
  Qed.

  Global Instance LCEquivariant_sum : LCEquivariant (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold permute ; simpl ; repeat rewrite* lc_sum_match.
  Qed.

  Global Instance OpenLC_sum : OpenLC (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold lc_at ; unfold lc_at_sum ; unfold open ; simpl ;
      introv Hyp Hlt ; fequal ; apply (open_lc_at i) ; auto*.
  Qed.

  Global Instance OpenSupp_sum : OpenSupp (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold open ; simpl ; introv ;
    autorewrite with supp_db ; auto ; intros ; apply open_supp ; auto*.
  Qed.

  Global Instance CloseFresh_sum : CloseFresh (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; introv ;
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; intros ; 
    fequal ; apply close_fresh ; auto*.
  Qed.

  Global Instance CloseSupp_sum : CloseSupp (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold close ; simpl ; intro ;
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; intros ;
    apply close_supp ; auto.
  Qed.

  Global Instance CloseOpen_sum : CloseOpen (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold open ; unfold close ; simpl ; introv ;
    unfold LibBag.notin ; autorewrite with supp_db ; auto ; intros ; 
    fequal ; apply close_open ; auto*.
  Qed.

  Global Instance OpenClose_sum : OpenClose (T1 + T2).
  Proof.
    hnf ; destruct t ; unfold lc_at ; unfold lc_at_sum ; unfold open ; unfold close ;
      simpl ; intros ; fequal ; apply (open_close_at i) ; auto*.
  Qed.

End LNInstance2.


==> anc/coq/LibPermutation.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* Formalization of a permutation type, definition of support, and         *
* associated lemmas.                                                      *
**************************************************************************)

Require Import LibSet.
Require Import Metatheory.
Require Import Metatheory_Extra.
Require Import LibFunc.
Require Import LibFunc_Extra.
Require Import LibList.
Require Import LibStreams.

Set Implicit Arguments.

(** * Permutations *)

Record Perm := mkPerm {
    perm : var -> var
  ; perm_bij : bij perm
  ; perm_fin : finite \set{ a | perm a <> a }
}.

Lemma perm_eq : forall (p1 p2 : Perm),
  perm p1 = perm p2 <-> p1 = p2.
Proof.
  split ; intro Heq.
(* -> *)
  destruct p1 ; destruct p2 ; simpl in *.
  generalize dependent perm_fin1.
  generalize dependent perm_fin0.
  generalize dependent perm_bij1.
  generalize dependent perm_bij0.
  rewrite Heq ; intros.
  rewrite (proof_irrelevance perm_bij0 perm_bij1).
  rewrite (proof_irrelevance perm_fin0 perm_fin1).
  auto.
(* <- *)
  fequals*.
Qed.

(** Identity *)

Program Definition perm_id : Perm := 
  {| perm := fun a => a |}.

Next Obligation.
  unfold bij ; unfold inj ; unfold surj ; split*.
Qed.

Next Obligation.
  assert (Hfalse : forall a : var, a <> a <-> False) by iauto.
  setoid_rewrite Hfalse ; apply finite_empty.
Qed.

(** Composition *)

Program Definition perm_comp (p1 p2 : Perm) : Perm := 
  {| perm := perm p1 \o perm p2 |}.

Next Obligation.
  destruct p1 ; destruct p2 ; simpl ; apply* bij_comp.
Qed.

Next Obligation.
  unfold compose ; destruct p1 ; destruct p2 ; simpl.
  apply not_not_elim ; intro Hinf.
  set (Hfin := conj perm_fin0 perm_fin1) ; rewrite finite_union in Hfin.
  destruct (pick_from_infinite (build_fset Hfin) Hinf) as [a Ha].
  unfold notin in Ha ; 
    rewrite in_build_fset in Ha ; 
    rewrite in_union in Ha ; 
    repeat rewrite in_set in Ha ; 
    rewrite not_or in Ha ;
    repeat rewrite not_not in Ha.
  destruct Ha as [Ha1 [Ha2 Ha3]] ; rewrite* Ha3 in Ha1.
Qed.

Notation "p1 \oo p2" := (perm_comp p1 p2) (at level 49, right associativity).

Lemma perm_comp_id_left : forall p,
  perm_id \oo p = p.
Proof.
  intros ; apply perm_eq ; simpl ; rewrite* compose_id_l.
Qed.

Lemma perm_comp_id_right : forall p,
  p \oo perm_id = p.
Proof.
  intros ; apply perm_eq ; simpl ; rewrite* compose_id_r.
Qed.

Lemma perm_comp_assoc : forall p1 p2 p3,
  p1 \oo p2 \oo p3 = (p1 \oo p2) \oo p3.
Proof.
  intros ; apply perm_eq ; simpl ; rewrite* compose_assoc.
Qed.

(** Inverse *)

Program Definition perm_inv (p : Perm) : Perm :=
  {| perm := inverse (perm_bij p) |}.

Next Obligation.
  apply inverse_bij.
Qed.

Next Obligation.
  assert (eq_sym : forall x y : var, x = y <-> y = x) by iauto.
  setoid_rewrite inverse_eq ; setoid_rewrite eq_sym ; destruct* p.
Qed.

Lemma perm_inv_right : forall p,
  p \oo perm_inv p = perm_id.
Proof.
  intros ; apply perm_eq ; simpl ; unfold compose ; apply func_ext_1 ; intro ; rewrite* inverse_right.
Qed.

Lemma perm_inv_left : forall p,
  perm_inv p \oo p = perm_id.
Proof.
  intros ; apply perm_eq ; simpl ; unfold compose ; apply func_ext_1 ; intro ; rewrite* inverse_left.
Qed.

Lemma perm_inv_id : 
  perm_inv perm_id = perm_id.
Proof.
  apply perm_eq ; simpl ; apply func_ext_1 ; intro a.
  change a with ((fun b => b) a) at 1 ; rewrite* inverse_left.
Qed.

Lemma perm_inv_comp : forall p1 p2,
  perm_inv (p2 \oo p1) = perm_inv p1 \oo perm_inv p2.
Proof.
  intros ; apply perm_eq ; simpl.
  rewrite <- (proof_irrelevance (bij_comp (perm_bij p2) (perm_bij p1)) (perm_comp_obligation_1 p2 p1)).
  apply inverse_comp.
Qed.

Lemma perm_inv_involution : forall p,
  perm_inv (perm_inv p) = p.
Proof.
  intros ; apply perm_eq ; simpl.
  generalize dependent (perm_inv_obligation_1 p) ; intro Hinv.
  rewrite (proof_irrelevance Hinv (inverse_bij (perm_bij p))).
  rewrite* inverse_involution.
Qed.

(** Swapping *)

Program Definition perm_swap (a1 a2 : var) : Perm := 
  {| perm := fun a => If a = a1 then a2 else If a = a2 then a1 else a |}.

Next Obligation.
  unfold bij ; unfold inj ; unfold surj ; split.
  intros a3 a4 ; repeat cases_if ; intros ; subst*.
  intro a3.
  destruct (classicT (a3 = a1)) ; destruct (classicT (a3 = a2)) ; repeat subst.
  exists a2 ; cases_if*.
  exists a2 ; repeat cases_if*.
  exists a1 ; repeat cases_if*.
  exists a3 ; repeat cases_if*.
Qed.

Next Obligation.
  apply not_not_elim ; intro Hinf.
  destruct (pick_from_infinite (\{a1} \u \{a2}) Hinf) as [b [Hb1 Hb2]].
  rewrite in_set in Hb1.
  assert (b <> a1) by auto.
  assert (b <> a2) by auto.
  apply Hb1 ; repeat cases_if.
Qed.

Lemma swap_comm : forall (a1 a2 : var),
  perm_swap a1 a2 = perm_swap a2 a1.
Proof.
  intros ; apply perm_eq ; simpl ; apply func_ext_1 ; intro ; repeat cases_if ; subst*.
Qed.

Lemma swap_id : forall (a : var),
  perm_swap a a = perm_id.
Proof.
  intros ; apply perm_eq ; simpl ; apply func_ext_1 ; intro ; repeat cases_if*.
Qed.

Lemma swap_inv : forall a1 a2,
  perm_inv (perm_swap a1 a2) = perm_swap a1 a2.
Proof.
  intros ; apply perm_eq ; simpl ; apply func_ext_1 ; intro a ; apply inverse_eq ; repeat cases_if* ; subst*.
Qed.

Lemma swap_twice : forall a1 a2,
  perm_swap a1 a2 \oo perm_swap a1 a2 = perm_id.
Proof.
  intros ; apply perm_eq ; simpl ; apply func_ext_1 ; intro a ; unfold compose ; repeat cases_if* ; subst*.
Qed.

(** * Permutation types *)

Class Permute (T : Type) := 
  permute : Perm -> T -> T.

Notation "{ a <~> b }" := (perm_swap a b) (at level 67).
Notation "p \* t" := (permute p t) (at level 68).

Class PermuteId (T : Type) (Permute_T : Permute T) :=
  permute_id : forall t, perm_id \* t = t.

Class PermuteComp (T : Type) (Permute_T : Permute T) :=
  permute_comp : forall p1 p2 t, (p1 \oo p2) \* t = p1 \* (p2 \* t).

Implicit Arguments PermuteId [Permute_T].
Implicit Arguments PermuteComp [Permute_T].

Class PType (T : Type) := {
    PType_Permute     :> Permute T  
  ; PType_PermuteId   :> PermuteId T
  ; PType_PermuteComp :> PermuteComp T
}.

Section DerivedProperties.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Implicit Type t : T.

  Lemma permute_id_curried :
    permute perm_id = id.
  Proof.
    apply func_ext_1 ; intro ; rewrite* permute_id.
  Qed.

  Lemma permute_comp_curried : forall p1 p2,
    permute (p1 \oo p2) = permute p1 \o permute p2.
  Proof.
    intros ; apply func_ext_1 ; intro ; rewrite* permute_comp.
  Qed.

  Lemma permute_inverse_right : forall p t,
    permute p (permute (perm_inv p) t) = t.
  Proof.
    intros ; rewrite <- permute_comp ; rewrite perm_inv_right ; rewrite* permute_id.
  Qed.

  Lemma permute_inverse_left : forall p t,
    permute (perm_inv p) (permute p t) = t.
  Proof.
    intros ; rewrite <- permute_comp ; rewrite perm_inv_left ; rewrite* permute_id.
  Qed.

  Lemma permute_inverse_right_curried : forall p,
    permute p \o permute (perm_inv p) = id.
  Proof.
    intros ; apply func_ext_1 ; intro ; unfold compose ; rewrite* permute_inverse_right.
  Qed.

  Lemma permute_inverse_left_curried : forall p,
    permute (perm_inv p) \o permute p = id.
  Proof.
    intros ; apply func_ext_1 ; intro ; unfold compose ; rewrite* permute_inverse_left.
  Qed.

  Lemma permute_bij : forall p,
    bij (permute p).
  Proof.
    intros ; unfold bij ; unfold inj ; unfold surj ; split ; [intros t1 t2 Heq | intros t].
    rewrite <- (permute_inverse_left p t1) ; rewrite <- (permute_inverse_left p t2) ; fequals*.
    exists (permute (perm_inv p) t) ; apply permute_inverse_right.
  Qed.

End DerivedProperties.

(** * Instances of permutation types *)

(** Variables *)

Section PermutationTypeVar.

  Global Instance permute_var : Permute var :=
    fun p a => perm p a.

  Global Instance PermuteId_var : PermuteId var.
  Proof.
    hnf ; iauto.
  Qed.

  Global Instance PermuteComp_var : PermuteComp var.
  Proof.
    hnf ; iauto.
  Qed.

End PermutationTypeVar.

(** Product and sum *)

Section PermutationTypePair.

  Context {T1 T2 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.

  Global Instance permute_pair : Permute (T1 * T2) :=
    fun p pair => let (x, y) := pair in (p \* x, p \* y).

  Global Instance PermuteId_pair : PermuteId (T1 * T2).
  Proof.
    hnf ; intros [x y] ; unfold permute ; simpl ; fequals ; apply permute_id.
  Qed.

  Global Instance PermuteComp_pair : PermuteComp (T1 * T2).
  Proof.
    hnf ; intros p1 p2 [x y] ; unfold permute ; simpl ; fequals ; apply permute_comp.
  Qed.

  Global Instance permute_sum : Permute (T1 + T2) :=
    fun p sum => match sum with 
                 | inl x => inl (p \* x)
                 | inr y => inr (p \* y)
                 end.

  Global Instance PermuteId_sum : PermuteId (T1 + T2).
  Proof.
    hnf ; intros [x | y] ; unfold permute ; simpl ; fequals ; apply permute_id.
  Qed.

  Global Instance PermuteComp_sum : PermuteComp (T1 + T2).
  Proof.
    hnf ; intros p1 p2 [x | y] ; unfold permute ; simpl ; fequals ; apply permute_comp.
  Qed.

End PermutationTypePair.

(** Lists *)

Section PermutationTypeList.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Global Instance permute_list : Permute (list T) := 
    fix permute_list p xs {struct xs} :=
    let rec : Permute (list T) := @permute _ permute_list in
    match xs with
    | nil      => nil
    | x :: xs' => (p \* x) :: (p \* xs')
    end. 

  Global Instance PermuteId_list : PermuteId (list T).
  Proof.
    hnf ; fix 1 ; change (PermuteId (list T)) in PermuteId_list.
    destruct t ; unfold permute ; simpl ; fequals ; apply permute_id.
  Qed.

  Global Instance PermuteComp_list : PermuteComp (list T).
  Proof.
    hnf ; fix 3 ; change (PermuteComp (list T)) in PermuteComp_list.
    destruct t ; unfold permute ; simpl ; fequals ; apply permute_comp.
  Qed.

End PermutationTypeList.

(** (Potentially infinite) sets *)

Section PermutationTypeSet.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Global Instance permute_set : Permute (set T) :=
    fun p S => \set{ t | (perm_inv p \* t) \in S }.

  Global Instance PermuteId_set : PermuteId (set T).
  Proof.
    hnf ; unfold permute ; unfold permute_set ; intro ; apply set_ext ; intro.
    rewrite in_set ; rewrite perm_inv_id ; rewrite permute_id ; auto*.
  Qed.

  Global Instance PermuteComp_set : PermuteComp (set T).
  Proof.
    hnf ; unfold permute ; unfold permute_set ; intros ; apply set_ext ; intro.
    repeat rewrite in_set ; rewrite perm_inv_comp ; rewrite permute_comp ; auto*.
  Qed.

End PermutationTypeSet.

(** Finite sets *)

Section PermutationTypeFSet.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Global Instance permute_fset : Permute (fset T) :=
    fun p S => fset_map (permute p) S.

  Global Instance PermuteId_fset : PermuteId (fset T).
  Proof.
    hnf ; intro ; unfold permute ; unfold permute_fset ; rewrite permute_id_curried ; apply fset_map_id.
  Qed.

  Global Instance PermuteComp_fset : PermuteComp (fset T).
  Proof.
    hnf ; intro ; unfold permute ; unfold permute_fset ; intros ; rewrite permute_comp_curried ; apply fset_map_comp.
  Qed.

End PermutationTypeFSet.

(** Functions *)

Section PermutationTypeFunction.

  Context {T1 T2 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.

  Global Instance permute_function : Permute (T1 -> T2) :=
    fun p f => permute p \o f \o permute (perm_inv p).

  Global Instance PermuteId_function : PermuteId (T1 -> T2).
  Proof.
    hnf ; unfold permute ; unfold permute_function ; unfold compose ; intro ; apply func_ext_1 ; intro.
    rewrite perm_inv_id ; repeat rewrite permute_id ; auto.
  Defined.

  Global Instance PermuteComp_function : PermuteComp (T1 -> T2).
  Proof.
    hnf ; unfold permute ; unfold permute_function ; unfold compose ; intros ; apply func_ext_1 ; intro.
    rewrite perm_inv_comp ; repeat rewrite permute_comp ; auto.
  Defined.

End PermutationTypeFunction.

(** Degenerate instances (0, 1, 2, N, Prop) *)

Section PermutationTypeDegenerate.

  Global Instance permute_empty_set : Permute Empty_set :=
    fun p x => match x with end.

  Global Instance PermuteId_empty_set : PermuteId Empty_set.
  Proof.
    hnf ; destruct t.
  Qed.

  Global Instance PermuteComp_empty_set : PermuteComp Empty_set.
  Proof.
    hnf ; destruct t.
  Qed.

  Global Instance permute_unit : Permute unit :=
    fun p u => u.

  Global Instance PermuteId_unit : PermuteId unit.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance PermuteComp_unit : PermuteComp unit.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance permute_bool : Permute bool :=
    fun p b => b.

  Global Instance PermuteId_bool : PermuteId bool.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance PermuteComp_bool : PermuteComp bool.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance permute_nat : Permute nat :=
    fun p n => n.

  Global Instance PermuteId_nat : PermuteId nat.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance PermuteComp_nat : PermuteComp nat.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance permute_prop : Permute Prop :=
    fun p P => P.

  Global Instance PermuteId_prop : PermuteId Prop.
  Proof.
    hnf ; auto.
  Qed.

  Global Instance PermuteComp_prop : PermuteComp Prop.
  Proof.
    hnf ; auto.
  Qed.

  Lemma permute_empty_id : forall p (x : Empty_set),
    permute p x = x.
  Proof.
    intros ; destruct x.
  Qed.

  Lemma permute_bool_id : forall p (b : bool),
    permute p b = b.
  Proof.
    auto.
  Qed.

  Lemma permute_unit_id : forall p (u : unit),
    permute p u = u.
  Proof.
    auto.
  Qed.

  Lemma permute_nat_id : forall p (n : nat),
    permute p n = n.
  Proof.
    auto.
  Qed.

  Lemma permute_Prop_id : forall p (P : Prop),
    permute p P = P.
  Proof.
    auto.
  Qed.

End PermutationTypeDegenerate.

(** Permutations themselves *)

Section PermutationTypePerm.

  Global Instance permute_perm : Permute Perm :=
    fun p p' => p \oo p' \oo perm_inv p.

  Global Instance PermuteId_perm : PermuteId Perm.
  Proof.
    hnf ; unfold permute ; unfold permute_perm ; intro.
    rewrite perm_inv_id ; rewrite perm_comp_id_right ; rewrite* perm_comp_id_left.
  Qed.

  Global Instance PermuteComp_perm : PermuteComp Perm.
  Proof.
    hnf ; unfold permute ; unfold permute_perm ; intros.
    rewrite perm_inv_comp ; repeat rewrite* <- perm_comp_assoc.
  Qed.

End PermutationTypePerm.

(** Option *)

Section PermutationTypeOption.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Global Instance permute_option : Permute (option T) :=
    fun p opt => match opt with
                 | Some x => Some (p \* x)
                 | None => None
                 end.

  Global Instance PermuteId_option : PermuteId (option T).
  Proof.
    hnf ; destruct t ; unfold permute ; simpl ; fequals.
  Qed.

  Global Instance PermuteComp_option : PermuteComp (option T).
  Proof.
    hnf ; destruct t ; unfold permute ; simpl ; fequals.
  Qed.

End PermutationTypeOption.

(** * Equivariance *)

Section EquivariantDef.

  Context {T1 T2 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.

  Definition equivariant (f : T1 -> T2) :=
    forall p, p \* f = f.

End EquivariantDef.

Section Equivariance1.

  Context {T1 T2 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteComp_T1 : PermuteComp T1}.

  Lemma permute_app_1 : forall (f : T1 -> T2) x p,
     p \* f x = (p \* f) (p \* x).
  Proof.
    intros.
    unfold permute at 2 ; simpl ; unfold permute_function ; unfold compose.
    rewrite* permute_inverse_left.
  Qed.

  Lemma equivariant_1 : forall f : T1 -> T2,
    (forall p x, p \* f x = f (p \* x)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    unfold permute ; simpl ; unfold permute_function ; apply func_ext_1 ; intro x ; unfold compose.
    rewrite Hyp ; rewrite* permute_inverse_right.
    rewrite permute_app_1 ; rewrite* Hyp.
  Qed.

End Equivariance1.

Section EquivarianceN.

  Context {T1 T2 T3 T4 T5 T6 T7 T8 T9 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {Permute_T3 : Permute T3}.
  Context {Permute_T4 : Permute T4}.
  Context {Permute_T5 : Permute T5}.
  Context {Permute_T6 : Permute T6}.
  Context {Permute_T7 : Permute T7}.
  Context {Permute_T8 : Permute T8}.
  Context {Permute_T9 : Permute T9}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteId_T3 : PermuteId T3}.
  Context {PermuteId_T4 : PermuteId T4}.
  Context {PermuteId_T5 : PermuteId T5}.
  Context {PermuteId_T6 : PermuteId T6}.
  Context {PermuteId_T7 : PermuteId T7}.
  Context {PermuteId_T8 : PermuteId T8}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {PermuteComp_T3 : PermuteComp T3}.
  Context {PermuteComp_T4 : PermuteComp T4}.
  Context {PermuteComp_T5 : PermuteComp T5}.
  Context {PermuteComp_T6 : PermuteComp T6}.
  Context {PermuteComp_T7 : PermuteComp T7}.
  Context {PermuteComp_T8 : PermuteComp T8}.

  Lemma permute_app_2 : forall (f : T1 -> T2 -> T3) x1 x2 p,
    p \* f x1 x2 = (p \* f) (p \* x1) (p \* x2).
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma permute_app_3 : forall (f : T1 -> T2 -> T3 -> T4) x1 x2 x3 p,
    p \* f x1 x2 x3 = (p \* f) (p \* x1) (p \* x2) (p \* x3). 
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma permute_app_4 : forall (f : T1 -> T2 -> T3 -> T4 -> T5) x1 x2 x3 x4 p,
    p \* f x1 x2 x3 x4 = (p \* f) (p \* x1) (p \* x2) (p \* x3) (p \* x4).
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma permute_app_5 : forall (f : T1 -> T2 -> T3 -> T4 -> T5 -> T6) x1 x2 x3 x4 x5 p,
    p \* f x1 x2 x3 x4 x5 = (p \* f) (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5).
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma permute_app_6 : forall (f : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7) x1 x2 x3 x4 x5 x6 p,
    p \* f x1 x2 x3 x4 x5 x6 = (p \* f) (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6).
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma permute_app_7 : forall (f : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7 -> T8) x1 x2 x3 x4 x5 x6 x7 p,
    p \* f x1 x2 x3 x4 x5 x6 x7 = (p \* f) (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6) (p \* x7).
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma permute_app_8 : forall (f : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7 -> T8 -> T9) x1 x2 x3 x4 x5 x6 x7 x8 p,
    p \* f x1 x2 x3 x4 x5 x6 x7 x8 = (p \* f) (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6) (p \* x7) (p \* x8).
  Proof.
    intros ; repeat rewrite permute_app_1 ; auto.
  Qed.

  Lemma equivariant_2 : forall f : T1 -> T2 -> T3,
    (forall p x1 x2, p \* f x1 x2 = f (p \* x1) (p \* x2)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 2 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_2 ; rewrite* Hyp.
  Qed.

  Lemma equivariant_3 : forall f : T1 -> T2 -> T3 -> T4,
    (forall p x1 x2 x3, p \* f x1 x2 x3 = f (p \* x1) (p \* x2) (p \* x3)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 3 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_3 ; rewrite* Hyp.
  Qed.

  Lemma equivariant_4 : forall f : T1 -> T2 -> T3 -> T4 -> T5,
    (forall p x1 x2 x3 x4, p \* f x1 x2 x3 x4 = f (p \* x1) (p \* x2) (p \* x3) (p \* x4)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 4 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_4 ; rewrite* Hyp.
  Qed.

  Lemma equivariant_5 : forall f : T1 -> T2 -> T3 -> T4 -> T5 -> T6,
    (forall p x1 x2 x3 x4 x5, p \* f x1 x2 x3 x4 x5 = f (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 5 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_5 ; rewrite* Hyp.
  Qed.

  Lemma equivariant_6 : forall f : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7,
    (forall p x1 x2 x3 x4 x5 x6, p \* f x1 x2 x3 x4 x5 x6 = f (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 6 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_6 ; rewrite* Hyp.
  Qed.

  Lemma equivariant_7 : forall f : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7 -> T8,
    (forall p x1 x2 x3 x4 x5 x6 x7, p \* f x1 x2 x3 x4 x5 x6 x7 = f (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6) (p \* x7)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 7 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_7 ; rewrite* Hyp.
  Qed.

  Lemma equivariant_8 : forall f : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7 -> T8 -> T9,
    (forall p x1 x2 x3 x4 x5 x6 x7 x8, p \* f x1 x2 x3 x4 x5 x6 x7 x8 = f (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6) (p \* x7) (p \* x8)) <-> equivariant f.
  Proof.
    unfold equivariant ; split ; intro Hyp ; intros.
    do 8 (unfold permute at 1 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro).
    rewrite Hyp ; repeat rewrite permute_inverse_right ; auto.
    rewrite permute_app_8 ; rewrite* Hyp.
  Qed.

End EquivarianceN.

Section EquivariantPredicates.

  Context {T1 T2 T3 T4 T5 T6 T7 T8 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {Permute_T3 : Permute T3}.
  Context {Permute_T4 : Permute T4}.
  Context {Permute_T5 : Permute T5}.
  Context {Permute_T6 : Permute T6}.
  Context {Permute_T7 : Permute T7}.
  Context {Permute_T8 : Permute T8}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteId_T3 : PermuteId T3}.
  Context {PermuteId_T4 : PermuteId T4}.
  Context {PermuteId_T5 : PermuteId T5}.
  Context {PermuteId_T6 : PermuteId T6}.
  Context {PermuteId_T7 : PermuteId T7}.
  Context {PermuteId_T8 : PermuteId T8}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {PermuteComp_T3 : PermuteComp T3}.
  Context {PermuteComp_T4 : PermuteComp T4}.
  Context {PermuteComp_T5 : PermuteComp T5}.
  Context {PermuteComp_T6 : PermuteComp T6}.
  Context {PermuteComp_T7 : PermuteComp T7}.
  Context {PermuteComp_T8 : PermuteComp T8}.

  Lemma equivariant_pred_1 : forall (P : T1 -> Prop),
    (forall p x, P x <-> P (p \* x)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_1 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_2 : forall (P : T1 -> T2 -> Prop),
    (forall p x1 x2, P x1 x2 <-> P (p \* x1) (p \* x2)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_2 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_3 : forall (P : T1 -> T2 -> T3 -> Prop),
    (forall p x1 x2 x3, P x1 x2 x3 <-> P (p \* x1) (p \* x2) (p \* x3)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_3 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_4 : forall (P : T1 -> T2 -> T3 -> T4 -> Prop),
    (forall p x1 x2 x3 x4, P x1 x2 x3 x4 <-> P (p \* x1) (p \* x2) (p \* x3) (p \* x4)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_4 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_5 : forall (P : T1 -> T2 -> T3 -> T4 -> T5 -> Prop),
    (forall p x1 x2 x3 x4 x5, P x1 x2 x3 x4 x5 <-> P (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_5 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_6 : forall (P : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> Prop),
    (forall p x1 x2 x3 x4 x5 x6, P x1 x2 x3 x4 x5 x6 <-> P (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_6 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_7 : forall (P : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7 -> Prop),
    (forall p x1 x2 x3 x4 x5 x6 x7, P x1 x2 x3 x4 x5 x6 x7 <-> P (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6) (p \* x7)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_7 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

  Lemma equivariant_pred_8 : forall (P : T1 -> T2 -> T3 -> T4 -> T5 -> T6 -> T7 -> T8 -> Prop),
    (forall p x1 x2 x3 x4 x5 x6 x7 x8, P x1 x2 x3 x4 x5 x6 x7 x8 <-> P (p \* x1) (p \* x2) (p \* x3) (p \* x4) (p \* x5) (p \* x6) (p \* x7) (p \* x8)) <-> equivariant P.
  Proof.
    intro ; rewrite <- equivariant_8 ; setoid_rewrite permute_Prop_id ; split ; intros ;
      [rewrite* prop_eq_to_iff | rewrite* <- prop_eq_to_iff].
  Qed.

End EquivariantPredicates.

Section EquivarianceInstances.

  Context {T1 T2 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.

  Lemma eq_equivariant : equivariant (@eq T1).
  Proof.
    simpl ; rewrite <- equivariant_2 ; intros ; rewrite permute_Prop_id.
    rewrite prop_eq_to_iff ; split ; intro Hyp ; subst*.
    apply* (proj1 (permute_bij p)).
  Qed.

  Corollary permute_eq_iff : forall p (x1 x2 : T1),
    p \* x1 = p \* x2 <-> x1 = x2.
  Proof.
    intros.
    lets Heq: eq_equivariant ; simpl in Heq ; rewrite <- equivariant_2 in Heq.
    rewrite <- Heq ; rewrite* permute_Prop_id.
  Qed.

End EquivarianceInstances.

(** * Additional properties of instance permutation types *)

(** (Potentially) infinite sets *)

Section PermutationTypeSetProps.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Implicit Type S : set T.
  Implicit Type t : T.

  Lemma permute_in_set_1 : forall p t S,
    (p \* t) \in (p \* S) <-> t \in S.
  Proof.
    intros ; unfold permute at 2 ; unfold permute_set ; rewrite in_set.
    rewrite <- permute_comp ; rewrite perm_inv_left ; rewrite permute_id ; auto*.
  Qed.

  Lemma permute_in_set_2 : forall p t S,
    t \in (p \* S) <-> (perm_inv p \* t) \in S.
  Proof.
    intros ; rewrite <- (permute_inverse_right p t) at 1 ; rewrite* permute_in_set_1.
  Qed.

  Lemma set_union_equivariant :
    equivariant (@LibBag.union (set T) _).
  Proof.
    simpl ; rewrite <- equivariant_2 ; intros ; apply set_ext ; intro t.
    rewrite permute_in_set_2 ; repeat rewrite in_union ; repeat rewrite <- permute_in_set_2 ; auto*.
  Qed.

  Lemma permute_set_st : forall p P,
    p \* \set{ t | P t } = \set{ t | P (perm_inv p \* t) }.
  Proof.
    intros ; unfold permute at 1 ; unfold permute_set ; apply set_ext ; intro t ; repeat rewrite* in_set.
  Qed.

  Lemma set_singleton_equivariant : 
    equivariant (@LibBag.single T (set T) _).
  Proof.
    rewrite <- equivariant_1 ; intros ; apply set_ext ; intros.
    unfold permute at 1 ; unfold permute_set ; rewrite in_set.
    repeat rewrite in_single_eq.
    rewrite <- (permute_inverse_left p x) at 1 ; rewrite* permute_eq_iff.
  Qed.

  Lemma set_notin_equivariant :
    equivariant (@LibBag.notin T (set T) _).
  Proof.
    rewrite <- equivariant_pred_2 ; intros.
    unfold LibBag.notin ; rewrite* permute_in_set_1.
  Qed.

(** The TLC library lacks axioms about disjointness, so we give our own definition *)

  Definition disjoint (S S' : set T) : Prop :=
    forall t, t \in S -> t \notin S'.

  Lemma set_disjoint_equivariant : 
    equivariant disjoint.
  Proof.
    rewrite <- equivariant_pred_2.
    unfold disjoint ; intros ; split ; introv Hyp ; intros ; unfold LibBag.notin in *.
    rewrite permute_in_set_2 ; apply Hyp ; rewrite* <- permute_in_set_2.
    rewrite <- permute_in_set_1 ; apply Hyp ; rewrite* permute_in_set_1.
  Qed.

End PermutationTypeSetProps.

Notation "m1 '\#' m2" := (disjoint m1 m2) (at level 37, right associativity).

(** Lists *)

Section PermutationTypeListProps.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Lemma permute_Mem_1 : forall p t (xs : list T),
    Mem (p \* t) (p \* xs) <-> Mem t xs.
  Proof.
    intros ; induction xs ; unfold permute at 2 ; simpl ; split ; intro Hmem ; inverts Hmem as Hmem ;
      try (apply (proj1 (permute_bij p)) in Hmem ; subst) ; (left* || right*).
  Qed.

  Lemma permute_Mem_2 : forall p t (xs : list T),
    Mem t (p \* xs) <-> Mem (perm_inv p \* t) xs.
  Proof.
    intros ; rewrite <- (permute_inverse_right p t) at 1 ; rewrite* permute_Mem_1.
  Qed.

  Lemma permute_nth_error : forall n xs p,
    nth_error xs n = error <-> nth_error (permute p xs) n = error.
  Proof.
    induction n ; destruct xs ; simpl ; intros ; auto*.
    split ; discriminate.
  Qed.

  Lemma permute_nth_value : forall n xs x p,
    nth_error xs n = value x <-> nth_error (permute p xs) n = value (permute p x).
  Proof.
    induction n ; destruct xs ; simpl ; intros ; try (split ; discriminate ; fail) ; auto*.
    repeat rewrite value_inj ; rewrite* permute_eq_iff.
  Qed.

  Lemma nth_error_permute : forall n p xs,
    nth_error (permute p xs) n = permute p (nth_error xs n).
  Proof.
    intros.
    case_eq (nth_error xs n) ; [intros ? Heq | intro Heq].
    rewrite (permute_nth_value n _ _ p) in Heq ; rewrite* Heq. 
    rewrite (permute_nth_error n _ p) in Heq ; rewrite* Heq.
  Qed.

End PermutationTypeListProps.

(** Finite sets *)

Section PermutationTypeFSetProps.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Hint Resolve (fun p => proj1 (permute_bij p)).

  Lemma permute_in_fset_1 : forall p t (S : fset T),
    (p \* t) \in (p \* S) <-> t \in S.
  Proof.
    intros ; unfold permute at 2 ; unfold permute_fset ; rewrite* <- in_fset_map_1_iff.
  Qed.

  Lemma permute_in_fset_2 : forall p t (S : fset T),
    t \in (p \* S) <-> (perm_inv p \* t) \in S.
  Proof.
    intros ; rewrite <- (permute_inverse_right p t) at 1 ; rewrite* permute_in_fset_1.
  Qed.

  Lemma permute_empty : forall p,
    p \* (\{} : fset T) = \{}.
  Proof.
    intros ; apply fset_ext ; intro x ; rewrite permute_in_fset_2 ; repeat rewrite* in_empty.
  Qed.

  Lemma singleton_equivariant : 
    equivariant (@singleton T).
  Proof.
    rewrite <- equivariant_1 ; intros p t ; unfold permute at 1 ; simpl ; unfold permute_fset.
    apply fset_ext ; intro x.
    rewrite in_fset_map_2_iff ; rewrite in_singleton ; split ; intro Hx.
    destruct Hx as [t' [Ht'1 Ht'2]] ; rewrite in_singleton in Ht'1 ; subst t' ; auto.
    subst x ; exists t ; rewrite* in_singleton.
  Qed.

  Lemma fset_union_equivariant : 
    equivariant (@union T).
  Proof.
    simpl ; rewrite <- equivariant_2 ; intros ; apply fset_ext ; intro x.
    rewrite permute_in_fset_2 ; repeat rewrite FsetImpl.in_union.
    split ; (intros [Hin | Hin] ; [left | right]) ; rewrite permute_in_fset_2 in * ; auto.
  Qed.

  Lemma from_list_equivariant : 
    equivariant (@from_list T).
  Proof.
    rewrite <- equivariant_1 ; intros p xs ; apply fset_ext ; intro x.
    rewrite permute_in_fset_2 ; repeat rewrite in_from_list ; rewrite* <- (permute_Mem_2 p).
  Qed.

  Lemma fset_notin_equivariant :
    equivariant (@notin T).
  Proof.
    rewrite <- equivariant_pred_2 ; intros.
    unfold notin ; rewrite* permute_in_fset_1.
  Qed.

End PermutationTypeFSetProps.

(** Permutations *)

Section PermutationTypePermProps.

  Lemma swap_equivariant :
    equivariant perm_swap.
  Proof.
    simpl ; rewrite <- equivariant_2 ; intros p a1 a2.
    apply perm_eq ; simpl ; unfold compose ; apply func_ext_1 ; intro a.
    unfold permute ; unfold permute_var.
    cases_if ; rewrite inverse_eq in * ; subst ; cases_if*.
    rewrite inverse_eq in * ; subst ; repeat cases_if*.
    rewrite inverse_right ; repeat cases_if*.
    rewrite inverse_eq in * ; tryfalse.
  Qed.

  Lemma swap_l : forall a b,
    {a <~> b} \* a = b.
  Proof.
    intros ; unfold permute ; unfold permute_var ; simpl ; repeat cases_if*.
  Qed.

  Lemma swap_r : forall a b,
    {a <~> b} \* b = a.
  Proof.
    intros ; unfold permute ; unfold permute_var ; simpl ; repeat cases_if*.
  Qed.

  Lemma swap_reorder : forall (a1 a2 : var) (p : Perm),
    p \oo ({a1 <~> a2}) = {p \* a1 <~> p \* a2} \oo p.
  Proof.
    intros ; apply perm_eq ; simpl ; unfold compose ; apply func_ext_1 ; intro a.
    unfold permute ; unfold permute_var ; repeat (cases_if* ; subst*).
    assert (a = a1) by apply* (proj1 (perm_bij p)) ; tryfalse.
    assert (a = a2) by apply* (proj1 (perm_bij p)) ; tryfalse.
  Qed.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Lemma permute_equivariant :
    equivariant (@permute T _).
  Proof.
    simpl ; rewrite <- equivariant_2 ; intros p1 p2 t.
    unfold permute at 4 ; simpl ; unfold permute_perm.
    repeat rewrite <- permute_comp.
    repeat rewrite <- perm_comp_assoc.
    rewrite perm_inv_left ; rewrite* perm_comp_id_right.
  Qed.

End PermutationTypePermProps.

(** Streams

We don't need to give a separate proof that streams are a permutation type, as this follows
from the fact that sums, lists, and functions are permutation types. However, it will be
useful to prove that the constructors S_nil and S_cons are equivariant.
*)

Section PermutationTypeStreamProps.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Lemma permute_S_nil : forall p,
    permute p S_nil = S_nil.
  Proof.
    intros ; unfold S_nil ; do 2 (unfold permute ; simpl) ; auto.
  Qed.

  Lemma S_cons_equivariant :
    equivariant (@S_cons T).
  Proof.
    rewrite <- equivariant_2 ; intros p x xs.
    destruct xs as [xs | f] ; simpl ; unfold permute at 1 ; simpl ; fequals.
    unfold permute at 1 3 ; unfold permute_function ; unfold compose ; apply func_ext_1 ; intro n.
    rewrite permute_nat_id ; case n ; auto.
  Qed.

  Lemma permute_S_nth_error : forall n xs p,
    S_nth_error xs n = error <-> S_nth_error (permute p xs) n = error.
  Proof.
    destruct xs ; intros ; simpl ; [apply permute_nth_error | split ; discriminate].
  Qed.

  Lemma permute_S_nth_value : forall n xs x p,
    S_nth_error xs n = value x <-> S_nth_error (permute p xs) n = value (permute p x).
  Proof.
    destruct xs ; intros ; simpl.
    apply permute_nth_value.
    repeat rewrite value_inj.
    unfold permute at 1 ; unfold permute_function ; unfold compose.
    rewrite permute_nat_id ; rewrite* permute_eq_iff.
  Qed.

  Lemma S_nth_error_permute : forall n p xs,
    S_nth_error (permute p xs) n = permute p (S_nth_error xs n).
  Proof.
    intros.
    case_eq (S_nth_error xs n) ; [intros ? Heq | intro Heq].
    rewrite (permute_S_nth_value n _ _ p) in Heq ; rewrite* Heq. 
    rewrite (permute_S_nth_error n _ p) in Heq ; rewrite* Heq.
  Qed.

  Lemma permute_S_Mem_1 : forall p t xs,
    S_Mem (p \* t) (p \* xs) <-> S_Mem t xs.
  Proof.
    destruct xs ; unfold permute at 2 ; simpl.
  (* finite streams *)
    change (inl (p \* f)) with (finite_stream (p \* f)).
    change (inl f) with (finite_stream f).
    repeat rewrite <- in_finite_stream.
    apply permute_Mem_1.
  (* infinite streams *)
    change (inr (p \* i)) with (infinite_stream (p \* i)).
    change (inr i) with (infinite_stream i).
    repeat rewrite <- in_infinite_stream.
    unfold permute at 1 ; unfold permute_function ; unfold compose.
    setoid_rewrite permute_nat_id.
    setoid_rewrite permute_eq_iff.
    auto*.
  Qed.

End PermutationTypeStreamProps.

(** * Support *)

Definition supp {T : Type} `{Permute T} (t : T) : set var := 
  \set{ a | infinite \set{ b | {a <~> b} \* t <> t } }.

Notation "a '#' t" := (LibBag.notin a (supp t)) (at level 67).

Section Support.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Implicit Type t : T.

  Lemma swap_fresh_aux : forall t a b c,
    {a <~> c} \* t = t -> {b <~> c} \* t = t -> {a <~> b} \* t = t.
  Proof.
    introv Ha Hb.
    destruct (classicT (a = b)) as [Heq | Hne1] ; [substs ; rewrite swap_id ; rewrite permute_id ; auto|].
    destruct (classicT (a = c)) as [Heq | Hne2] ; [substs ; rewrite* swap_comm|].
    destruct (classicT (b = c)) as [Heq | Hne3] ; [substs*|].
    asserts_rewrite (perm_swap a b = perm_swap a c \oo perm_swap b c \oo perm_swap a c).
      apply perm_eq ; simpl ; unfold compose ; apply func_ext_1 ; intro d ; clear Ha Hb ; repeat cases_if*.
    repeat rewrite permute_comp ; unfold compose.
    rewrite Ha ; rewrite Hb ; rewrite* Ha.
  Qed.

  Lemma swap_fresh : forall t a b, a # t -> b # t ->
    {a <~> b} \* t = t.
  Proof.
    introv Ha Hb.
    unfold supp in * ; unfold LibBag.notin in * ; rewrite in_set in * ; unfold infinite in * ; rewrite not_not in *.
    set (Hfin := conj Ha Hb) ; clearbody Hfin ; rewrite finite_union in Hfin.
    pick_fresh_gen (build_fset Hfin) y. 
    unfold notin in Fr ; rewrite in_build_fset in Fr ; rewrite in_union in Fr ; repeat rewrite in_set in Fr.
    rewrite not_or in Fr ; repeat rewrite not_not in Fr.
    apply* swap_fresh_aux.
  Qed.

  Lemma notin_supp_equivariant :
    equivariant (fun (a : var) (t : T) => a # t).
  Proof.
    simpl ; rewrite <- equivariant_2 ; intros p a t ; rewrite permute_Prop_id ; rewrite prop_eq_to_iff.
    unfold supp at 2 ; unfold LibBag.notin ; rewrite in_set ; unfold infinite ; rewrite not_not.
    rewrite (finite_bij (permute_bij p)).
    setoid_rewrite <- (iff_2 (equivariant_2 _) swap_equivariant).
    setoid_rewrite <- (iff_2 (equivariant_2 _) permute_equivariant).
    setoid_rewrite permute_eq_iff.
    unfold supp ; rewrite in_set ; unfold infinite ; rewrite* not_not.
  Qed.

  Corollary permute_notin_support : forall p t (a : var),
    (p \* a) # (p \* t) <-> a # t.
  Proof.
    intros ; rewrite <- (iff_2 (equivariant_2 _) notin_supp_equivariant) ; rewrite* permute_Prop_id.
  Qed.

  Corollary notin_permute_support : forall p t (a : var),
    a # (p \* t) <-> (perm_inv p \* a) # t.
  Proof.
    intros ; rewrite <- (permute_inverse_left p t) at 2 ; rewrite* permute_notin_support.
  Qed.

  Lemma supp_equivariant :
    equivariant supp.
  Proof.
    assert (Hsupp : forall t, supp t = \set{ a | ~ a # t }).
      intro t ; unfold supp ; apply set_ext ; intro a.
      unfold LibBag.notin ; repeat rewrite in_set ; rewrite* not_not.
    rewrite <- equivariant_1 ; intros p t.
    rewrite (Hsupp t) ; rewrite (Hsupp (permute p t)) ; simpl ; rewrite permute_set_st.
    apply set_ext ; intro a ; repeat rewrite in_set.
    rewrite* notin_permute_support.
  Qed.

  Lemma swap_supp : forall t a b,
    a \in supp t /\ b # t -> a # ({a <~> b} \* t) /\ b \in supp ({a <~> b} \* t).
  Proof.
    introv [Ha Hb].
    asserts_rewrite ((b \in supp ({a <~> b} \* t) = ~ b # ({a <~> b} \* t))).
      unfold LibBag.notin ; rewrite* not_not.
    repeat rewrite notin_permute_support.
    rewrite swap_inv ; rewrite swap_l ; rewrite swap_r.
    unfold LibBag.notin at 2 ; rewrite* not_not.
  Qed.

  Lemma swap_not_fresh : forall t a b, a # t -> b \in supp t ->
    {a <~> b} \* t <> t.
  Proof.
    introv Ha Hb Heq.
    assert (b \in supp ({a <~> b} \* t)).
      unfold supp ; rewrite in_set.
      unfold supp in Hb ; rewrite in_set in Hb.
      applys_eq Hb 1 ; apply set_ext ; intro c ; repeat rewrite in_set.
      rewrite* Heq.
    destruct (swap_supp (conj Hb Ha)) as [Hb2 Ha2].
    rewrite* swap_comm in Hb2.
  Qed.

  Lemma fresh_finite_supp : forall t a,
    a # t -> finite (supp t).
  Proof.
    introv Ha ; apply not_not_elim ; intro Hinf ; apply Ha.
    unfold supp ; rewrite in_set. apply infinite_principle ; intro L ; setoid_rewrite in_set.
    destruct (pick_from_infinite L Hinf) as [b [Hb1 Hb2]] ; exists b ; split*.
    apply* swap_not_fresh.
  Qed.

  Corollary infinite_supp : forall t a,
    infinite (supp t) -> a \in supp t.
  Proof.
    introv ; apply contrapose_elim ; unfold infinite ; rewrite not_not ; apply fresh_finite_supp.
  Qed.

End Support.

(** Proof principle for [supp] *)

Section Supports.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Implicit Type S : set var.
  Implicit Type t : T.
  Implicit Type a b : var.

  Definition supports S t := forall a b, a \notin S -> b \notin S -> {a <~> b} \* t = t.

  Lemma support_includes_supp : forall S t a, finite S ->
    supports S t -> a \in supp t -> a \in S.
  Proof.
    introv Hfin Hsupp Ha1 ; apply not_not_elim ; intro Ha2.
    assert (a # t) ; auto.
    unfold supp ; unfold LibBag.notin ; rewrite in_set ; unfold infinite ; rewrite not_not.
    apply (finite_subset _ Hfin) ; intro b ; rewrite in_set.
    unfold supports in Hsupp ; apply contrapose_elim ; rewrite* not_not.
  Qed.

  Lemma supp_supports : forall t,
    supports (supp t) t.
  Proof.
    intro ; unfold supports ; intros ; apply* swap_fresh.
  Qed.

  Lemma supp_characterization : forall S t,
    supports S t -> 
    finite S -> 
    (forall S', supports S' t -> finite S' -> forall a, a \in S -> a \in S') ->
    supp t = S.
  Proof.
    introv Hsupp Hfin Hleast.
    assert (Hfwd : forall a, a \in supp t -> a \in S) by (intros ; apply* support_includes_supp).
    apply set_ext ; intro a ; split* ; intro Ha.
    apply* Hleast ; [apply supp_supports | apply (finite_subset _ Hfin)] ; auto.
  Qed.

  Lemma supp_alt_characterization : forall S t,
    supports S t ->
    finite S ->
    (forall a b, a \in S -> b \notin S -> {a <~> b} \* t <> t) ->
    supp t = S.
  Proof.
    introv Hsupp1 Hfin1 Hchar ; apply* supp_characterization.
    introv Hsupp2 Hfin2 Ha1 ; apply not_not_elim ; intro Ha2.
    lets Hfin: conj Hfin1 Hfin2 ; rewrite finite_union in Hfin.
    pick_fresh_gen (build_fset Hfin) b.
    unfold notin in Fr ; rewrite in_build_fset in Fr ; rewrite in_union in Fr ; rewrite not_or in Fr.
    assert ({a <~> b} \* t = t) by apply* Hsupp2.
    assert ({a <~> b} \* t <> t) by auto*.
    tryfalse.
  Qed.

End Supports.

(** Simplify the support of injective functions *)

Section SupportInjectiveFunctions.

  Close Scope fset_scope.

  Context {T1 T2 T3 T4 T5 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {Permute_T3 : Permute T3}.
  Context {Permute_T4 : Permute T4}.
  Context {Permute_T5 : Permute T5}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteId_T3 : PermuteId T3}.
  Context {PermuteId_T4 : PermuteId T4}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {PermuteComp_T3 : PermuteComp T3}.
  Context {PermuteComp_T4 : PermuteComp T4}.

  Lemma supp_inj_0 : forall (f : T1),
    (forall p, p \* f = f) ->
    supp f = \{}.
  Proof.
    introv Hequiv.
    unfold supp ; apply set_ext ; intro ; repeat rewrite in_set.
    setoid_rewrite Hequiv.
    assert (Hfalse : f <> f <-> False) by auto*.
    setoid_rewrite Hfalse.
    change (infinite (\{} : set var) <-> x \in (\{} : set var)).
    assert (finite (\{} : set var)) by apply finite_empty.
    split ; intro ; auto*.
  Qed.

  Lemma supp_inj_1 : forall (f : T1 -> T2),
    (forall x1 y1, f x1 = f y1 -> x1 = y1) ->
    equivariant f ->
    forall x1, supp (f x1) = supp x1.
  Proof.
    introv Hinj Hequiv.
    assert (Heq : forall x1 y1, f x1 = f y1 <-> x1 = y1).
      split* ; intros ; substs*.
    intros ; unfold supp ; apply set_ext ; intro ; repeat rewrite in_set.
    setoid_rewrite (iff_2 (equivariant_1 f) Hequiv). 
    setoid_rewrite Heq ; auto*.
  Qed.

  Lemma supp_inj_2 : forall (f : T1 -> T2 -> T3),
    (forall x1 x2 y1 y2, f x1 x2 = f y1 y2 -> x1 = y1 /\ x2 = y2) ->
    equivariant f ->
    forall x1 x2, supp (f x1 x2) = supp x1 \u supp x2.
  Proof.
    introv Hinj Hequiv.
    assert (Heq : forall x1 x2 y1 y2, f x1 x2 = f y1 y2 <-> x1 = y1 /\ x2 = y2).
      split* ; intros [? ?] ; substs*.
    intros ; unfold supp ; apply set_ext ; intro.
    rewrite in_union ; repeat rewrite in_set ; rewrite <- infinite_union.
    setoid_rewrite (iff_2 (equivariant_2 f) Hequiv).
    setoid_rewrite Heq.
    setoid_rewrite not_and ; auto*.
  Qed.

  Lemma supp_inj_3 : forall (f : T1 -> T2 -> T3 -> T4),
    (forall x1 x2 x3 y1 y2 y3, f x1 x2 x3 = f y1 y2 y3 -> x1 = y1 /\ x2 = y2 /\ x3 = y3) ->
    equivariant f ->
    forall x1 x2 x3, supp (f x1 x2 x3) = supp x1 \u supp x2 \u supp x3.
  Proof.
    introv Hinj Hequiv.
    assert (Heq : forall x1 x2 x3 y1 y2 y3, f x1 x2 x3 = f y1 y2 y3 <-> x1 = y1 /\ x2 = y2 /\ x3 = y3).
      split* ; intros [? [? ?]] ; substs*.
    intros ; unfold supp ; apply set_ext ; intro.
    repeat rewrite in_union ; repeat rewrite in_set ; repeat rewrite <- infinite_union.
    setoid_rewrite (iff_2 (equivariant_3 f) Hequiv).
    setoid_rewrite Heq.
    repeat setoid_rewrite not_and ; auto*.
  Qed.

  Lemma supp_inj_4 : forall (f : T1 -> T2 -> T3 -> T4 -> T5),
    (forall x1 x2 x3 x4 y1 y2 y3 y4, f x1 x2 x3 x4 = f y1 y2 y3 y4 -> x1 = y1 /\ x2 = y2 /\ x3 = y3 /\ x4 = y4) ->
    equivariant f ->
    forall x1 x2 x3 x4, supp (f x1 x2 x3 x4) = supp x1 \u supp x2 \u supp x3 \u supp x4.
  Proof.
    introv Hinj Hequiv.
    assert (Heq : forall x1 x2 x3 x4 y1 y2 y3 y4, f x1 x2 x3 x4 = f y1 y2 y3 y4 <-> x1 = y1 /\ x2 = y2 /\ x3 = y3 /\ x4 = y4).
      split* ; intros [? [? [? ?]]] ; substs*.
    intros ; unfold supp ; apply set_ext ; intro.
    repeat rewrite in_union ; repeat rewrite in_set ; repeat rewrite <- infinite_union.
    setoid_rewrite (iff_2 (equivariant_4 f) Hequiv).
    setoid_rewrite Heq.
    repeat setoid_rewrite not_and ; auto*.
  Qed.

End SupportInjectiveFunctions.

(** Finite support *)

Section FiniteSupp.

  Context {T : Type}.
  Context {Permute_T : Permute T}.

  Class FiniteSupp :=
    finite_supp : forall t : T, finite (supp t).

  Context {FiniteSupp_T : FiniteSupp}.

  Definition fsupp (t : T) : vars :=
    build_fset (finite_supp t).

  Lemma notin_fsupp : forall a t,
    (a \notin fsupp t)%fset -> a # t.
  Proof.
    introv ; unfold fsupp ; unfold notin ; rewrite* in_build_fset.
  Qed.

End FiniteSupp.

Section FiniteSuppEquivariantFn.

  Context {T1 T2 T3 T4 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {Permute_T3 : Permute T3}.
  Context {Permute_T4 : Permute T4}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteId_T3 : PermuteId T3}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {PermuteComp_T3 : PermuteComp T3}.

  Lemma finite_supp_equivariant_fn_1 : forall (f : T1 -> T2) t, equivariant f ->
    finite (supp t) -> finite (supp (f t)).
  Proof.
    introv Hequiv Hfin1 ; apply not_not_elim ; intro Hinf.
    destruct (pick_from_infinite (build_fset Hfin1) Hinf) as [x [Hx1 Hx2]].
    destruct (pick_from_infinite (build_fset Hfin1 \u \{x}) Hx1) as [y [Hy1 Hy2]].
    assert (y \notin build_fset Hfin1) by auto.
    unfold notin in * ; rewrite in_build_fset in * ; rewrite in_set in *.
    rewrite (iff_2 (equivariant_1 _) Hequiv) in Hy1.
    rewrite swap_fresh in Hy1 ; auto.
  Qed.

  Lemma finite_supp_equivariant_fn_2 : forall (f : T1 -> T2 -> T3) t1 t2, equivariant f ->
    finite (supp t1) -> finite (supp t2) -> finite (supp (f t1 t2)).
  Proof.
    introv Hequiv Hfin1 Hfin2 ; apply not_not_elim ; intro Hinf.
    destruct (pick_from_infinite (build_fset Hfin1 \u build_fset Hfin2) Hinf) as [x [Hx1 Hx2]].
    destruct (pick_from_infinite (build_fset Hfin1 \u build_fset Hfin2 \u \{x}) Hx1) as [y [Hy1 Hy2]].
    assert (x \notin build_fset Hfin1) by auto.
    assert (x \notin build_fset Hfin2) by auto.
    assert (y \notin build_fset Hfin1) by auto.
    assert (y \notin build_fset Hfin2) by auto.
    unfold notin in * ; rewrite in_build_fset in * ; rewrite in_set in *.
    rewrite (iff_2 (equivariant_2 _) Hequiv) in Hy1.
    do 2 rewrite swap_fresh in Hy1 ; auto.
  Qed.

  Lemma finite_supp_equivariant_fn_3 : forall (f : T1 -> T2 -> T3 -> T4) t1 t2 t3, equivariant f ->
    finite (supp t1) -> finite (supp t2) -> finite (supp t3) -> finite (supp (f t1 t2 t3)).
  Proof.
    introv Hequiv Hfin1 Hfin2 Hfin3 ; apply not_not_elim ; intro Hinf.
    destruct (pick_from_infinite (build_fset Hfin1 \u build_fset Hfin2 \u build_fset Hfin3) Hinf) as [x [Hx1 Hx2]].
    destruct (pick_from_infinite (build_fset Hfin1 \u build_fset Hfin2 \u build_fset Hfin3 \u \{x}) Hx1) as [y [Hy1 Hy2]].
    assert (x \notin build_fset Hfin1) by auto.
    assert (x \notin build_fset Hfin2) by auto.
    assert (x \notin build_fset Hfin3) by auto.
    assert (y \notin build_fset Hfin1) by auto.
    assert (y \notin build_fset Hfin2) by auto.
    assert (y \notin build_fset Hfin3) by auto.
    unfold notin in * ; rewrite in_build_fset in * ; rewrite in_set in *.
    rewrite (iff_2 (equivariant_3 _) Hequiv) in Hy1.
    do 3 rewrite swap_fresh in Hy1 ; auto.
  Qed.

End FiniteSuppEquivariantFn.

Implicit Arguments FiniteSupp [Permute_T].
Hint Resolve @notin_fsupp.

(** Tactic for distributing supp over constructors *)

Ltac simplify_supp :=
  intros ;
  match goal with 
  | [ |- supp (?constr ?a ?b ?c ?d) = _ ] => 
      intros ; apply supp_inj_4 ; 
      [ intros until 0 ; intro Heq ; inverts* Heq
      | rewrite <- equivariant_4 ; auto
      ]
  | [ |- supp (?constr ?a ?b ?c) = _ ] => 
      intros ; apply supp_inj_3 ; 
      [ intros until 0 ; intro Heq ; inverts* Heq
      | rewrite <- equivariant_3 ; auto
      ]
  | [ |- supp (?constr ?a ?b) = _ ] => 
      intros ; apply supp_inj_2 ;
      [ intros until 0 ; intro Heq ; inverts* Heq
      | rewrite <- equivariant_2 ; auto
      ]   
  | [ |- supp (?constr ?a) = _ ] => 
      intros ; apply supp_inj_1 ;
      [ intros until 0 ; intro Heq ; inverts* Heq
      | rewrite <- equivariant_1 ; auto
      ]
  | [ |- supp (?constr) = _ ] =>
      intros ; apply supp_inj_0 ; auto
  end.

(*
Section SimplifySuppTest.

  Close Scope fset_scope.

  Context {T1 T2 T3 : Type}.
  Context {Permute_T1 : Permute T1}.
  Context {Permute_T2 : Permute T2}.
  Context {Permute_T3 : Permute T3}.
  Context {PermuteId_T1 : PermuteId T1}.
  Context {PermuteId_T2 : PermuteId T2}.
  Context {PermuteId_T3 : PermuteId T3}.
  Context {PermuteComp_T1 : PermuteComp T1}.
  Context {PermuteComp_T2 : PermuteComp T2}.
  Context {PermuteComp_T3 : PermuteComp T3}.

  Implicit Types (a : T1) (b : T2) (c : T3).

  Inductive Test := 
    | mkTest0 : Test
    | mkTest1 : T1 -> Test
    | mkTest2 : T1 -> T2 -> Test
    | mkTest3 : T1 -> T2 -> T3 -> Test
    | mkTestR : Test -> Test
    | mkTestN : forall (Ix : Set) `{PType Ix}, (Ix -> Test) -> Test
    | mkTestS : Stream Test -> Test.

  Instance permute_Test : Permute Test := 
    fix permute_test p test {struct test} :=
    let rec : Permute Test := @permute _ permute_test in
      match test with
      | mkTest0       => mkTest0
      | mkTest1 a     => mkTest1 (p \* a)
      | mkTest2 a b   => mkTest2 (p \* a) (p \* b)
      | mkTest3 a b c => mkTest3 (p \* a) (p \* b) (p \* c)
      | mkTestR t     => mkTestR (p \* t)
      | mkTestN _ _ f => mkTestN (p \* f)
      | mkTestS ts    => mkTestS (p \* ts) 
      end.

  Instance PermuteId_Test : PermuteId Test.
  Proof.
    hnf ; fix 1 ; change (PermuteId Test) in PermuteId_Test.
    destruct t ; unfold permute ; simpl ; fequals ; apply permute_id.
  Qed.

  Instance PermuteComp_Test : PermuteComp Test.
  Proof.
    hnf ; fix 3 ; change (PermuteComp Test) in PermuteComp_Test.
    destruct t ; unfold permute ; simpl ; fequals ; apply permute_comp.
  Qed.

  Lemma supp_Test0 :
    supp mkTest0 = \{}.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_Test1 : forall a,
    supp (mkTest1 a) = supp a.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_Test2 : forall a b,
    supp (mkTest2 a b) = supp a \u supp b.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_Test3 : forall a b c,
    supp (mkTest3 a b c) = supp a \u supp b \u supp c.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_TestR : forall t,
    supp (mkTestR t) = supp t.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_TestN : forall (Ix : Set) `{PType Ix} f,
    supp (mkTestN f) = supp f.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_TestS : forall ts,
    supp (mkTestS ts) = supp ts.
  Proof.
    simplify_supp.
  Qed.

End SimplifySuppTest.
*)

(** * Characterization of support for instance permutation types *)

(** Variables *)

Section SuppVar.

  Close Scope fset_scope.

  Lemma supp_var : forall (a : var),
    supp a = \{a}.
  Proof.
    intro ; apply supp_alt_characterization ; unfold supports ; intros ; unfold permute ; unfold permute_var ; simpl ; repeat cases_if*.
    apply singleton_finite.
  Qed.

  Global Instance finite_supp_var : FiniteSupp var.
  Proof.
    intro x ; rewrite supp_var ; apply singleton_finite.
  Qed.

End SuppVar.

Hint Rewrite supp_var : supp_db.

(** Option *)

Section SuppOption.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Close Scope fset_scope.

  Lemma supp_None :
    supp None = \{}.
  Proof. simplify_supp. Qed.

  Lemma supp_Some : forall t,
    supp (Some t) = supp t.
  Proof. simplify_supp. Qed.

End SuppOption.

Hint Rewrite @supp_None @supp_Some : supp_db.

(** Pairs *)

Section SuppPair.

  Close Scope fset_scope.

  Context {T T' : Type}.
  Context {Permute_T : Permute T}.
  Context {Permute_T' : Permute T'}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteId_T' : PermuteId T'}.
  Context {PermuteComp_T : PermuteComp T}.
  Context {PermuteComp_T' : PermuteComp T'}.

  Lemma supp_pair : forall (a : T) (b : T'),
    supp (a, b) = supp a \u supp b.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_sum_left : forall (a : T),
    supp (inl T' a) = supp a.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_sum_right : forall (b : T'),
    supp (inr T b) = supp b.
  Proof.
    simplify_supp.
  Qed.

  Context {FiniteSupp_T : FiniteSupp T}.
  Context {FiniteSupp_T' : FiniteSupp T'}.

  Global Instance finite_supp_pair : FiniteSupp (T * T').
  Proof.
    hnf ; destruct t ; rewrite supp_pair ; auto.
    apply finite_union ; split*.
  Qed.

  Global Instance finite_supp_sum : FiniteSupp (T + T').
  Proof.
    hnf ; destruct t ; [rewrite supp_sum_left | rewrite supp_sum_right] ; auto.
  Qed.

End SuppPair.

Hint Rewrite @supp_pair : supp_db.
Hint Rewrite @supp_sum_left @supp_sum_right : supp_db.

(** Lists *)

Section SuppList.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Lemma supp_nil :
    supp (@nil T) = \{}.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_cons : forall (x : T) (xs : list T),
    supp (x :: xs) = supp x \u supp xs.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_Mem : forall (xs : list T) a,
    a # xs <-> forall t, Mem t xs -> a # t.
  Proof.
    intros ; induction xs as [|t xs] ; [rewrite supp_nil | rewrite supp_cons] ; 
      (split ; [intros Hin t' Hmem ; inverts Hmem | intro Hmem]) ; auto with solve_notin.
    apply IHxs ; auto with solve_notin. 
    apply union_notin.
    apply Hmem ; left*.
    apply IHxs ; intros ; apply Hmem ; right*.
  Qed.

  Context {FiniteSupp_T : FiniteSupp T}.

  Global Instance finite_supp_list : FiniteSupp (list T).
  Proof.
    hnf ; induction t ; [rewrite supp_nil | rewrite supp_cons].
    apply finite_empty.
    apply* finite_union.
  Qed.

End SuppList.

Hint Rewrite @supp_nil @supp_cons : supp_db.

(** Permutations *)

Section SuppPerm.

  Close Scope fset_scope.

  Lemma swap_perm_eq : forall p a b,
    {a <~> b} \* p = p <-> p \* {a <~> b} = {a <~> b}.
  Proof.
    assert (in_context : forall p1 p2 p3 p4, p1 \oo p2 = p3 -> p1 \oo p2 \oo p4 = p3 \oo p4) by
      (intros ; rewrite perm_comp_assoc ; fequals*).
    unfold permute ; unfold permute_perm ; split ; intro Heq.
  (* -> *)
    rewrite <- Heq ; repeat rewrite perm_inv_comp ; repeat rewrite <- perm_comp_assoc ; repeat rewrite swap_inv in *.
    rewrite (in_context _ _ _ _ (swap_twice _ _)) ; rewrite perm_comp_id_left.
    do 2 rewrite perm_comp_assoc ; rewrite <- (perm_comp_assoc ({a <~> b})) ; rewrite Heq.
    rewrite (in_context _ _ _ _ (perm_inv_right p)) ; rewrite* perm_comp_id_left.
  (* <- *)
    rewrite <- Heq ; repeat rewrite perm_inv_comp ; repeat rewrite <- perm_comp_assoc ; repeat rewrite swap_inv in *.
    rewrite perm_inv_involution ; rewrite Heq.
    rewrite (in_context _ _ _ _ (perm_inv_left p)) ; rewrite perm_comp_id_left.
    rewrite swap_twice ; rewrite* perm_comp_id_right.
  Qed.

  Lemma swap_eq : forall a a' b b',
    {a <~> b} = {a' <~> b'} <-> ((a = b /\ a' = b') \/ (a = a' /\ b = b') \/ (a = b' /\ b = a')).
  Proof.
    intros ; rewrite <- perm_eq ; simpl ; split ; intro Hyp.
  (* -> *)
    lets: (func_same_1 a Hyp).
    lets: (func_same_1 a' Hyp).
    lets: (func_same_1 b Hyp).
    lets: (func_same_1 b' Hyp).
    repeat cases_if*.
  (* <- *)
    apply func_ext_1 ; intro.
    destruct Hyp as [[? ?] | [[? ?] | [? ?]]] ; repeat cases_if ; substs*.
  Qed.

  Lemma supp_perm : forall p,
    supp p = \set{ a | permute p a <> a }.
  Proof.
    intro ; apply supp_alt_characterization ; unfold supports ; unfold LibBag.notin ;
      repeat setoid_rewrite in_set ; 
      repeat setoid_rewrite not_not ; try introv Ha Hb.
  (* supports *)
    rewrite swap_perm_eq ; rewrite (iff_2 (equivariant_2 _) swap_equivariant) ; fequals*.
  (* finite *)
    destruct* p.
  (* least *)
    rewrite swap_perm_eq ; rewrite (iff_2 (equivariant_2 _) swap_equivariant) ; rewrite Hb.
    rewrite swap_eq ; intuition ; substs*.
  Qed.

  Global Instance finite_supp_Perm : FiniteSupp Perm.
  Proof.
    hnf ; intro p ; rewrite supp_perm ; destruct* p.
  Qed.

  Lemma permute_fresh_var : forall p x, x # p ->
    p \* x = x.
  Proof.
    introv.
    unfold supp ; unfold LibBag.notin ; rewrite in_set ; unfold infinite ; rewrite not_not ; intro Hfin.
    setoid_rewrite swap_perm_eq in Hfin.
    setoid_rewrite (iff_2 (equivariant_2 _) swap_equivariant) in Hfin.
    pick_fresh_gen (build_fset Hfin \u \{x} \u \{p \* x})%fset y.
    assert (Hy1 : y <> x) by auto.
    assert (Hy2 : y <> p \* x) by auto.
    assert (Hy3 : (y \notin build_fset Hfin)%fset) by auto ; clear Fr.
    unfold notin in Hy3 ; rewrite in_build_fset in Hy3 ; rewrite in_set in Hy3 ; rewrite not_not in Hy3.
    rewrite swap_eq in Hy3 ; intuition.
  Qed.

End SuppPerm.

Implicit Arguments permute_fresh_var [].

(** Natural numbers *)

Section SuppNat.

  Close Scope fset_scope.

  Lemma supp_nat : forall (n : nat),
    supp n = \{}.
  Proof.
    simplify_supp.
  Qed.

  Global Instance FiniteSupp_nat : FiniteSupp nat.
  Proof.
    hnf ; intros ; rewrite supp_nat ; apply finite_empty.
  Qed.

End SuppNat.

Hint Rewrite supp_nat : supp_db.

(** Infinite sets

We can only give an upper bound for [supp (S \u S')]. For instance, take the natural 
numbers as (isomorphic to) variables. Then [supp evens = nat] and [supp odds = nat]
but [supp (evens \u odds) = \{}].
 *)

Section SuppSet.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Lemma supp_set_union : forall (S S' : set T) a,
    a \in supp (S \u S') -> a \in supp S \/ a \in supp S'.
  Proof.
    introv ; unfold supp ; repeat rewrite in_set ; rewrite <- infinite_union ; intro Hinf.
    apply (infinite_subset Hinf) ; intro b ; repeat rewrite in_set.
    rewrite <- not_and ; apply contrapose_intro ; intros [HS HS'].
    rewrite (iff_2 (equivariant_2 _) set_union_equivariant).
    rewrite HS ; rewrite* HS'.
  Qed.

End SuppSet.

(** Finite sets

Note that [supp_fset_union] only holds for finite sets with elements with finite support. 
See remark about [supp] of infinite sets, above.
*)

Section SuppFSet.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Lemma supp_fset_empty : 
    supp (\{} : fset T) = LibBag.empty.
  Proof.
    simplify_supp.
    intros ; apply permute_empty.
  Qed.

  Lemma supp_fset_singleton : forall t : T,
    supp \{t} = supp t.
  Proof.
    simplify_supp.
    apply* singleton_equal.
    intros ; rewrite* (iff_2 (equivariant_1 _) singleton_equivariant).
  Qed.

  (* begin hide *)
  Lemma supp_fset_union_aux : forall (t : T) (xs ys : list T) a b, b # xs -> b # ys ->
    (Mem t ({a <~> b} \* xs) \/ Mem t ({a <~> b} \* ys) <-> Mem t xs \/ Mem t ys) ->
    (Mem t ({a <~> b} \* xs) <-> Mem t xs).
  Proof.
    introv Hbxs Hbys.
    repeat rewrite permute_Mem_2. rewrite swap_inv. 
    split ; intro Hin ; apply not_not_elim ; intro Ht1.
  (* -> *)
    assert (Ht2 : Mem t ys) by intuition.
    assert (Ht3 : b # t) by apply* supp_Mem.
    assert (Ht4 : b # ({a <~> b} \* t)) by (apply (supp_Mem xs) ; auto).
    assert (Ht5 : is_in a (supp t)).
      apply not_not_elim ; intro Hcontr.
      change (a # t) in Hcontr.
      assert (Ht : {a <~> b} \* t = t) by (apply* swap_fresh).
      rewrite* Ht in Hin.
    lets: (swap_supp (conj Ht5 Ht3)).
    unfold LibBag.notin in Ht4.
    intuition.
  (* <- *)
    assert (Ht2 : Mem ({a <~> b} \* t) ys) by intuition.
    assert (Ht3 : b # ({a <~> b} \* t)) by apply* supp_Mem.
    assert (Ht4 : b # t) by (apply (supp_Mem xs) ; auto).
    assert (Ht5 : is_in a (supp t)).
      apply not_not_elim ; intro Hcontr.
      change (a # t) in Hcontr.
      assert (Ht : {a <~> b} \* t = t) by (apply* swap_fresh).
      rewrite* <- Ht in Hin.
    lets: (swap_supp (conj Ht5 Ht4)).
    unfold LibBag.notin in Ht4.
    intuition.
  Qed.
  (* end hide *)

  Context {FiniteSupp_T : FiniteSupp T}.

  Lemma supp_fset_union : forall (S S' : fset T),
    supp (S \u S') = LibBag.union (supp S) (supp S').
  Proof.
    intros.
    apply set_ext ; intro a ; split ; intro Hin.
  (* -> (easy *)
    unfold supp in * ; rewrite in_union ; repeat rewrite in_set in * ; rewrite <- infinite_union.
    apply infinite_principle ; intro ys.
    destruct (pick_from_infinite ys Hin) as [z [Hz1 Hz2]].
    exists z ; split* ; rewrite in_set in *.
    rewrite (iff_2 (equivariant_2 _) fset_union_equivariant) in Hz1.
    rewrite <- not_and ; intros [Heq1 Heq2].
    rewrite Heq1 in Hz1 ; rewrite* Heq2 in Hz1.
  (* <- (hard *)
    unfold supp in * ; rewrite in_union in Hin ; repeat rewrite in_set in * ; rewrite <- infinite_union in Hin.
    destruct (fset_finite S) as [xs] ; subst.
    destruct (fset_finite S') as [ys] ; subst.
    assert (Hfin1 : finite (supp xs)) by apply finite_supp.
    assert (Hfin2 : finite (supp ys)) by apply finite_supp.
    apply infinite_principle ; intro bs.
    destruct (pick_from_infinite (bs \u build_fset Hfin1 \u build_fset Hfin2) Hin) as [b [Hb1 Hb2]].
    rewrite in_set in Hb1.
    assert (Hb3 : b \notin bs) by auto.
    assert (Hb4 : b \notin build_fset Hfin1) by auto ; unfold notin in Hb4 ; rewrite in_build_fset in Hb4 ; change (b # xs) in Hb4.
    assert (Hb5 : b \notin build_fset Hfin2) by auto ; unfold notin in Hb5 ; rewrite in_build_fset in Hb5 ; change (b # ys) in Hb5.
    clear Hin Hb2.
    exists b ; split* ; rewrite in_set.
    rewrite (iff_2 (equivariant_2 _) fset_union_equivariant) ; intro Heq.
    rewrite <- not_and in Hb1 ; apply Hb1 ; clear Hb1 Hb3.
    assert (Heq2 : forall t, Mem t ({a <~> b} \* xs) \/ Mem t ({a <~> b} \* ys) <-> Mem t xs \/ Mem t ys).
      intro t.
      repeat rewrite <- in_from_list.
      repeat rewrite <- (iff_2 (equivariant_1 _) from_list_equivariant).
      repeat rewrite <- FsetImpl.in_union.
      rewrite* Heq.
    clear Heq.
    split ; apply fset_ext ; intro t ;
      repeat rewrite (iff_2 (equivariant_1 _) from_list_equivariant) ; repeat rewrite in_from_list.
    apply supp_fset_union_aux with (ys := ys) ; auto*.
    apply supp_fset_union_aux with (ys := xs) ; auto*.
    specializes Heq2 t ; iauto.
  Qed.

  Lemma supp_from_list : forall (xs : list T),
    supp (from_list xs) = supp xs.
  Proof.
    induction xs ; [rewrite from_list_nil | rewrite from_list_cons] ; autorewrite with supp_db ; auto.
    apply supp_fset_empty.
    rewrite supp_fset_union ; rewrite supp_fset_singleton ; rewrite* IHxs.
  Qed.

  Global Instance finite_supp_fset : FiniteSupp (fset T).
  Proof.
    hnf ; intro S.
    destruct (fset_finite S) as [xs] ; subst.
    rewrite supp_from_list ; apply finite_supp.
  Qed.

End SuppFSet.

Hint Rewrite @supp_fset_empty @supp_fset_singleton @supp_fset_union.

(** Streams

The result of applying the definition of support to streams is a little
counter-intuitive. Consider the stream [S = (b, c, d, e, ...)]. Then we have that
[a \in supp T], not because [a] is a free variable in [S] but because there are an
infinite number of free variables in [S] that we can swap with [a] to get a set which
is different from [S]. So the intuitive reading of [supp] as "the set of free variables"
here is not true: we have [a \in supp S] but yet [a \notin S ix] for all [ix]. 
However, if we restrict our attention to streams with finite support then the
intuitive reading of [supp] is restored (but note that finite support of the stream does 
not necessarily follow from finite support of the elements of the stream).
*)

Section SuppStream.

  Close Scope fset_scope.

  Context {T : Type}.
  Context {Permute_T : Permute T}.
  Context {PermuteId_T : PermuteId T}.
  Context {PermuteComp_T : PermuteComp T}.

  Implicit Type x : T.
  Implicit Type xs : Stream T.

  Lemma supp_S_nil :
    supp S_nil = \{}.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_S_cons : forall x xs,
    supp (S_cons x xs) = supp x \u supp xs.
  Proof.
    simplify_supp.
    rewrite* <- S_cons_injective.
    intros ; rewrite* (iff_2 (equivariant_2 _) S_cons_equivariant).
  Qed.

  Lemma in_supp_stream : forall x xs a, S_Mem x xs ->
    a \in supp x -> a \in supp xs.
  Proof.
    induction 1 ; rewrite supp_S_cons ; auto*.
  Qed.

  Lemma notin_supp_stream_elements : forall x xs a, S_Mem x xs ->
    a # xs -> a # x.
  Proof.
    introv Hmem ; apply contrapose_intro ; apply* in_supp_stream.
  Qed.

  Lemma finite_supp_stream_element : forall x xs, S_Mem x xs ->
    finite (supp xs) -> finite (supp x).
  Proof.
    introv Hmem ; apply contrapose_elim ; intro Hinf.
    apply (infinite_subset Hinf) ; intros ; applys* in_supp_stream x.
  Qed.

  Lemma in_supp_stream_elements : forall xs a, finite (supp xs) ->
    a \in supp xs -> exists x, S_Mem x xs /\ a \in supp x.
  Proof.
    introv Hfin.
    unfold supp at 1 ; rewrite in_set ; intro Hinf.
    destruct (pick_from_infinite (build_fset Hfin) Hinf) as [b [Hb1 Hb2]].
    rewrite in_set in Hb1 ; rewrite <- stream_ext in Hb1 ; rewrite not_forall in Hb1.
    unfold notin in Hb2 ; rewrite in_build_fset in Hb2 ; change (b # xs) in Hb2.
    destruct Hb1 as [n Hn].
    rewrite S_nth_error_permute in Hn.
    case_eq (S_nth_error xs n) ; intros ; rewrite H in Hn ; unfold permute in Hn ; simpl in Hn.
  (* some *)
    rewrite value_inj in Hn.
    exists t ; split ; [rewrite* S_Mem_nth_error|].
    apply not_not_elim ; intro Ha ; change (a # t) in Ha.
    apply Hn ; apply* swap_fresh.
    apply* notin_supp_stream_elements.
    rewrite* S_Mem_nth_error.
  (* none *)
    tryfalse.
  Qed.

  Lemma supp_stream : forall a xs, finite (supp xs) ->
    (a \in supp xs <-> (exists x, S_Mem x xs /\ a \in supp x)).
  Proof.
    split ; intro Hyp.
    apply* in_supp_stream_elements.
    destruct Hyp as [x [Hx1 Hx2]] ; apply* in_supp_stream.
  Qed.

  Lemma notin_supp_stream : forall a xs, finite (supp xs) ->
    (forall x, S_Mem x xs -> a # x) -> a # xs.
  Proof.
    intros.
    unfold LibBag.notin in * ; rewrite* supp_stream ; rewrite* not_exists.
  Qed.

  Lemma supp_infinite_stream : forall f,
    supp (infinite_stream f) = supp f.
  Proof.
    simplify_supp.
  Qed.

  Lemma supp_finite_stream : forall (xs : list T),
    supp (finite_stream xs) = supp xs.
  Proof.
    simplify_supp.
  Qed.

  Lemma notin_supp_f_nat_elements : forall a (f : nat -> T),
    a # f -> forall n, a # (f n).
  Proof.
    intros.
    apply notin_supp_stream_elements with (xs := (infinite_stream f)).
    apply* in_infinite_stream.
    rewrite* supp_infinite_stream.
  Qed.

  Lemma notin_supp_f_nat : forall a (f : nat -> T), finite (supp f) ->
    (forall n, a # f n) -> a # f.
  Proof.
    intros.
    rewrite <- supp_infinite_stream.
    apply notin_supp_stream.
    rewrite* supp_infinite_stream.
    intro ; rewrite <- in_infinite_stream ; intro Hex.
    destruct Hex as [n Hn] ; substs*.
  Qed.

End SuppStream.


==> anc/coq/LibStreams.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* Definition of streams (finite and infinite lists), definition of        *
* bisimilarity over streams and a proof that bisimilarity coincides with  *
* equality, and various operations over and properties of streams.        * 
**************************************************************************)

Require Import LibAxioms.
Require Import LibLogic.
Require Import LibTactics.
Require Import LibList.

Set Implicit Arguments.

(** * Streams (finite or infinite lists) *)

Section StreamDefs.

  Variable A : Type.

(** Basic definitions *)

  Definition FiniteStream : Type := list A.
  Definition InfiniteStream : Type := nat -> A.

  Definition Stream : Type := (FiniteStream + InfiniteStream)%type.

(** Constructors and pattern matching *)

  Definition S_nil : Stream := inl nil.

  Definition S_cons (a : A) (s : Stream) : Stream := 
    match s with
    | inl xs => inl (cons a xs)
    | inr f  => inr (fun n => match n with 0 => a | S n' => f n' end)
    end.

  Definition finite_stream (s : FiniteStream) : Stream := inl s.
  Definition infinite_stream (s : InfiniteStream) : Stream := inr s.

  Lemma stream_pattern_match : forall (s : Stream),
    s = S_nil \/ exists a s', s = S_cons a s'.
  Proof.
    unfold S_nil ; unfold S_cons.
    destruct s as [xs | f] ; [destruct xs ; [left* | right] | right].
    exists a (inl xs : Stream) ; auto.
    exists (f 0) (inr (fun n => f (S n)) : Stream) ; fequals ; apply func_ext_1 ; intro n ; destruct* n.
  Qed.

  Lemma infinite_stream_pattern_match : forall (s : InfiniteStream),
    infinite_stream s = S_cons (s 0) (infinite_stream (fun i => s (S i))).
  Proof.
    unfold infinite_stream ; unfold S_cons ; intros ; simpl ; fequals.
    apply func_ext_1 ; intro n ; case n ; auto.
  Qed.

  Lemma S_cons_injective : forall a a' s s',
    S_cons a s = S_cons a' s' <-> a = a' /\ s = s'.
  Proof.
    intros ; split ; [intro Heq | intros [? ?]] ; fequals.
    destruct s ; destruct s' ; simpl in * ; try discriminate ; inverts Heq as Heq ; auto.
    split ; fequals.
    apply (func_same_1 0) in Heq ; auto.
    apply func_ext_1 ; intro n.
    apply (func_same_1 (S n)) in Heq ; auto.
  Qed.

  Lemma S_nil_not_cons : forall a s,
    S_nil <> S_cons a s.
  Proof.
    unfold S_nil, S_cons ; destruct s ; intro Heq ; discriminate.
  Qed.

(** Extensionality *)

  Lemma finite_stream_ext : forall (xs ys : list A),
    (forall n, nth_error xs n = nth_error ys n) <-> xs = ys.
  Proof.
    intros ; split ; [generalize dependent ys |intros ; substs*].
    induction xs ; destruct ys ; auto ; intro Heq ; try (specialize (Heq 0) ; simpl in * ; discriminate ; fail).
    fequals.
    specialize (Heq 0) ; simpl in * ; inverts* Heq.
    apply IHxs ; intro n ; specialize (Heq (S n)) ; auto*.
  Qed.

  Definition S_nth_error (s : Stream) (n : nat) : Exc A := 
    match s with
    | inl xs => nth_error xs n
    | inr f  => Some (f n)
    end.

  Lemma S_nth_cons_0 : forall (a : A) (s : Stream),
    S_nth_error (S_cons a s) 0 = Some a.
  Proof.
    destruct s as [xs | f] ; auto.
  Qed.

  Lemma S_nth_cons_S : forall (a : A) (s : Stream) (n : nat),
    S_nth_error (S_cons a s) (S n) = S_nth_error s n.
  Proof.
    destruct s as [xs | f] ; auto.
  Qed.

  Lemma S_nth_infinite : forall n (s : InfiniteStream),
    S_nth_error (infinite_stream s) n = value (s n).
  Proof.
    auto.
  Qed.

  Lemma nth_find_error : forall (xs : list A),
    exists n, nth_error xs n = None.
  Proof.
    induction xs ; [exists* 0|] ; destruct IHxs as [n Hn] ; exists* (S n).
  Qed.

  Lemma stream_ext : forall (s s' : Stream),
    (forall n, S_nth_error s n = S_nth_error s' n) <-> s = s'.
  Proof.
    intros ; split ; [generalize dependent s' |intros ; substs*].
    destruct s as [xs | f] ; destruct s' as [xs' | f'] ; simpl ; intro Heq ; fequals.
    apply* finite_stream_ext.
    destruct (nth_find_error xs) as [n Hn] ; tryfalse.
    destruct (nth_find_error xs') as [n Hn] ; tryfalse.
    apply func_ext_1 ; intro n ; specialize (Heq n) ; inverts* Heq.
  Qed.

(** Bisimilarity and a proof that bisimilarity coincides with equality *)

  CoInductive S_bisim : Stream -> Stream -> Prop :=
    | bisim_S_nil : S_bisim S_nil S_nil
    | bisim_S_cons : forall a s s', S_bisim s s' -> S_bisim (S_cons a s) (S_cons a s').

  Lemma S_bisim_eq : forall s s',
    (S_bisim s s') <-> (s = s').
  Proof.
    intros ; split.
  (* -> *)
    cut (forall n s s', S_bisim s s' -> S_nth_error s n = S_nth_error s' n) ; [intros ; apply* stream_ext|].
    induction n ; introv Hbisim ; inverts* Hbisim ; [repeat rewrite* S_nth_cons_0 | repeat rewrite* S_nth_cons_S].
  (* <- *)
    intros ; subst s' ; generalize dependent s ; cofix.
    intro s ; destruct (stream_pattern_match s) as [Heq | [a [s' Heq]]] ; subst.
    apply bisim_S_nil.
    apply* bisim_S_cons.
  Qed.

(** Membership *)

  Inductive S_Mem : A -> Stream -> Prop :=
    | S_Mem_here : forall x xs,
        S_Mem x (S_cons x xs)
    | S_Mem_next : forall x y xs,
        S_Mem x xs ->
        S_Mem x (S_cons y xs).

  Lemma S_Mem_nth_error : forall x xs,
    S_Mem x xs <-> exists n, S_nth_error xs n = value x.
  Proof.
    split.
  (* -> *)
    induction 1 ; [exists 0 ; rewrite* S_nth_cons_0|].
    destruct IHS_Mem as [n Hn] ; exists (S n) ; rewrite* S_nth_cons_S.
  (* <- *)
    intro Hex ; destruct Hex as [n Hn] ; generalize dependent xs.
    induction n ; intros ; 
      destruct (stream_pattern_match xs) as [| Hex] ; substs ; try discriminate ;
      destruct Hex as [a [s' Hxs]] ; substs.
    rewrite S_nth_cons_0 in Hn ; inverts Hn ; apply S_Mem_here.
    rewrite S_nth_cons_S in Hn ; apply* S_Mem_next.
  Qed. 

  Lemma value_inj : forall (x y : A),
    value x = value y <-> x = y.
  Proof.
    split ; intro Heq ; substs* ; inverts* Heq.
  Qed.

  Lemma in_infinite_stream : forall (f : nat -> A) (x : A),
    (exists n, f n = x) <-> S_Mem x (infinite_stream f).
  Proof.
    intros.
    rewrite S_Mem_nth_error. 
    setoid_rewrite S_nth_infinite.
    setoid_rewrite value_inj.
    auto*.
  Qed.

  Lemma in_finite_stream : forall (xs : list A) (x : A),
    Mem x xs <-> S_Mem x (finite_stream xs).
  Proof.
    induction xs.
  (* nil *)
    change (finite_stream nil) with S_nil.
    split ; intro Hmem ; inverts Hmem ; false* S_nil_not_cons.
  (* cons *)
    change (finite_stream (a :: xs)) with (S_cons a (finite_stream xs)).
    split ; intro Hmem.
    inverts Hmem ; [apply S_Mem_here | apply S_Mem_next ; apply* IHxs].
    inverts Hmem as ; [introv Heq | introv Hmem Heq] ;
      change (inl (a :: xs)) with (S_cons a (finite_stream xs)) in Heq ;
      apply S_cons_injective in Heq ; destruct Heq ; substs.
    apply Mem_here.
    apply Mem_next ; apply* IHxs.
  Qed.

End StreamDefs.

Implicit Arguments S_nil [A].

(** Map *)

Section StreamMap.

  Variable (A B : Type).

  Definition S_map (f : A -> B) (stream : Stream A) : Stream B :=
    match stream with
    | inl xs => inl (List.map f xs)
    | inr g  => inr (fun n => f (g n))
    end.

End StreamMap.


==> anc/coq/Makefile <==
.PHONY: all
all: Makefile.coq
	make -f Makefile.coq

Makefile.coq: *.v
	${COQBIN}/coq_makefile -I metatheory -I metatheory/tlc *.v > Makefile.coq

.PHONY: clean
clean:
	rm -f *.vo *.glob Makefile.coq *.v.d

.PHONY: doc
doc:
	coqdoc -g -d doc *.v

# vi:set noexpandtab:


==> anc/coq/Metatheory_Extra.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* Additional lemmas about lists, sets, and finite sets, definition of     *
* filter and map for finite sets, and the infinity principle.             * 
**************************************************************************)

Require Import SetoidClass.
Require Import LibSet.
Require Import LibList.
Require Import Metatheory.
Require Import LibFunc.
Require Import LibFunc_Extra.

Set Implicit Arguments.

(** * Lists *)

Section ListProps.

  Variable (A B : Type).

  Implicit Type f : A -> B.
  Implicit Type xs : list A.
  Implicit Type a : A.
  Implicit Type b : B.

  Lemma Mem_map_1 : forall f xs a,
    Mem a xs -> Mem (f a) (LibList.map f xs).
  Proof.
    induction xs as [|x xs] ; [rewrite map_nil | rewrite map_cons] ; introv Hmem ; inverts Hmem ; [left | right*].
  Qed.

  Lemma Mem_map_2 : forall f xs b,
    Mem b (LibList.map f xs) -> exists a, Mem a xs /\ b = f a.
  Proof.
    induction xs as [|x xs] ; [rewrite map_nil | rewrite map_cons] ; introv Hmem ; inverts Hmem as Hmem.
    exists x ; split* ; left.
    destruct (IHxs _ Hmem) as [a [Ha1 Ha2]] ; subst.
    exists a ; split* ; right*.
  Qed.

  Lemma Mem_map_1_inv : forall f xs a, inj f ->
    Mem (f a) (LibList.map f xs) -> Mem a xs.
  Proof.
    introv Hinj Hmem ; destruct (Mem_map_2 _ _ Hmem) as [a' [Ha'1 Ha'2]] ; apply (Hinj a a') in Ha'2 ; subst*.
  Qed.

  Lemma Mem_map_2_inv : forall f xs b,
    (exists a, Mem a xs /\ b = f a) -> Mem b (LibList.map f xs).
  Proof.
    introv Hex ; destruct Hex as [a [Ha1 Ha2]] ; subst ; apply* Mem_map_1.
  Qed.

  Lemma Mem_map_1_iff : forall f xs a, inj f ->
    (Mem a xs <-> Mem (f a) (LibList.map f xs)).
  Proof.
    split ; intros ; [apply Mem_map_1 | eapply Mem_map_1_inv] ; eauto.
  Qed.

  Lemma Mem_map_2_iff : forall f xs b,
    (Mem b (LibList.map f xs) <-> exists a, Mem a xs /\ b = f a).
  Proof.
    split ; intros ; [apply Mem_map_2 | apply Mem_map_2_inv] ; eauto.
  Qed.

End ListProps.

(** * Properties of finite sets *)

Lemma singleton_equal : forall (A : Type) (a1 a2 : A),
  (\{a1} = \{a2}) <-> a1 = a2.
Proof.
  intros ; split ; intro Heq.
  assert (Heq2 : forall a, a = a1 <-> a = a2) by
    (intro a ; repeat rewrite <- in_singleton ; rewrite* Heq).
  apply* Heq2.
  apply fset_ext ; intro z ; repeat rewrite in_singleton ; subst*.
Qed.

(** Map *)

Section FSetMap.

  Variable (A B : Type).

  Implicit Type f : A -> B.
  Implicit Type S : fset A.

  Lemma fset_map_ex : forall f S,
    exists S' : fset B, 
      (forall a, a \in S -> f a \in S') /\
      (forall b, b \in S' -> exists a, a \in S /\ b = f a).
  Proof.
    intros.
    destruct (fset_finite S) as [xs Hxs] ; substs.
    exists (from_list (LibList.map f xs)) ; split ; intro ; repeat rewrite in_from_list ; intro Hmem.
    apply* Mem_map_1.
    destruct (Mem_map_2 _ _ Hmem) as [a [Ha1 Ha2]] ; exists a ; subst ; split* ; rewrite* in_from_list.
  Qed.

  Definition fset_map f S := proj1_sig (indefinite_description (fset_map_ex f S)).

  Lemma in_fset_map_1 : forall f S a,
    a \in S -> f a \in (fset_map f S).
  Proof.
    intros ; unfold fset_map.
    destruct (indefinite_description (fset_map_ex f S)) ; jauto.
  Qed.

  Lemma in_fset_map_2 : forall f S b,
    b \in (fset_map f S) -> exists a, a \in S /\ b = f a.
  Proof.
    introv ; unfold fset_map.
    destruct (indefinite_description (fset_map_ex f S)) as [S' [H1 H2]] ; simpl ; intro Hin ; auto.
  Qed.

  Lemma in_fset_map_1_inv : forall f S a, inj f ->
    f a \in (fset_map f S) -> a \in S.
  Proof.
    introv Hinj Hin.
    destruct (in_fset_map_2 _ _ Hin) as [a' [Ha'1 Ha'2]] ; apply (Hinj a a') in Ha'2 ; subst*.
  Qed.

  Lemma in_fset_map_2_inv : forall f S b, 
    (exists a, a \in S /\ b = f a) -> b \in (fset_map f S).
  Proof.
    introv Hex ; destruct Hex as [a [Ha1 Ha2]] ; subst ; apply* in_fset_map_1.
  Qed.

  Lemma in_fset_map_1_iff : forall f S a, inj f ->
    (a \in S <-> f a \in (fset_map f S)).
  Proof.
    split ; intros ; [apply in_fset_map_1 | eapply in_fset_map_1_inv] ; eauto.
  Qed.

  Lemma in_fset_map_2_iff : forall f S b,
    b \in (fset_map f S) <-> exists a, a \in S /\ b = f a.
  Proof.
    split ; intros ; [apply in_fset_map_2 | apply in_fset_map_2_inv] ; eauto.
  Qed.

End FSetMap.

Section FSetMapProps.

  Variable A B C : Type.
  Implicit Type S : fset A.
  Implicit Type f : A -> B.
  Implicit Type g : B -> C.

  Lemma fset_map_id : forall S,
    fset_map id S = S.
  Proof.
    intros ; apply fset_ext ; intro a.
    rewrite in_fset_map_2_iff ; split* ; intro Hex.
    destruct Hex as [? [? ?]] ; substs*.
  Qed.

  Lemma fset_map_comp : forall g f S,
    fset_map (g \o f) S = fset_map g (fset_map f S).
  Proof.
    intros ; apply fset_ext ; intro c.
    repeat rewrite in_fset_map_2_iff ; split ; intro Hex.
    destruct Hex as [a [Ha1 Ha2]] ; unfold compose in Ha2 ; subst c.
    exists (f a) ; split* ; apply* in_fset_map_1.
    destruct Hex as [b [Hb1 Hb2]].
    rewrite in_fset_map_2_iff in Hb1 ; destruct Hb1 as [a [Ha1 Ha2]] ; substs*.
  Qed.

End FSetMapProps.

(** Filter *)

Section FSetFilter.

  Variable (A : Type).

  Implicit Type P : A -> Prop.
  Implicit Type S : fset A.

  Lemma fset_filter_ex : forall P S,
    exists S', forall a, a \in S /\ P a <-> a \in S'.
  Proof.
    intros.
    destruct (fset_finite S) as [xs] ; substs.
    pose (pb := fun a => If P a then true else false).
    cut (exists ys, forall a : A, Mem a xs /\ pb a = true <-> Mem a ys) ; [intro Hcut|].
    destruct Hcut as [ys Hys] ; exists (from_list ys) ; intro ; repeat rewrite* in_from_list.
    asserts_rewrite* (P a <-> (pb a = true)).
    unfold pb ; cases_if ; split ; intros ; auto* ; discriminate.
    (* Now we reason purely in terms of lists and filter *)
    exists (filter pb xs) ; induction xs as [|x xs] ; [rewrite filter_nil | rewrite filter_cons] ; intro a.
    (* nil *)
    split ; [intros [Hmem _] | intro Hmem] ; inverts Hmem.
    (* cons *)
    cases_if ; repeat rewrite Mem_cons_eq ; rewrite <- IHxs.
    intuition ; subst*.
    intuition ; subst ; false.
  Qed.

  Definition fset_filter P S := proj1_sig (indefinite_description (fset_filter_ex P S)).

  Lemma in_fset_filter : forall P S a,
    a \in S /\ P a <-> a \in fset_filter P S.
  Proof.
    intros ; unfold fset_filter.
    destruct (indefinite_description (fset_filter_ex P S)) ; jauto.
  Qed.

End FSetFilter.

(** * (Infinite) sets *)

Section SetProps.

  Close Scope fset_scope.

  Variable (T T' : Type).

  Implicit Type S : set T.
  Implicit Type t : T.
  Implicit Type P : T -> Prop.

  Global Instance set_st_iff_morphism (A : Type) : Proper (pointwise_relation A iff ==> eq) (@set_st A).
  Proof.
    simpl_relation ; apply set_ext ; intro ; repeat rewrite* in_set.
  Qed.

  Global Instance set_st_eq_morphism (A : Type) : Proper (pointwise_relation A eq ==> eq) (@set_st A).
  Proof.
    simpl_relation ; apply set_ext ; intro ; repeat rewrite in_set ; rewrite* <- prop_eq_to_iff.
  Qed.

  Definition infinite S := ~ finite S.

  Lemma in_union : forall S S' t,
    (t \in (S \u S')) = (t \in S \/ t \in S').
  Proof.
    intros ; apply prop_ext ; auto with *.
  Qed.

  Lemma union_or : forall P P',
    \set{ t | P t } \u \set{ t | P' t } = \set{ t | P t \/ P' t }.
  Proof.
    intros ; apply set_ext ; intro t.
    rewrite in_union ; repeat rewrite* in_set.
  Qed.

  Lemma finite_bij : forall f, bij f -> forall P,
    finite \set{ t : T | P t } <-> finite \set{ t : T' | P (f t) }.
  Proof.
    introv f_bij ; intro P.
    repeat rewrite finite_from_list ; split ; intro Hex ; destruct Hex as [xs Hxs].
    exists (LibList.map (inverse f_bij) xs) ; intro t ; rewrite in_set ; intro Ht.
    rewrite Mem_map_2_iff ; exists (f t) ; split* ; rewrite* inverse_left.
    exists (LibList.map f xs) ; intro t ; rewrite in_set ; intro Ht.
    rewrite Mem_map_2_iff ; exists (inverse f_bij t) ; split ; [apply Hxs ; rewrite in_set|] ; rewrite* inverse_right.
  Qed.

  Lemma infinite_subset : forall S S',
    infinite S -> (forall t, t \in S -> t \in S') -> infinite S'.
  Proof.
    introv Hinf Hsub ; intro Hfin ; apply Hinf ; clear Hinf.
    rewrite finite_from_list in *.
    destruct Hfin as [xs Hxs] ; eauto.
  Qed.

  Lemma finite_subset : forall S S',
    finite S -> (forall t, t \in S' -> t \in S) -> finite S'.
  Proof.
    introv Hfin Ht ; generalize dependent Hfin.
    apply contrapose_elim ; intro Hinf ; apply* infinite_subset.
  Qed.
  
  Lemma pick_from_infinite : forall S (S' : fset T),
    infinite S -> exists t, t \in S /\ (t \notin S')%fset.
  Proof.
    introv Hinf.
  (* We want to reason about two sets, one of them finite and the other infinite *)
    destruct (build_fset_inv S') as [S'' [Hfin Heq]] ; subst S'.
    cut (exists t, t \in S /\ t \notin S'').
    intro Hcut ; destruct Hcut as [t [Ht1 Ht2]].
    exists t ; split*.
    unfold notin ; rewrite* in_build_fset.
  (* Now we are in a better position to prove the lemma *)
    apply not_not_elim ; intro Ht.
    assert (forall_ x \in S, x \in S'') by (intros x Hx ; apply* not_not_elim).
    assert (infinite S'') by (eapply infinite_subset ; eauto).
    auto.
  Qed.

  Lemma infinite_principle : forall S,
    (forall S' : fset T, exists t, (t \notin S')%fset /\ t \in S) <->
    infinite S.
  Proof.
    intros ; split ; intro Hinf.
  (* -> *)
    intro Hfin ; destruct (Hinf (build_fset Hfin)) as [t [Ht1 Ht2]].
    rewrite <- in_build_fset in Ht2 ; eauto.
  (* <- *)
    intro S' ; destruct (pick_from_infinite S' Hinf) as [t [Ht1 Ht2]] ; eauto.
  Qed.

  Lemma infinite_complement_1 : forall P, infinite \set{ : T } ->
    finite \set{ t : T | P t } -> infinite \set{ t : T | ~ P t }.
  Proof.
    introv HT Hfin1.
    unfold infinite ; intro Hfin2.
    rewrite finite_from_list in *.
    destruct Hfin1 as [xs Hxs] ; destruct Hfin2 as [ys Hys].
    apply HT.
    rewrite finite_from_list ; exists (xs ++ ys) ; intros x Hx.
    apply Mem_app_or.
    destruct (classic (P x)) ; auto.
  Qed.

  Corollary infinite_complement_2 : forall P, infinite \set{ : T } ->
    finite \set{ t : T | ~ P t } -> infinite \set{ t : T | P t }.
  Proof.
    intros.
    setoid_rewrite <- (fun t => not_not (P t)).
    apply* infinite_complement_1.
  Qed.

  Lemma infinite_union : forall P P',
    (infinite \set{ t : T | P t \/ P' t } <-> infinite \set{ t : T | P t } \/ infinite \set{ t : T | P' t }).
  Proof.
    intros ; unfold infinite ; rewrite <- not_and ; rewrite* finite_union.
  Qed.

  Lemma notin_union_l : forall S S' t,
    t \notin (S \u S') -> t \notin S.
  Proof.
    introv ; change (~ t \in (S \u S') -> ~ t \in S) ; apply contrapose_intro ; auto with *.
  Qed.

  Lemma notin_union_r : forall S S' t,
    t \notin (S \u S') -> t \notin S'.
  Proof.
    introv ; change (~ t \in (S \u S') -> ~ t \in S') ; apply contrapose_intro ; auto with *.
  Qed.

  Lemma union_notin : forall S S' t,
    t \notin S -> t \notin S' -> t \notin S \u S'.
  Proof.
    introv.
    cut (~ t \in S /\ ~ t \in S' -> ~ t \in S \u S') ; auto*.
    rewrite <- not_or ; apply contrapose_intro ; auto with *.
  Qed.

End SetProps.

Lemma infinite_vars : infinite \set{ : var }.
Proof.
  apply infinite_principle ; intros.
  pick_fresh_gen S' t ; exists t ; intuition ; rewrite* in_set.
Qed.

Corollary infinite_vars_complement_2 : forall (P : var -> Prop),
  finite \set{ a | ~ P a } -> infinite \set{ a | P a}.
Proof.
  intros ; apply* infinite_complement_2 ; apply infinite_vars.
Qed.

(** * Automation *)

Hint Resolve union_notin.

Hint Extern 1 (LibBag.notin ?t ?S) =>
  match goal with
  | H: LibBag.notin ?t (LibBag.union S ?S') |- _ => apply (@notin_union_l _ S S' t)
  | H: LibBag.notin ?t (LibBag.union ?S' S) |- _ => apply (@notin_union_r _ S' S t)
  | H: LibBag.notin ?t (LibBag.union _ (LibBag.union S ?S')) |- _ => apply (@notin_union_l _ S S' t)
  | H: LibBag.notin ?t (LibBag.union _ (LibBag.union ?S' S)) |- _ => apply (@notin_union_r _ S' S t)
  | H: LibBag.notin ?t (LibBag.union (LibBag.union S ?S') _) |- _ => apply (@notin_union_l _ S S' t)
  | H: LibBag.notin ?t (LibBag.union (LibBag.union ?S' S) _) |- _ => apply (@notin_union_r _ S' S t)
  end : solve_notin.

Tactic Notation "constructor" "with" "(" ident(L) ":=" constr(A) ")" :=
  first [ constructor 1 with (L := A) 
        | constructor 2 with (L := A)
        | constructor 3 with (L := A)
        | constructor 4 with (L := A)
        | constructor 5 with (L := A)
        | constructor 6 with (L := A)
        | constructor 7 with (L := A)
        | constructor 8 with (L := A)
        | constructor 9 with (L := A)
        | constructor 10 with (L := A)
        | constructor 11 with (L := A)
        | constructor 13 with (L := A)
        | constructor 14 with (L := A)
        | constructor 15 with (L := A)
        | constructor 16 with (L := A)
        | constructor 17 with (L := A)
        | constructor 18 with (L := A)
        | constructor 19 with (L := A)
        | constructor 20 with (L := A)
        ].

Tactic Notation "constructor" "*" "with" "(" ident(L) ":=" constr(A) ")" :=
  constructor with (L := A) ; auto_star.

(** * More set properties (use the tactic above) *)

Section MoreSetProps.

  Close Scope fset_scope.

  Variable T : Type.
  Implicit Type S : set T.

  Lemma union_set_assoc : forall S1 S2 S3,
    S1 \u (S2 \u S3) = (S1 \u S2) \u S3.
  Proof.
    intros ; apply set_ext ; intro t.
    rewrite <- iff_not_cancel.
    change (t \notin S1 \u S2 \u S3 <-> t \notin (S1 \u S2) \u S3).
    split ; auto with solve_notin.
  Qed.

End MoreSetProps.


==> anc/coq/Ordinals.v <==
Require Import Classical.

Inductive Ordinal : Type :=
  | ordS : Ordinal -> Ordinal
  | ord_sup: forall {I:Type}, (I->Ordinal) -> Ordinal.

(*
Fixpoint ord_le (alpha beta:Ordinal) : Prop :=
  match alpha with
  | ordS alpha => 
                  (fix gt_alpha (beta:Ordinal) : Prop :=
                  match beta with
                  | ordS beta => ord_le alpha beta
                  | ord_sup J beta => exists j:J,
                    gt_alpha (beta j)
                  end) beta
  | ord_sup I0 alpha => forall i:I0, ord_le (alpha i) beta
  end.
*)

Inductive ord_le : Ordinal -> Ordinal -> Prop :=
  | ord_le_respects_succ: forall alpha beta:Ordinal,
    ord_le alpha beta -> ord_le (ordS alpha) (ordS beta)
  | ord_le_S_sup: forall (alpha:Ordinal) (J:Type)
    (beta:J->Ordinal) (j:J), ord_le (ordS alpha) (beta j) ->
    ord_le (ordS alpha) (ord_sup beta)
  | ord_sup_minimal: forall (I:Type) (alpha:I->Ordinal)
    (beta:Ordinal), (forall i:I, ord_le (alpha i) beta) ->
                    ord_le (ord_sup alpha) beta.

Definition ord_lt (alpha beta:Ordinal) :=
  ord_le (ordS alpha) beta.
Definition ord_eq (alpha beta:Ordinal) :=
  ord_le alpha beta /\ ord_le beta alpha.
Definition ord_ge (alpha beta:Ordinal) :=
  ord_le beta alpha.
Definition ord_gt (alpha beta:Ordinal) :=
  ord_lt beta alpha.

Delimit Scope ordinal_scope with Ordinal.
Open Scope ordinal_scope.
Notation "alpha < beta" := (ord_lt alpha beta) : ordinal_scope.
Notation "alpha <= beta" := (ord_le alpha beta) : ordinal_scope.
Notation "alpha == beta" := (ord_eq alpha beta)
  (at level 70) : ordinal_scope.
Notation "alpha > beta" := (ord_gt alpha beta) : ordinal_scope.
Notation "alpha >= beta" := (ord_ge alpha beta) : ordinal_scope.

Lemma ord_le_respects_succ_converse: forall alpha beta:Ordinal,
  ordS alpha <= ordS beta -> alpha <= beta.
Proof.
intros.
inversion_clear H.
assumption.
Qed.

Lemma ord_le_S_sup_converse: forall (alpha:Ordinal)
  (J:Type) (beta:J->Ordinal), ordS alpha <= ord_sup beta ->
  exists j:J, ordS alpha <= beta j.
Proof.
intros.
inversion H.
exists j.
assumption.
Qed.

Lemma ord_sup_minimal_converse: forall (I:Type)
  (alpha:I->Ordinal) (beta:Ordinal),
  ord_sup alpha <= beta -> forall i:I, alpha i <= beta.
Proof.
intros.
inversion H.
Require Import Eqdep.
apply inj_pair2 in H2.
destruct H2.
apply H3.
Qed.

Lemma ord_le_trans: forall alpha beta gamma:Ordinal,
  alpha <= beta -> beta <= gamma -> alpha <= gamma.
Proof.
induction alpha.
induction beta.
induction gamma.
intros.
apply ord_le_respects_succ.
apply IHalpha with beta.
apply ord_le_respects_succ_converse; trivial.
apply ord_le_respects_succ_converse; trivial.
intros.
apply ord_le_S_sup_converse in H1.
destruct H1 as [i].
apply ord_le_S_sup with i.
apply H; trivial.
intros.
pose proof (ord_sup_minimal_converse _ _ _ H1).
apply ord_le_S_sup_converse in H0.
destruct H0 as [i].
apply H with i; trivial.
intros.
pose proof (ord_sup_minimal_converse _ _ _ H0).
constructor.
intro.
apply H with beta; trivial.
Qed.

Lemma ord_le_sup: forall (I:Type) (alpha:I->Ordinal) (i:I),
  alpha i <= ord_sup alpha.
Proof.
assert (forall beta:Ordinal, beta <= beta /\
  forall (I:Type) (alpha:I->Ordinal) (i:I),
  beta <= alpha i -> beta <= ord_sup alpha).
induction beta.
destruct IHbeta.
split.
apply ord_le_respects_succ; trivial.
intros.
apply ord_le_S_sup with i.
trivial.
split.
apply ord_sup_minimal.
intro.
destruct (H i).
apply H1 with i; trivial.
intros J alpha j ?.
apply ord_sup_minimal.
intro.
destruct (H i).
apply H2 with j.
apply ord_le_trans with (ord_sup o).
apply H2 with i; trivial.
trivial.

intros.
destruct (H (alpha i)).
apply H1 with i; trivial.
Qed.

Lemma ord_le_refl: forall alpha:Ordinal, alpha <= alpha.
Proof.
induction alpha.
apply ord_le_respects_succ; trivial.
apply ord_sup_minimal.
apply ord_le_sup.
Qed.

Lemma ord_le_S: forall alpha:Ordinal, alpha <= ordS alpha.
Proof.
induction alpha.
apply ord_le_respects_succ; trivial.
apply ord_sup_minimal.
intro.
apply ord_le_trans with (ordS (o i)).
apply H.
apply ord_le_respects_succ.
apply ord_le_sup.
Qed.

Lemma ord_lt_le: forall alpha beta:Ordinal,
  alpha < beta -> alpha <= beta.
Proof.
intros.
apply ord_le_trans with (ordS alpha); trivial.
apply ord_le_S.
Qed.

Lemma ord_lt_le_trans: forall alpha beta gamma:Ordinal,
  alpha < beta -> beta <= gamma -> alpha < gamma.
Proof.
intros.
apply ord_le_trans with beta; trivial.
Qed.

Lemma ord_le_lt_trans: forall alpha beta gamma:Ordinal,
  alpha <= beta -> beta < gamma -> alpha < gamma.
Proof.
intros.
apply ord_le_trans with (ordS beta); trivial.
apply ord_le_respects_succ; trivial.
Qed.

Lemma ord_lt_trans: forall alpha beta gamma:Ordinal,
  alpha < beta -> beta < gamma -> alpha < gamma.
Proof.
intros.
apply ord_lt_le_trans with beta; trivial;
 apply ord_lt_le; trivial.
Qed.

Lemma ord_lt_respects_succ: forall alpha beta:Ordinal,
  alpha < beta -> ordS alpha < ordS beta.
Proof.
intros.
apply ord_le_respects_succ; trivial.
Qed.

Lemma ord_total_order: forall alpha beta:Ordinal,
  alpha < beta \/ alpha == beta \/ alpha > beta.
Proof.
induction alpha.
induction beta.
destruct (IHalpha beta) as [|[|]].
left; apply ord_lt_respects_succ; trivial.
right; left.
split.
apply ord_le_respects_succ; apply H.
apply ord_le_respects_succ; apply H.
right; right.
apply ord_lt_respects_succ; trivial.

destruct (classic (exists i:I, ordS alpha < o i)).
destruct H0 as [i].
left.
apply ord_lt_le_trans with (o i); trivial.
apply ord_le_sup.
destruct (classic (exists i:I, ordS alpha == o i)).
destruct H1 as [i].
right; left.
split.
apply ord_le_trans with (o i).
apply H1.
apply ord_le_sup.
apply ord_sup_minimal.
intro.
destruct (H i0) as [|[|]].
contradiction H0; exists i0; trivial.
apply H2.
apply ord_lt_le; trivial.
assert (forall i:I, ordS alpha > o i).
intros.
destruct (H i) as [|[|]].
contradiction H0; exists i; trivial.
contradiction H1; exists i; trivial.
trivial.
right; right.
apply ord_le_lt_trans with alpha.
apply ord_sup_minimal.
intro.
apply ord_le_respects_succ_converse.
apply H2.
apply ord_le_refl.

induction beta.
case (classic (exists i:I, o i > ordS beta)); intro.
destruct H0 as [i].
right; right.
apply ord_lt_le_trans with (o i); trivial.
apply ord_le_sup.
case (classic (exists i:I, o i == ordS beta)); intro.
right; left.
destruct H1 as [i].
split.
apply ord_sup_minimal.
intro j.
destruct (H j (ordS beta)) as [|[|]].
apply ord_lt_le; trivial.
apply H2.
contradiction H0; exists j; trivial.
apply ord_le_trans with (o i).
apply H1.
apply ord_le_sup.
left.
apply ord_le_respects_succ.
apply ord_sup_minimal.
intro.
destruct (H i (ordS beta)) as [|[|]].
apply ord_le_respects_succ_converse; trivial.
contradiction H1; exists i; trivial.
contradiction H0; exists i; trivial.

case (classic (exists j:I0, ord_sup o < o0 j)); intro.
left.
destruct H1 as [j].
apply ord_lt_le_trans with (o0 j); trivial.
apply ord_le_sup.
case (classic (exists i:I, o i > ord_sup o0)); intro.
destruct H2 as [i].
right; right.
apply ord_lt_le_trans with (o i); trivial.
apply ord_le_sup.

right; left.
split.
apply ord_sup_minimal; intro.
destruct (H i (ord_sup o0)) as [|[|]].
apply ord_lt_le; trivial.
apply H3.
contradiction H2; exists i; trivial.
apply ord_sup_minimal; intro j.
destruct (H0 j) as [|[|]].
contradiction H1; exists j; trivial.
apply H3.
apply ord_lt_le; trivial.
Qed.

Lemma ordinals_well_founded: well_founded ord_lt.
Proof.
red; intro alpha.
induction alpha.
constructor.
intros beta ?.
apply ord_le_respects_succ_converse in H.
constructor; intros gamma ?.
destruct IHalpha.
apply H1.
apply ord_lt_le_trans with beta; trivial.

constructor; intros alpha ?.
apply ord_le_S_sup_converse in H0.
destruct H0 as [j].

destruct (H j).
apply H1; trivial.
Qed.

Lemma ord_lt_irrefl: forall alpha:Ordinal, ~(alpha < alpha).
Proof.
intro; red; intro.
assert (forall beta:Ordinal, beta <> alpha).
intro.
pose proof (ordinals_well_founded beta).
induction H0.
red; intro.
symmetry in H2; destruct H2.
contradiction (H1 alpha H); trivial.
contradiction (H0 alpha); trivial.
Qed.

Inductive successor_ordinal : Ordinal->Prop :=
  | intro_succ_ord: forall alpha:Ordinal,
    successor_ordinal (ordS alpha)
  | succ_ord_wd: forall alpha beta:Ordinal,
    successor_ordinal alpha -> alpha == beta ->
    successor_ordinal beta.
Inductive limit_ordinal : Ordinal->Prop :=
  | intro_limit_ord: forall {I:Type} (alpha:I->Ordinal),
    (forall i:I, exists j:I, alpha i < alpha j) ->
    limit_ordinal (ord_sup alpha)
  | limit_ord_wd: forall alpha beta:Ordinal,
    limit_ordinal alpha -> alpha == beta ->
    limit_ordinal beta.

Lemma ord_successor_or_limit: forall alpha:Ordinal,
  successor_ordinal alpha \/ limit_ordinal alpha.
Proof.
induction alpha.
left; constructor.
destruct (classic (forall i:I, exists j:I, o i < o j)).
right; constructor; trivial.
destruct (not_all_ex_not _ _ H0) as [i].
assert (forall j:I, o j <= o i).
intro.
destruct (ord_total_order (o i) (o j)) as [|[|]].
contradiction H1; exists j; trivial.
apply H2.
apply ord_lt_le; trivial.

assert (ord_sup o == o i).
split.
apply ord_sup_minimal; trivial.
apply ord_le_sup.
case (H i); intro.
left; apply succ_ord_wd with (o i); trivial.
split; apply H3.
right.
apply limit_ord_wd with (o i); trivial.
split; apply H3.
Qed.

Lemma successor_ordinal_not_limit: forall alpha:Ordinal,
  successor_ordinal alpha -> ~ limit_ordinal alpha.
Proof.
intros; red; intro.
induction H.
inversion_clear H0.
induction H as [I beta|].
assert (ord_sup beta <= alpha).
apply ord_sup_minimal.
intro.
apply ord_le_respects_succ_converse.
destruct (H i) as [j].
apply ord_le_trans with (beta j); trivial.
apply ord_le_trans with (ord_sup beta).
apply ord_le_sup.
apply H1.

contradiction (ord_lt_irrefl alpha).
apply ord_le_trans with (ord_sup beta); trivial.
apply H1.

apply IHlimit_ordinal.
split; apply ord_le_trans with beta;
  (apply H0 || apply H1).

contradiction IHsuccessor_ordinal.
apply limit_ord_wd with beta; trivial.
split; apply H1.
Qed.


==> anc/coq/Pi_Action.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* Actions as used in the LTS and a proof that actions form a permutation  *
* type.                                                                   *
**************************************************************************)

Require Import LibPermutation.
Require Import LibSet.
Require Import Metatheory.
Require Import Metatheory_Extra.

Inductive Action :=
   | A_Tau : Action
   | A_Inp : var -> var -> Action
   | A_Out : var -> var -> Action
   | A_Ext : var -> var -> Action.

Section ActionProps.

  Close Scope fset_scope.

  Definition bn : Action -> set var :=
    fun a => match a with
      | A_Ext c n => \{n}
      | _         => \{}
    end.

  Global Instance permute_Action : Permute Action :=
    fun p mu => match mu with
                | A_Tau     => A_Tau
                | A_Inp c n => A_Inp (p \* c) (p \* n)
                | A_Out c n => A_Out (p \* c) (p \* n)
                | A_Ext c n => A_Ext (p \* c) (p \* n)
                end.

  Global Instance permute_id_Action : PermuteId Action.
  Proof.
    hnf. destruct t; unfold permute; simpl; fequals.
  Qed.

  Global Instance permute_comp_Action : PermuteComp Action.
  Proof.
    hnf. destruct  t; unfold permute; simpl; fequals.
  Qed.

  Lemma bn_equivariant : equivariant bn.
  Proof.
    apply equivariant_1 ; destruct x ; simpl ; auto.
    rewrite* (iff_2 (equivariant_1 _) set_singleton_equivariant). 
  Qed.

  Lemma supp_A_Tau : 
    supp A_Tau = \{}.
  Proof. simplify_supp. Qed.

  Lemma supp_A_Inp : forall c n,
    supp (A_Inp c n) = \{c} \u \{n}.
  Proof.
    intros ; repeat rewrite <- supp_var ; simplify_supp.
  Qed.

  Lemma supp_A_Out : forall c n,
    supp (A_Out c n) = \{c} \u \{n}.
  Proof.
    intros ; repeat rewrite <- supp_var ; simplify_supp.
  Qed.

  Lemma supp_A_Ext : forall c n,
    supp (A_Ext c n) = \{c} \u \{n}.
  Proof.
     intros ; repeat rewrite <- supp_var ; simplify_supp.
  Qed.

End ActionProps.

Hint Rewrite supp_A_Tau supp_A_Inp supp_A_Out supp_A_Ext : supp_db.

Global Instance FiniteSupp_Action : FiniteSupp Action.
Proof.  
  hnf ; destruct t ; autorewrite with supp_db ; auto ;
  first [ apply finite_empty
        | rewrite <- finite_union ; split ; apply singleton_finite
        ].
Qed.

Lemma fsupp_A_Tau :
  fsupp A_Tau = \{}.
Proof.
  apply fset_ext ; intro.
  unfold fsupp ; rewrite in_build_fset ; autorewrite with supp_db.
  split ; intro ; false.
  eapply in_empty_elim ; eauto.
Qed.

Lemma fsupp_A_Inp : forall c n,
  fsupp (A_Inp c n) = \{c} \u \{n}.
Proof.
  intros ; apply fset_ext ; intro.
  unfold fsupp ; rewrite in_build_fset ; autorewrite with supp_db.
  rewrite in_union ; rewrite FsetImpl.in_union ; repeat rewrite* in_singleton.
Qed.

Lemma fsupp_A_Ext : forall c n,
  fsupp (A_Ext c n) = \{c} \u \{n}.
Proof.
  intros ; apply fset_ext ; intro.
  unfold fsupp ; rewrite in_build_fset ; autorewrite with supp_db.
  rewrite in_union ; rewrite FsetImpl.in_union ; repeat rewrite* in_singleton.
Qed.

Lemma fsupp_A_Out : forall c n,
  fsupp (A_Out c n) = \{c} \u \{n}.
Proof.
  intros ; apply fset_ext ; intro.
  unfold fsupp ; rewrite in_build_fset ; autorewrite with supp_db.
  rewrite in_union ; rewrite FsetImpl.in_union ; repeat rewrite* in_singleton.
Qed.

Hint Rewrite fsupp_A_Tau fsupp_A_Inp fsupp_A_Ext fsupp_A_Out : supp_db.


==> anc/coq/Pi_Env_LTS.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net> and Vasileios Koutavas.        *
*                                                                         *
* Environmental LTS for the pi-calculus, along with proofs that the       *
* transition preserves local closure and satisfies weakening.             *
**************************************************************************)

Require Export LibSet.
Require Export LibList.
Require Export Metatheory.
Require Export Metatheory_Extra.
Require Export LibPermutation.
Require Export LibLocallyNameless.
Require Import LibStreams.
Require Import Pi_Syntax.
Require Import Pi_Action.

(** Transition relation *)

Definition Conf : Type := (vars * Term)%type.

Inductive Trans : Conf -> Action -> Conf -> Prop :=
(* Input and output *)
   | T_Input : forall env c n P, 
       Trans (env \u \{c}, S_Inp (Free c) P) (A_Inp c n) ((env \u \{c}) \u \{n}, P ^^ n)
   | T_Output : forall env c n P,
       Trans (env \u \{c}, S_Out (Free c) (Free n) P) (A_Out c n) ((env \u \{c}) \u \{n}, P)
(* Choice *)
   | T_Sum : forall env env' f n mu Q,
       Trans (env, f n) mu (env', Q) -> 
       Trans (env, S_Sum f) mu (env', Q)
(* Parallel *)
   | T_ParL : forall env env' P Q P' mu, (bn mu) \# (supp Q) -> 
       Trans (env, P) mu (env', P') -> 
       Trans (env, S_Par P Q) mu (env', S_Par P' Q)
   | T_ParR : forall env env' P Q Q' mu, (bn mu) \# (supp P) -> 
       Trans (env, Q) mu (env', Q') -> 
       Trans (env, S_Par P Q) mu (env', S_Par P Q')
(* Communication *)
   | T_CommL : forall env P Q P' Q' c n,
       Trans (env \u \{c}, P) (A_Out c n) ((env \u \{c}) \u \{n}, P') -> 
       Trans (env \u \{c}, Q) (A_Inp c n) ((env \u \{c}) \u \{n}, Q') -> 
       Trans (env, S_Par P Q) A_Tau (env, S_Par P' Q')
   | T_CommR : forall env P Q P' Q' c n,
       Trans (env \u \{c}, P) (A_Inp c n) ((env \u \{c}) \u \{n}, P') -> 
       Trans (env \u \{c}, Q) (A_Out c n) ((env \u \{c}) \u \{n}, Q') -> 
       Trans (env, S_Par P Q) A_Tau (env, S_Par P' Q')
(* Bound communication *)
   | T_CommLCl : forall L env P Q P' Q' c, 
       (forall n, n \notin L -> Trans (env \u \{c}, P) (A_Ext c n) ((env \u \{c}) \u \{n}, P' ^^ n)) -> 
       (forall n, n \notin L -> Trans (env \u \{c}, Q) (A_Inp c n) ((env \u \{c}) \u \{n}, Q' ^^ n)) -> 
       Trans (env, S_Par P Q) A_Tau (env, S_Res (S_Par P' Q'))
   | T_CommRCl : forall L env P Q P' Q' c,
       (forall n, n \notin L -> Trans (env \u \{c}, P) (A_Inp c n) ((env \u \{c}) \u \{n}, P' ^^ n)) -> 
       (forall n, n \notin L -> Trans (env \u \{c}, Q) (A_Ext c n) ((env \u \{c}) \u \{n}, Q' ^^ n)) -> 
       Trans (env, S_Par P Q) A_Tau (env, S_Res (S_Par P' Q'))
(* Restriction *)
   | T_Res : forall L env env' P Q mu,
       (forall n, n \notin L -> Trans (env, P ^^ n) mu (env', Q ^^ n)) -> 
       Trans (env, S_Res P) mu (env', S_Res Q)
(* Extrusion *)
   | T_Open : forall L env P Q c n', c <> n' -> n' # Q -> n' \notin L -> n' \notin env ->
       (forall n, n \notin L -> Trans (env, P ^^ n) (A_Out c n) (env \u \{n}, Q ^^ n)) -> 
       Trans (env, S_Res P) (A_Ext c n') (env \u \{n'}, Q ^^ n')
(* Extrusion (not cofinite) *)
   | T_Open' : forall env P Q c n, c <> n -> n # P -> n # Q -> n \notin env ->
       Trans (env, P ^^ n) (A_Out c n) (env \u \{n}, Q ^^ n) -> 
       Trans (env, S_Res P) (A_Ext c n) (env \u \{n}, Q ^^ n)
(* Replication *)
   | T_Rep : forall env env' P Q mu,
       Trans (env, S_Par (S_Rep P) P) mu (env', S_Par (S_Rep P) Q) -> 
       Trans (env, S_Rep P) mu (env', S_Par (S_Rep P) Q).

Hint Constructors Trans.

(** Example of bound communication, first using rule T_Open, then T_Open' *)

Example bound_communication_1 : forall env c P Q, finite (supp P) ->
  Trans (env, S_Par (S_Res (S_Out (Free c) (Bound 0) P)) (S_Inp (Free c) Q))
        A_Tau
        (env, S_Res (S_Par P Q)).
Proof.
  introv HfinP.
  pose (L := env \u \{c} \u build_fset HfinP).
  assert (forall n, n \notin L -> n # P).
    intros ; subst L.
    assert (Hn : n \notin build_fset HfinP) by auto.
    unfold notin in Hn ; rewrite in_build_fset in Hn ; auto.
  applys T_CommLCl L c ; intros.
(* Extrusion *)
  applys T_Open L ; intros ; try (subst L ; auto ; fail).
  do 2 (unfold open ; simpl) ; cases_if ; fold (@open _ open_Term).
  apply T_Output.
(* Input *)
  apply T_Input.
Qed.

Example bound_communcation_2 : forall env c P Q, finite (supp P) ->
  Trans (env, S_Par (S_Res (S_Out (Free c) (Bound 0) P)) (S_Inp (Free c) Q))
        A_Tau
        (env, S_Res (S_Par P Q)).
Proof.
  introv HfinP.
  pose (L := env \u \{c} \u build_fset HfinP).
  assert (forall n, n \notin L -> n # P).
    intros ; subst L.
    assert (Hn : n \notin build_fset HfinP) by auto.
    unfold notin in Hn ; rewrite in_build_fset in Hn ; auto.
  applys T_CommLCl L c ; intros.
(* Extrusion *)
  apply T_Open' ; try (subst L ; auto ; fail).
  autorewrite with supp_db ; repeat apply union_notin ; auto.
  unfold LibBag.notin ; rewrite in_single_eq ; subst L ; auto.
  do 2 (unfold open ; simpl) ; cases_if ; fold (@open _ open_Term).
  apply T_Output.
(* Input *)
  apply T_Input.
Qed.

(** Preservation of local closure. 

Note also that we need equivariance of local closure [permute_lc_iff]
for both versions of the rule for opening (cofinite or not); moreover, the
proof is very similar in both cases (the only difference is *when* we apply
equivariance, before or after applying the induction hypothesis).
*)

Lemma trans_preserves_lc : forall env env' P mu Q,
  Trans (env, P) mu (env', Q) -> lc P -> lc Q.
Proof.
  cut (forall conf conf' mu, Trans conf mu conf' -> lc (snd conf) -> lc (snd conf')).
    introv Hcut Htrans.
    change (lc P) with (lc (snd (env, P))).
    change (lc Q) with (lc (snd (env', Q))).
    auto*.
  induction 1 ; simpl in * ; intro Hlc ; inverts Hlc ; auto.
(* Input (lc_open takes the place of a substitution lemma *)
  pick_fresh_gen L x ; apply (lc_open _ x) ; auto.
(* T-CommLCl *)
  apply lc_S_Res with (L := L) ; intros ; unfold open ; simpl ; auto.
(* T_CommRCr *)  
  apply lc_S_Res with (L := L) ; intros ; unfold open ; simpl ; auto.
(* T-Res *)
  apply lc_S_Res with (L := L \u L0) ; auto.
(* T-Open (cofinite rule) *)
  assert (HQ : finite (supp Q)) by (eapply fresh_finite_supp ; eauto).
  pick_fresh_gen (L \u L0 \u build_fset HQ) n.
  assert (Hn1 : n \notin build_fset HQ) by auto ; unfold notin in Hn1 ; rewrite in_build_fset in Hn1 ; change (n # Q) in Hn1.
  rewrite (permute_lc_iff ({n <~> n'})) ; rewrite open_equivariant ; rewrite swap_r.
  rewrite swap_fresh ; auto.  
(* T-Open' *)
  apply IHTrans.
  assert (HP : finite (supp P)) by (eapply fresh_finite_supp ; eauto).
  pick_fresh_gen (L \u build_fset HP) n'.
  assert (Hn1 : n' \notin build_fset HP) by auto  ; unfold notin in Hn1 ; rewrite in_build_fset in Hn1 ; change (n' # P) in Hn1.
  rewrite (permute_lc_iff ({n <~> n'})) ; rewrite open_equivariant ; rewrite swap_l.
  rewrite swap_fresh ; auto.
Qed.

(** Weakening lemma *)

Definition ext (mu : Action) : vars :=
  match mu with
  | A_Ext _ n => \{n}
  | _         => \{}
  end.

Definition weaken (conf : Conf) (env' : vars) := 
  let (env, P) := conf in (env \u env', P).

Lemma reorder_sets :
  forall (S1 S2 S3 : vars), (S1 \u S2) \u S3 = (S1 \u S3) \u S2.
Proof.
  intros.
  rewrite <- union_assoc.
  rewrite (union_comm S2).
  rewrite* union_assoc.
Qed.

Lemma weakening : forall conf conf' mu,
  Trans conf mu conf' -> forall env'', (forall n, n \in ext mu -> n \notin env'') ->
  Trans (weaken conf env'') mu (weaken conf' env'').
Proof.
  assert (forall n : var, n \in \{n}) by (intros ; rewrite* in_singleton).
  assert (forall n (L : vars), n \in \{} -> n \notin L) by (intros ; false* in_empty_elim).
  induction 1 ; unfold weaken in * ; simpl in * ; introv Henv''; repeat rewrite (reorder_sets _ _ env'') ; eauto.
(* T_CommL, T_CommR *)
  applys T_CommL c n; repeat rewrite (reorder_sets _ env'' _) ; eauto.
  applys T_CommR c n; repeat rewrite (reorder_sets _ env'' _) ; eauto.
(* T_CommLCl, T_CommRCl *)
  applys T_CommLCl (L \u env'') c; intros; repeat rewrite (reorder_sets _ env'' _) ; eauto.
    eapply H2; auto. intros. rewrite notin_union in *; rewrite in_singleton in *; substs*.
  applys T_CommRCl (L \u env'') c; intros; repeat rewrite (reorder_sets _ env'' _) ; eauto.
    eapply H4; auto. intros. rewrite notin_union in *; rewrite in_singleton in *; substs*.
(* T_Open, T_Open' *)
  applys T_Open (L \u env''); intros ; auto ; repeat rewrite (reorder_sets _ env'' _) ; rewrite notin_union in * ; auto*.
  applys T_Open'; intros; auto ; repeat rewrite (reorder_sets _ env'' _) ; auto*.
Qed.



==> anc/coq/Pi_Syntax.v <==
(**************************************************************************
* Locally Nameless Permutation Types                                      * 
* Author: Edsko de Vries <edsko@edsko.net>                                *
*                                                                         *
* The pi-calculus as a locally nameless permutation type.                 *
**************************************************************************)

Require Export LibSet.
Require Export LibList.
Require Export Metatheory.
Require Export Metatheory_Extra.
Require Export LibPermutation.
Require Export LibLocallyNameless.
Require Import LibStreams.
Require Import Ordinals.
Require Import LibFunc.

Set Implicit Arguments.

(** Syntax *)

Inductive Name : Set :=
  | Bound : nat -> Name
  | Free  : var -> Name.

Inductive Term : Set := 
  | S_Nil : Term
  | S_Sum : (nat -> Term) -> Term
  | S_Inp : Name -> Term -> Term
  | S_Out : Name -> Name -> Term -> Term
  | S_Par : Term -> Term -> Term 
  | S_Res : Term -> Term 
  | S_Rep : Term -> Term.

(** * Variable opening *)

Instance open_Name : Open Name := fun i x n =>
  match n with
  | Bound j => If i = j then Free x else Bound j
  | Free y  => Free y
  end.

Instance open_Term : Open Term := fix open_Term i x t {struct t} :=
  let _ : Open Term := @open _ open_Term in
  match t with
  | S_Nil       => S_Nil
  | S_Sum f     => S_Sum ({i ~> x} f)
  | S_Inp n P   => S_Inp ({i ~> x} n) ({i + 1 ~> x} P)
  | S_Out n m P => S_Out ({i ~> x} n) ({i ~> x} m) ({i ~> x} P)
  | S_Par P Q   => S_Par ({i ~> x} P) ({i ~> x} Q)
  | S_Res P     => S_Res ({i + 1 ~> x} P)
  | S_Rep P     => S_Rep ({i ~> x} P)
  end.

(** * Variable closing *)

Instance close_Name : Close Name := fun i x n =>
  match n with
  | Bound j => Bound j
  | Free y  => If x = y then Bound i else Free y
  end.

Instance close_Term : Close Term := fix close_Term i x t {struct t} :=
  let _ : Close Term := @close _ close_Term in
  match t with
  | S_Nil       => S_Nil
  | S_Sum f     => S_Sum ({i <~ x} f)
  | S_Inp n P   => S_Inp ({i <~ x} n) ({i + 1 <~ x} P)
  | S_Out n m P => S_Out ({i <~ x} n) ({i <~ x} m) ({i <~ x} P)
  | S_Par P Q   => S_Par ({i <~ x} P) ({i <~ x} Q)
  | S_Res P     => S_Res ({i + 1 <~ x} P)
  | S_Rep P     => S_Rep ({i <~ x} P)
  end.

(** * Locally closed *)

Inductive lc_Name : LC Name :=
  | lc_Free : forall a, lc (Free a).

Existing Instance lc_Name.
Hint Constructors lc_Name.

Inductive lc_Term : LC Term :=
  | lc_S_Nil : lc S_Nil
  | lc_S_Sum : forall f, lc f -> lc (S_Sum f)
  | lc_S_Inp : forall L n P, lc n -> (forall x, x \notin L -> lc (P ^^ x)) -> lc (S_Inp n P)
  | lc_S_Out : forall n m P, lc n -> lc m -> lc P -> lc (S_Out n m P)
  | lc_S_Par : forall P Q, lc P -> lc Q -> lc (S_Par P Q)
  | lc_S_Res : forall L P, (forall x, x \notin L -> lc (P ^^ x)) -> lc (S_Res P)
  | lc_S_Rep : forall P, lc P -> lc (S_Rep P).

Existing Instance lc_Term.
Hint Constructors lc_Term.

(** Alternative definition *)

Inductive lc_at_Name : LC_At Name :=
  | lc_at_Bound : forall i i', (i' < i)%nat ->
      lc_at i (Bound i')
  | lc_at_Free : forall i x,
      lc_at i (Free x).

Existing Instance lc_at_Name.

Instance lc_at_open_Name : LC_At_Open Name.
Proof.
  hnf ; destruct t ; unfold open ; simpl ; [cases_if ; subst |] ; split ; 
    intro Hyp ; inverts Hyp ; constructor ; omega.
Qed.

Instance lc_to_lc_at_Name : LC_To_LC_At Name.
Proof. 
  hnf ; destruct t ; intro Hyp ; [inverts Hyp | apply lc_at_Free].
Qed.

Instance lc_at_to_lc_Name : LC_At_To_LC Name.
Proof.
  hnf ; destruct t ; intro Hyp ; [inverts Hyp ; false ; omega | apply lc_Free].
Qed.

Inductive lc_at_Term : LC_At Term :=
  | lc_at_S_Nil : forall i, lc_at i S_Nil
  | lc_at_S_Sum : forall i f, lc_at i f -> lc_at i (S_Sum f)
  | lc_at_S_Inp : forall i n P, lc_at i n -> lc_at (i + 1) P -> lc_at i (S_Inp n P)
  | lc_at_S_Out : forall i n m P, lc_at i n -> lc_at i m -> lc_at i P -> lc_at i (S_Out n m P)
  | lc_at_S_Par : forall i P Q, lc_at i P -> lc_at i Q -> lc_at i (S_Par P Q)
  | lc_at_S_Res : forall i P, lc_at (i + 1) P -> lc_at i (S_Res P)
  | lc_at_S_Rep : forall i P, lc_at i P -> lc_at i (S_Rep P).

Existing Instance lc_at_Term.

Instance lc_at_open_Term : LC_At_Open Term.
Proof.
  hnf ; fix 3 ; change (LC_At_Open Term) in lc_at_open_Term.
  destruct t ; split ; unfold open ; intro Hyp ; inverts Hyp ;
    constructor ; apply (lc_at_open x) ; auto.
Qed.

Instance lc_to_lc_at_Term : LC_To_LC_At Term.
Proof.
  hnf ; fix 2 ; change (LC_To_LC_At Term) in lc_to_lc_at_Term.
  destruct 1 ; constructor ; try (apply lc_to_lc_at ; auto) ;
  pick_fresh_gen L x ; apply (lc_at_open x) ; apply lc_to_lc_at ; auto.
Qed.

(** The proof of [lc_at_to_lc] is the only tricky proof in this module, 
  and requires ordinal induction *)

Fixpoint size (t : Term) : Ordinal :=
  match t with
  | S_Nil       => ordS (ord_sup (fun x => match x : Empty_set with end))
  | S_Sum f     => ordS (ord_sup (fun n => size (f n)))
  | S_Inp n P   => ordS (size P)
  | S_Out n m P => ordS (size P)
  | S_Par P Q   => ordS (ord_sup (fun b : bool => if b then size P else size Q))
  | S_Res P     => ordS (size P)
  | S_Rep P     => ordS (size P)
  end.

Lemma size_open : forall (t : Term) i x,
  size ({i ~> x} t) = size t.
Proof.
  induction t ; intros ; simpl ; repeat fequals* ; apply func_ext_1 ; intros.
(* Sum *)
  unfold open ; unfold open_infinite_stream ; auto.
(* Par *)
  cases_if*.
Qed.

Instance lc_at_to_lc_Term : LC_At_To_LC Term.
Proof.
  hnf ; intro t.
  apply (fun pf => well_founded_ind ordinals_well_founded (fun o => forall t, size t = o -> lc_at 0 t -> lc t) pf (size t)) ; auto.
  clear t.
  introv IH Hsz Hlcat ; inverts Hlcat ; auto.
(* Sum *)
  apply lc_S_Sum.
  unfold lc ; unfold lc_infinite_stream ; intro n.
  apply (IH (size (f n))) ; auto ; rewrite <- Hsz ; simpl.
  unfold ord_lt ; apply ord_le_respects_succ.
  change ((size \o f) n <= ord_sup (size \o f)) ; apply ord_le_sup.
(* Inp *)
  apply lc_S_Inp with (L := \{}) ; intros ; try apply* lc_at_to_lc.
  apply (IH (size P)).
  rewrite <- Hsz ; simpl ; unfold ord_lt ; apply ord_le_respects_succ ; apply ord_le_refl.
  apply size_open.
  apply lc_at_open ; auto with *.
(* Out *)
  constructor ; try apply* lc_at_to_lc.
  apply (IH (size P)) ; auto.
  rewrite <- Hsz ; simpl ; unfold ord_lt ; apply ord_le_respects_succ ; apply ord_le_refl.
(* Par *)
  constructor ; [apply (IH (size P)) | apply (IH (size Q))] ; auto ;
  rewrite <- Hsz ; simpl ; unfold ord_lt ; apply ord_le_respects_succ.
  change (size P) with ((fun b : bool => if b then size P else size Q) true) at 1 ; apply ord_le_sup.
  change (size Q) with ((fun b : bool => if b then size P else size Q) false) at 1 ; apply ord_le_sup.
(* Res *)
  apply lc_S_Res with (L := \{}) ; intros.
  apply (IH (size P)).
  rewrite <- Hsz ; simpl ; unfold ord_lt ; apply ord_le_respects_succ ; apply ord_le_refl.
  apply size_open.
  apply lc_at_open ; auto with *.
(* Rep *)
  constructor ; apply (IH (size P)) ; auto.
  rewrite <- Hsz ; simpl ; unfold ord_lt ; apply ord_le_respects_succ ; apply ord_le_refl.
Qed.

(** * Permutations *)

Instance permute_Name : Permute Name := fun p t =>
  match t with
  | Bound i => Bound i 
  | Free x  => Free (permute p x)
  end.

Instance permute_Term : Permute Term := fix permute_Term p t {struct t} :=
  let _ : Permute Term := @permute _ permute_Term in
  match t with
  | S_Nil       => S_Nil
  | S_Sum f     => S_Sum (p \* f)
  | S_Inp n P   => S_Inp (p \* n) (p \* P)
  | S_Out n m P => S_Out (p \* n) (p \* m) (p \* P)
  | S_Par P Q   => S_Par (p \* P) (p \* Q)
  | S_Res P     => S_Res (p \* P)
  | S_Rep P     => S_Rep (p \* P)
  end.

(** * Prove permutation type lemmas *)

Instance PermuteId_Name : PermuteId Name.
Proof.
  hnf ; destruct t ; unfold permute ; simpl ; fequals ; apply permute_id.
Qed.

Instance PermuteComp_Name : PermuteComp Name.
Proof.
  hnf ; destruct t ; unfold permute ; simpl ; fequals ; apply permute_comp.
Qed.

Instance PermuteId_Term : PermuteId Term.
Proof.
  hnf ; fix 1 ; change (PermuteId Term) in PermuteId_Term.
  destruct t ; unfold permute ; simpl ; fequals ; apply permute_id.
Qed.

Instance PermuteComp_Term : PermuteComp Term.
Proof.
  hnf ; fix 3 ; change (PermuteComp Term) in PermuteComp_Term.
  destruct t ; unfold permute ; simpl ; fequals ; apply permute_comp.
Qed.

(** * Characterization of support *)

Section Supp.

  Close Scope fset_scope.

  Lemma supp_Free : forall x,
    supp (Free x) = \{x}.
  Proof. setoid_rewrite <- supp_var ; simplify_supp. Qed.

  Lemma supp_Bound : forall i,
    supp (Bound i) = \{}.
  Proof.  setoid_rewrite <- supp_nat ; simplify_supp. Qed.

  Lemma supp_S_Sum : forall f,
    supp (S_Sum f) = supp f.
  Proof. simplify_supp. Qed.

  Lemma supp_S_Nil : 
    supp S_Nil = \{}.
  Proof. simplify_supp. Qed.

  Lemma supp_S_Inp : forall n P,
    supp (S_Inp n P) = supp n \u supp P.
  Proof. simplify_supp. Qed.

  Lemma supp_S_Out : forall n m P,
    supp (S_Out n m P) = supp n \u supp m \u supp P.
  Proof. simplify_supp. Qed.

  Lemma supp_S_Par : forall P Q,
    supp (S_Par P Q) = supp P \u supp Q.
  Proof. simplify_supp. Qed.

  Lemma supp_S_Res : forall P,
    supp (S_Res P) = supp P.
  Proof. simplify_supp. Qed.

  Lemma supp_S_Rep : forall P,
    supp (S_Rep P) = supp P.
  Proof. simplify_supp. Qed.

End Supp.

Hint Rewrite supp_Free
             supp_Bound
             supp_S_Sum
             supp_S_Nil
             supp_S_Inp
             supp_S_Out
             supp_S_Par 
             supp_S_Res 
             supp_S_Rep : supp_db.

(** [Name] has finite support (but terms may not) *)

Instance finite_supp_Name : FiniteSupp Name.
Proof.
  lets: finite_empty.
  lets: singleton_finite.
  hnf ; destruct t ; autorewrite with supp_db ; auto.
Qed.

(** Picking a fresh variable **)

Definition fsupp_Term (P : Term) (pf : finite (supp P)) : vars := build_fset pf.
Implicit Arguments fsupp_Term [pf].

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : Term => fsupp_Term x) in
  constr:(A \u B \u C).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Ltac pick_fresh_from Y L :=
  let L' := gather_vars in (pick_fresh_gen (L \u L') Y).

(** Equivariance *)

Instance open_equivariant_Name : OpenEquivariant Name.
Proof.
  hnf ; destruct t ; unfold open ; simpl ; intros ; auto ; repeat cases_if*.
Qed.

Instance open_equivariant_Term : OpenEquivariant Term.
Proof.
  hnf ; fix 3 ; change (OpenEquivariant Term) in open_equivariant_Term.
  destruct t ; intros ; unfold open ; unfold permute ; simpl ; 
  fequals ; apply open_equivariant.
Qed.

Instance close_equivariant_Name : CloseEquivariant Name.
Proof.
  hnf ; destruct t ; unfold close ; simpl ; auto ; intros.
  asserts_rewrite ((p \* x = p \* v) = (x = v)).
    rewrite prop_eq_to_iff ; apply permute_eq_iff.
  repeat cases_if*.
Qed.

Instance close_equivariant_Term : CloseEquivariant Term.
Proof.
  hnf ; fix 3 ; change (CloseEquivariant Term) in close_equivariant_Term.
  destruct t ; intros ; unfold close ; unfold permute ; simpl ; 
  fequals ; apply close_equivariant.
Qed.

Instance lc_equivariant_Name : LCEquivariant Name.
Proof.
  hnf ; destruct 1 ; unfold permute ; simpl ; auto.
Qed.

Instance lc_equivariant_Term : LCEquivariant Term.
Proof.
  hnf ; fix 3 ; change (LCEquivariant Term) in lc_equivariant_Term.
  hnf ; destruct 1 ; unfold permute ; simpl ;
    try (constructor ; apply lc_equivariant ; auto) ;
  (* For the remaining cases we need to pick a fresh variable *)
  constructor with (L := (L \u fsupp p)) ; try (apply lc_equivariant ; auto) ; intros x Hx ;
  assert (Hx2 : x \notin fsupp p) by auto ;
  unfold notin in Hx2 ; unfold fsupp in Hx2 ; rewrite in_build_fset in Hx2 ; change (x # p) in Hx2 ;
  rewrite* <- (permute_fresh_var p x) ; rewrite <- (open_equivariant) ; apply lc_equivariant ; auto.
Qed.

(** Properties of opening *)

Instance open_lc_Name : OpenLC Name.
Proof. 
  hnf ; destruct 1 ; unfold open ; simpl ; intros ; auto.
  cases_if ; substs ; auto.
  false ; omega.
Qed.

Instance open_lc_Term : OpenLC Term.
Proof.
  hnf ; fix 3 ; change (OpenLC Term) in open_lc_Term.
  destruct 1 ; intros ; unfold open ; simpl ; fequals ; 
    first [ apply (open_lc_at i) ; auto ; fail
          | apply (open_lc_at (i + 1)) ; auto ; omega
          ].
Qed.

Instance open_supp_Name : OpenSupp Name.
Proof.
  hnf ; destruct t ; intro ; unfold open ; simpl ; try cases_if ; autorewrite with supp_db ; auto.
Qed.

Instance open_supp_Term : OpenSupp Term.
Proof.
  hnf ; fix 3 ; change (OpenSupp Term) in open_supp_Term.
  destruct t ; introv ; unfold open ; simpl ;
    unfold LibBag.notin ; autorewrite with supp_db ;
    repeat rewrite in_union ; repeat rewrite not_or ; intros ; try splits ;
    try (apply open_supp) ; auto*.
Qed.

(** Properties of closing *)

Instance close_fresh_Name : CloseFresh Name.
Proof.
  hnf ; destruct t ; introv ; unfold close ; simpl ; autorewrite with supp_db ; try cases_if* ; auto.
  intros ; substs ; false.
Qed.

Instance close_fresh_Term : CloseFresh Term.
Proof.
  hnf ; fix 1 ; change (CloseFresh Term) in close_fresh_Term.
  destruct t ; introv ; unfold close ; simpl ; 
    unfold LibBag.notin ; autorewrite with supp_db ;
    repeat rewrite in_union ; repeat rewrite not_or ; intros ;
    fequals ; apply close_fresh ; auto*.
Qed.

Instance close_supp_Name : CloseSupp Name.
Proof.
  hnf ; intros ; destruct t ; unfold close ; simpl ; try cases_if ; autorewrite with supp_db ; auto*.
Qed.

Instance close_supp_Term : CloseSupp Term.
Proof.
  hnf ; fix 2 ; change (CloseSupp Term) in close_supp_Term.
  destruct t ; unfold close ; simpl ; introv ;
    unfold LibBag.notin ; autorewrite with supp_db ; 
    repeat rewrite in_union ; repeat rewrite not_or ; repeat rewrite <- finite_union ; intros ; try splits ;
    try (apply close_supp) ; auto*.
Qed.

(** Interplay between opening and closing *)

Instance close_open_Name : CloseOpen Name.
Proof. 
  hnf ; unfold close ; unfold open.
  destruct t ; autorewrite with supp_db ; intros ; repeat (simpl ; cases_if* ).
Qed.

Instance close_open_Term : CloseOpen Term.
Proof.
  hnf ; fix 1 ; change (CloseOpen Term) in close_open_Term.
  destruct t ; introv ; unfold close ; unfold open ; simpl ;
    unfold LibBag.notin ; autorewrite with supp_db ;
    repeat rewrite in_union ; repeat rewrite not_or ; intros ; fequals ;
    apply close_open ; auto*.
Qed.

Instance open_close_Name : OpenClose Name.
Proof. 
  hnf ; unfold open ; unfold close.
  destruct 1 ; introv ; repeat (simpl ; try cases_if* ) ; intros ; subst*.
  false ; omega.
Qed.

Instance open_close_Term : OpenClose Term.
Proof.
  hnf ; fix 3 ; change (OpenClose Term) in open_close_Term.
  destruct 1 ; intros ;
    unfold open ; unfold close ; simpl ; fequals ;
    first [ apply (open_close_at i) ; auto ; fail 
          | apply (open_close_at (i + 1)) ; auto ; omega
          ].
Qed.


==> anc/coq/README.txt <==
Locally Nameless Permutation Types
(C) 2012 Edsko de Vries and Vasileios Koutavas
Licensed under the LGPL

Locally nameless permututation types are an approach to dealing with names in
languages where bound names may become free (such as the pi-calculus with the
rule for extrusion). For a detailed description, see "Locally Nameless
Permutation Types", submitted to ITP 2012.

The two most important files are:

- LibPermutation.v -- formalization of permutation types and associated lemmas.
- LibLocallyNameless.v -- formalization of locally nameless permutation types.

The files also include a formalization of the pi-calculus syntax (Pi_Syntax.v)
and environmental semantics (Pi_Action.v and Pi_Env_LTS.v), together with
proofs that the transition relation preserves local closure and satisfies
weakening. 

The directory metatheory/ contains the Metatheory library, and the directory
metatheory/tlc contains the TLC library, both by Arthur Chargueraud and others.
Ordinals.v is taken from the formalization of Zorn's Lemma by Daniel Schepler.

The formalization has been tested with Coq 8.3pl2. To compile, first run make
in metatheory/tlc, then run make in metatheory/, and then finally run make in
this directory. 

Please send questions or comments to edsko@edsko.net.


==> anc/coq/metatheory/BigStep_Definitions.v <==
(***************************************************************************
* Equivalence of big-step and small-step in call-by-value - Definitions    *
* Arthur Charguéraud, March 2009                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.

(* ********************************************************************** *)
(** ** Grammar of pre-terms *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm.


(* ********************************************************************** *)
(** ** Operation to open up abstractions. *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x 
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_abs t1    => trm_abs (open_rec (S k) u t1) 
  end.

Definition open t u := open_rec 0 u t.

Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).


(* ********************************************************************** *)
(** ** Definition of well-formedness of a term *)

Inductive term : trm -> Prop :=
  | term_var : forall x, 
      term (trm_fvar x)
  | term_app : forall t1 t2,
      term t1 -> term t2 -> term (trm_app t1 t2)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) -> 
      term (trm_abs t1). 


(* ********************************************************************** *)
(** ** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** ** Definition of the small-step semantics *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1, 
      term (trm_abs t1) -> value (trm_abs t1).

Inductive beta : trm -> trm -> Prop :=
  | beta_red : forall t1 t2,
      body t1 -> 
      value t2 ->
      beta (trm_app (trm_abs t1) t2) (t1 ^^ t2) 
  | beta_app1 : forall t1 t1' t2, 
      term t2 ->
      beta t1 t1' -> 
      beta (trm_app t1 t2) (trm_app t1' t2) 
  | beta_app2 : forall t1 t2 t2',
      value t1 ->
      beta t2 t2' ->
      beta (trm_app t1 t2) (trm_app t1 t2').

Inductive beta_star : trm -> trm -> Prop :=
  | beta_star_refl : forall t,
      term t ->
      beta_star t t
  | beta_star_step : forall t2 t1 t3,
      beta t1 t2 -> 
      beta_star t2 t3 -> 
      beta_star t1 t3.


(* ********************************************************************** *)
(** ** Definition of the big-step semantics *)

Inductive reds : trm -> trm -> Prop :=
  | reds_val : forall t1, 
      value t1 ->
      reds t1 t1
  | reds_red : forall t3 v2 v3 t1 t2,
      reds t1 (trm_abs t3) ->
      reds t2 v2 -> 
      reds (t3 ^^ v2) v3 ->
      reds (trm_app t1 t2) v3.


(* ********************************************************************** *)
(** ** Definition of the big-step semantics *)

Definition equivalence := forall t v,
  reds t v <-> beta_star t v /\ value v.










==> anc/coq/metatheory/BigStep_Equivalence.v <==
(***************************************************************************
* Equivalence of big-step and small-step in call-by-value - Equivalence    *
* Arthur Charguéraud, March 2009                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory
  BigStep_Definitions BigStep_Infrastructure.


(* ********************************************************************** *)
(** * Basic lemmas used in the proofs *)

(** A simplified rule for reasoning on big-step reduction
    of a value applied to a value *)

Lemma reds_red_val : forall t1 v2 r,
  body t1 -> value v2 ->
  reds (t1 ^^ v2) r ->
  reds (trm_app (trm_abs t1) v2) r.
Proof. intros. applys~ reds_red. Qed.

(** Beta-star is a transitive relationship *)

Lemma beta_star_trans : forall t2 t1 t3,
  beta_star t1 t2 -> 
  beta_star t2 t3 -> 
  beta_star t1 t3.
Proof.
  introv R1. gen t3. induction R1; intros.
  auto.
  apply* beta_star_step.
Qed.

(** A term that reduces in big-step reaches a value *)
    
Lemma reds_to_value : forall t v,
  reds t v -> value v.
Proof. introv Rt. induction~ Rt. Qed.
Hint Extern 1 (value ?v) =>
  match goal with H: reds _ v |- _ =>
    apply (@reds_to_value _ _ H) end.


(* ********************************************************************** *)
(** From big-step to small-step *)

Lemma beta_star_app1 : forall t1 t1' t2, 
  term t2 ->
  beta_star t1 t1' -> 
  beta_star (trm_app t1 t2) (trm_app t1' t2).
Proof.
  introv T H. induction H.
  apply* beta_star_refl.
  apply* beta_star_step.
Qed.

Lemma beta_star_app2 : forall t1 t2 t2', 
  value t1 ->
  beta_star t2 t2' ->
  beta_star (trm_app t1 t2) (trm_app t1 t2').
Proof.
  introv T H. induction H.
  apply* beta_star_refl.
  apply* beta_star_step.
Qed.

Lemma reds_to_beta_star : forall t v,
  reds t v -> beta_star t v /\ value v.
Proof.
  introv H. induction H.
  split~. apply* beta_star_refl.
  destruct IHreds1. destruct IHreds2. destruct IHreds3. split~.
   apply (@beta_star_trans (trm_app (trm_abs t3) t2)).
     apply~ beta_star_app1.
   apply (@beta_star_trans (trm_app (trm_abs t3) v2)).
     apply~ beta_star_app2.
   apply~ (@beta_star_step (t3 ^^ v2)).
Qed.


(* ********************************************************************** *)
(** * From small-step to big-step (the simpler proof) *)

Lemma beta_reds_to_reds : forall t t' v,
  beta t t' -> reds t' v -> value v -> reds t v.
Proof.
  introv Rt Rt' Vv. gen v.
  induction Rt; intros.
  apply~ reds_red_val.
  inversions Rt'. false_invert. apply* reds_red.
  inversions Rt'. false_invert. apply* reds_red. apply* IHRt.
Qed.

Lemma beta_star_to_reds : forall t v,
  beta_star t v -> value v -> reds t v.
Proof.
  introv Rt Vv. induction Rt.
  auto. 
  apply* beta_reds_to_reds.
Qed.


(* ********************************************************************** *)
(** * Proof of equivalence *)

Lemma equivalence_result : equivalence.
Proof. 
  split; intros.
  apply* reds_to_beta_star.
  apply* beta_star_to_reds.
Qed.


(* ********************************************************************** *)
(** * Another proof of small-step implies big-step *)

Require Import LibNat LibInt.
Import LibTacticsCompatibility.
Open Scope nat_scope.
(* TODO: should include LibNat LibOmega *)

(** [beta_starn n t1 t2] describes the fact that [t1] reduces
    to [t2] in exactly [n] steps. *)

Inductive beta_starn : nat -> trm -> trm -> Prop :=
  | beta_starn_refl : forall t,
     term t ->
     beta_starn 0 t t
  | beta_starn_step : forall t2 n t1 t3,
     beta t1 t2 -> 
     beta_starn n t2 t3 -> 
     beta_starn (S n) t1 t3.

(** [beta_starn] is regular. *)

Lemma beta_starn_regular : forall n e e',
  beta_starn n e e' -> term e /\ term e'.
Proof.
  induction 1. 
  auto*.
  destruct* (beta_regular H).
Qed.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: beta_starn _ t _ |- _ => apply (proj1 (beta_starn_regular H))
  | H: beta_starn _ _ t |- _ => apply (proj2 (beta_starn_regular H))
  end.

Hint Constructors beta_star beta_starn.

(** Equivalence between [beta_star] and [beta_starn]. *)

Lemma beta_starn_to_beta_star : forall n t1 t2,
  beta_starn n t1 t2 -> beta_star t1 t2.
Proof.
  introv H. induction* H.
Qed.

Lemma beta_star_to_beta_starn : forall t1 t2,
  beta_star t1 t2 -> exists n, beta_starn n t1 t2.
Proof.
  introv H. induction H.
  auto*.
  destruct* IHbeta_star.
Qed.

(** Some inversion results for [beta_starn]. *)

Lemma beta_starn_inv : forall n t v,
  beta_starn n t v -> value v -> ~ (value t) ->
  exists t', beta t t' /\ beta_starn (n-1) t' v.
Proof.
  introv Rn Vv Vt. inversions Rn.
    false~.
    exists t2. math_rewrite~ (S n0 - 1 = n0). 
Qed.

Lemma beta_starn_inv_val : forall n t v,
  beta_starn n t v -> value t -> t = v.
Proof.
  introv Rn Vt. inversions Rn.
    auto.
    inversions Vt. false_invert. 
Qed.

(** Main induction. *)

Ltac auto_star ::= intuition eauto with maths.

Lemma beta_starn_inv_app : forall n t1 t2 v,
  beta_starn n (trm_app t1 t2) v -> value v ->
  exists n1 v1 n2 v2 n3, 
     beta_starn n1 t1 v1 /\ value v1
  /\ beta_starn n2 t2 v2 /\ value v2
  /\ beta_starn n3 (trm_app v1 v2) v
  /\ n1 < n /\ n2 < n /\ n3 <= n. 
Proof.
  introv H. inductions H gen t1 t2; introv Vv.
  inversions Vv. inversions H.
  exists* 0 (trm_abs t0) 0 t2 (S n).
  destruct~ (IHbeta_starn t1' t2) 
   as (n1&v1&n2&v2&n3&S1&V1&S2&V2&S3&L1&L2&L3).
   exists* (S n1) v1 n2 v2 n3. 
  destruct~ (IHbeta_starn t1 t2') 
   as (n1&v1&n2&v2&n3&S1&V1&S2&V2&S3&L1&L2&L3).
   exists* n1 v1 (S n2) v2 n3.
Qed.

Lemma beta_starn_to_red : forall n t v,
  beta_starn n t v -> value v -> reds t v.
Proof.
  induction n using peano_induction.
  introv Rn Vv. destruct t.
  destruct (beta_starn_inv Rn Vv) as [t' [Rt Rp]].
   intros K; inversions K. inversion Rt.
  destruct (beta_starn_inv Rn Vv) as [t' [Rt Rp]].
   intros K; inversions K. inversion Rt.
  rewrite~ (beta_starn_inv_val Rn).
  destruct~ (beta_starn_inv_app Rn) 
   as (n1&v1&n2&v2&n3&S1&V1&S2&V2&S3&L1&L2&L3).
   inversions V1. inversions S3; [ inversions Vv | ].
   inversions H1; [ | inversions H7 | inversions V2; inversions H7 ].
   eapply reds_red.
     apply* (H n1). 
     apply* (H n2).
     apply* (H n0).
Qed.

Lemma beta_star_to_red : forall t v,
  beta_star t v -> value v -> reds t v.
Proof.
  introv Rt Vv. destruct (beta_star_to_beta_starn Rt). 
  apply* beta_starn_to_red.
Qed.




==> anc/coq/metatheory/BigStep_Infrastructure.v <==
(***************************************************************************
* Equivalence of big-step and small-step in call-by-value - Infrastructure *
* Arthur Charguéraud, March 2009                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory BigStep_Definitions.


(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  end.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67)
  : infrastructure_scope.
Open Local Scope infrastructure_scope.


(* ********************************************************************** *)
(** ** Instanciation of tactics *)

(** Tactic [gather_vars] returns a set of variables occurring in
    the context of proofs, including domain of environments and
    free variables in terms mentionned in the context. *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C).

(** Tactic [pick_fresh x] adds to the context a new variable x
    and a proof that it is fresh from all of the other variables
    gathered by tactic [gather_vars]. *)

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

(** Tactic [apply_fresh T as y] takes a lemma T of the form 
    [forall L ..., (forall x, x \notin L, P x) -> ... -> Q.]
    instantiate L to be the set of variables occuring in the
    context (by [gather_vars]), then introduces for the premise
    with the cofinite quantification the name x as "y" (the second
    parameter of the tactic), and the proof that x is not in L. *)

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.
Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto_star.
Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.
Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto_star.


Hint Constructors term value beta reds.




(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ; simpls; inversion* Equ; fequals*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; fequals*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; fequals*.
  case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; fequals*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open. simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.

Lemma subst_intro' : forall x t u, 
  x \notin (fv t) -> 
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv H. unfold open. generalize 0. gen H.
  induction t; simpl; intros; fequals*.
  case_nat*.
  simpl. case_var*.
  case_var*.
Qed.
(* todo *)

(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof. intros. unfold body. inversion* H. Qed.

Lemma body_to_term_abs : forall t1, 
  body t1 -> term (trm_abs t1).
Proof. intros. inversion* H. Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma beta_regular : forall e e',
  beta e e' -> term e /\ term e'.
Proof.
  induction 1; auto* value_regular.
Qed.

Lemma beta_star_regular : forall e e',
  beta_star e e' -> term e /\ term e'.
Proof.
  induction 1. 
  auto*.
  destruct* (beta_regular H).
Qed.

Lemma reds_regular : forall e e',
  reds e e' -> term e /\ term e'.
Proof.
  induction 1; auto* value_regular.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (term ?t) =>
  match goal with
  | H: value t |- _ => apply (value_regular H)
  | H: beta t _ |- _ => apply (proj1 (beta_regular H))
  | H: beta _ t |- _ => apply (proj2 (beta_regular H))
  | H: beta_star t _ |- _ => apply (proj1 (beta_star_regular H))
  | H: beta_star _ t |- _ => apply (proj2 (beta_star_regular H))
  | H: reds t _ |- _ => apply (proj1 (reds_regular H))
  | H: reds _ t |- _ => apply (proj2 (reds_regular H))
  end.



==> anc/coq/metatheory/Bin.v <==

(* Due to a bug in the [induction using] tactic of Coq,
   if you want to perform an induction over an environment, 
   you need to declare it so that the body of the definition 
   of [ctx] comes from the module [Env] and not [Metatheory_Env],
   e.g. [Definition ctx := Metatheory_Env.env typ]. Otherwise, you get
   the error "Cannot recognize a statement based on Metatheory_Env.env." *)

Lemma env_ind : forall A (P : Metatheory_Env.env A -> Prop),
  (P empty) ->
  (forall E x v, P E -> P (E & x ~ v)) ->
  (forall E, P E).
Proof. apply env_ind. Qed.


==> anc/coq/metatheory/CPS_Correctness.v <==
(***************************************************************************
* Correctness of the CPS-transformation - Correctness                      *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

Set Implicit Arguments.
Require Import CPS_Definitions CPS_Infrastructure Omega.
Implicit Types x y z : var.

Opaque cps.
Hint Constructors value.

(* ********************************************************************** *)
(** ** Properties of the big-step evaluation relation *)

(** If a term [t] evaluates to [v], then [v] is a value *)

Lemma eval_to_value : forall t v,
  eval t v -> value v.
Proof.
  introv H. induction~ H. 
Qed.

Hint Extern 1 (value ?v) => 
  match goal with H: eval _ v |- _ =>
    apply (eval_to_value H) end.

(** If a value [v] evaluates to something, then it must be to [v] *)

Lemma eval_value : forall v v', 
  eval v v' -> value v -> v' = v.
Proof.
  introv E V. inverts V; inverts~ E. 
Qed.

Hint Resolve eval_val.

(** Specialization of the reduction rule for the application of
    an abstraction to a value. *)

Lemma eval_red_values : forall t1 v2 r,
  body t1 -> value v2 ->
  eval (t1 ^^ v2) r ->
  eval (trm_app (trm_abs t1) v2) r.
Proof.
  intros. applys~ eval_red. 
Qed.

(** Specialization of the reduction rule for the application of
    an abstraction to two values. *)

Lemma eval_red_values_bis : forall t1 v2 v3 r,
  body t1 -> value v2 -> value v3 ->
  eval (trm_app (t1 ^^ v2) v3) r ->
  eval (trm_app (trm_app (trm_abs t1) v2) v3) r.
Proof.
  introv T1 V2 V3 E. inverts E. inverts H.
  apply~ eval_red.
  apply* eval_red_values.
  rewrite~ <- (eval_value H2). 
Qed.

Hint Resolve eval_red_values.


(* ********************************************************************** *)
(** Properties of the CPS transformation *)

(** Relationship between [cps] and [cpsval] on values *)

Lemma cps_of_value : forall v, 
  value v -> 
  cps v = trm_abs (trm_app (trm_bvar 0) (cpsval v)).
Proof.
  introv V. inverts V; rewrite~ cps_fix.
Qed.

(** [cpsval] of a value is a value *)

Lemma cpsval_value : forall v,
  value v ->
  value (cpsval v).
Proof.
  introv V. inverts V; simple~.
Qed.

Hint Resolve cpsval_value.

(** [cps] does not introduce any free variables *)

Lemma cps_fv : forall t x,
  term t ->
  x \notin fv t -> 
  x \notin fv (cps t).
Proof. 
  introv T. induction T using term_size; introv Fr;
  rewrite cps_fix; unfold Cps; simpls; notin_simpl; auto.
  name_var_gen y. tests: (x = y).
    subst. apply close_var_notin.
    apply~ close_var_notin_keep.
Qed.

(** (TODO) useful hack to work around a bug of "rewrite cps_fix at 2"  *)

Ltac protect_left := 
  let x := fresh "left" in
  match goal with |- ?X = _ => sets x: X end.

Ltac simpl_cps :=
  rewrite cps_fix; unfold Cps.

(** [cps] commutes with renaming on fresh names *)

Lemma cps_rename : forall x y t, 
  term t -> y \notin fv t ->
  cps ([[x~>y]]t) = [[x~>y]](cps t).
Proof.
  introv T. gen x y. induction T using term_size; introv Fr; simpls.
  (* var *)
  protect_left. simpl_cps. subst left. simpl_cps. simpl. case_var~.
  (* cst *)
  simpl_cps. auto.
  (* app *)
  protect_left. simpl_cps. subst left. simpl_cps.
  simpl. fequals. rewrite~ IHT1. rewrite~ IHT2. 
  (* abs *)
  simpl_cps. name_var_gen z.
   protect_left. simpl_cps. subst left. name_var_gen z'.
   simpl. fequals_rec. 
   sets ta: ([[x~>y]]t1).
   pick_fresh a from (fv ta).
   rewrite~ (@subst_intro a).
   lets IH1: H0 ta a a z ___. 
     auto.
     subst ta. rewrite~ trm_size_rename.
     subst ta. rewrite~ subst_open_var.
     auto.
   rewrite IH1; clear IH1.
   rewrite~ close_var_rename; [|
     apply~ cps_fv; subst ta; rewrite~ subst_open_var].
   rewrite~ (@subst_intro a t1).
   subst ta. rewrite~ subst_open_var.
   do 2 rewrite~ H0.
   rewrite~ close_var_subst; [|simple~].
   fequals. rewrite~ close_var_rename. apply~ cps_fv.
Qed.

(** [cps] does not depend on the named used to open a body *)

Lemma cps_rename_body : forall y x t,
  y \notin fv t -> x \notin fv t -> body t ->
  close_var x (cps (t^x)) = close_var y (cps (t^y)).
Proof.
  intros. tests: (x = y). subst~.
  rewrite~ (@subst_intro y).
  rewrite~ cps_rename. 
  rewrite~ close_var_rename.
  apply~ cps_fv.
Qed. 

(** [cps] commutes with substitution *)

Lemma cps_subst : forall z v t, 
  term t -> value v ->
  cps (subst z v t) = subst z (cpsval v) (cps t). 
Proof.
  introv T V. induction T; (protect_left; simpl_cps; subst left); simpl.
  case_var.
    apply~ cps_of_value.
    simpl_cps. auto.
  simpl_cps. auto.
  simpl_cps. rewrite IHT1. rewrite~ IHT2.
  simpl_cps. fequals_rec. 
  name_var_gen y. name_var_gen y'.
   pick_fresh a from (fv ([z ~> v]t1) \u fv (cpsval v)).
   rewrite~ (@cps_rename_body a); [|apply* body_subst].
   rewrite~ subst_open_var. rewrite~ (H0 a).
   rewrite* (@cps_rename_body a).
   rewrite~ close_var_subst.
Qed.

(** [cps] commutes with open *)

Lemma cps_open : forall t1 v, 
  value v -> body t1 ->
  cps (t1 ^^ v) = (cps_abs_body t1) ^^ cpsval v.
Proof.
  introv V B. unfold cps_abs_body. name_var_gen y.
  rewrite~ (@subst_intro y).
  rewrite~ cps_subst. 
  rewrite~ (@subst_intro y (close_var y (cps (t1^y)))).
  rewrite~ <- close_var_open.
Qed.


(* ********************************************************************** *)
(** Prove of the semantic preservation of CPS *)

Lemma cps_correct_ind : forall v t k r,
  eval t v -> 
  eval (trm_app k (cpsval v)) r -> 
  value k -> 
  eval (trm_app (cps t) k) r.
Proof.
  introv E. gen k r. induction E; introv EV VK.
  (* case: val *)
  rewrite~ cps_of_value.
  applys~ eval_red_values. calc_open~.
  (* case: red *)
  simpl_cps.
  apply~ eval_red_values. calc_open~.
  applys~ IHE1. clear IHE1.
  apply eval_red_values; auto. calc_open~.
  sets_eq t3': (trm_abs (cps_abs_body t3)).
  applys~ IHE2. clear IHE2.
  apply~ eval_red_values. calc_open~.
  subst t3'. applys~ eval_red_values_bis.
  forwards H: IHE3; clear IHE3. eauto. auto.
  inverts H as F1 F2 F3. inverts F1.
  rewrite~ (eval_value F2) in F3. 
  rewrite~ <- cps_open.
  apply* eval_red.
Qed.

Lemma cps_correctness : cps_correctness_statement.
Proof.
  introv E V. unfold trm_id. apply* cps_correct_ind.
  constructors~. calc_open~.
Qed.



==> anc/coq/metatheory/CPS_Definitions.v <==
(***************************************************************************
* Correctness of the CPS-transformation - Definitions                      *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

Set Implicit Arguments.
Require Export Metatheory LibLogic LibFix.
Implicit Types x y z : var.

(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Syntax of lambda-terms with constants *)

(* ********************************************************************** *)
(** Grammar of terms *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_cst  : nat -> trm
  | trm_app  : trm -> trm -> trm
  | trm_abs  : trm -> trm.

Instance trm_inhab : Inhab trm.
Proof. intros. apply (prove_Inhab (trm_bvar 0)). Qed.


(* ********************************************************************** *)
(** Opening of terms *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => t
  | trm_cst k     => t
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_abs t1    => trm_abs (open_rec (S k) u t1) 
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).


(* ********************************************************************** *)
(** Closing of term *)

Fixpoint close_var_rec (k : nat) (z : var) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i 
  | trm_fvar x    => If x = z then (trm_bvar k) else t
  | trm_cst k     => t
  | trm_app t1 t2 => trm_app (close_var_rec k z t1) (close_var_rec k z t2)
  | trm_abs t1    => trm_abs (close_var_rec (S k) z t1) 
  end.

Definition close_var z t := close_var_rec 0 z t.


(* ********************************************************************** *)
(** Local closure of terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x, 
      term (trm_fvar x)
  | term_cst : forall k, 
      term (trm_cst k)
  | term_app : forall t1 t2,
      term t1 -> term t2 -> term (trm_app t1 t2)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) -> 
      term (trm_abs t1). 


(* ********************************************************************** *)
(** Body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** Free variables of a term *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_cst k     => \{}
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_abs t1    => (fv t1)
  end.


(* ********************************************************************** *)
(** Substitution for a name *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => t
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_cst k     => t 
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_abs t1    => trm_abs (subst z u t1) 
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).


(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Semantics *)

(* ********************************************************************** *)
(** Values *)

Inductive value : trm -> Prop :=
  | value_cst : forall k,
      value (trm_cst k)
  | value_abs : forall t1, 
      term (trm_abs t1) -> 
      value (trm_abs t1).


(* ********************************************************************** *)
(** Big-step reduction relation *)

Inductive eval : trm -> trm -> Prop := 
  | eval_val : forall t1, 
      value t1 ->
      eval t1 t1
  | eval_red : forall v2 t3 v3 t1 t2,
      eval t1 (trm_abs t3) ->
      eval t2 v2 -> 
      eval (t3 ^^ v2) v3 ->
      eval (trm_app t1 t2) v3.


(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Transformation *)

(* ********************************************************************** *)
(** CPS transformation of terms *)

Definition Cps (cps : trm -> trm) (t : trm) : trm :=
  match t with 
  | trm_bvar i => 
      arbitrary
  | trm_fvar x => 
      trm_abs (trm_app (trm_bvar 0) t)
  | trm_cst k  => 
      trm_abs (trm_app (trm_bvar 0) t)
  | trm_abs t1 => 
      let x := var_gen (fv t1) in
      let t1' := close_var x (cps (t1 ^ x)) in
      trm_abs (trm_app (trm_bvar 0) (trm_abs t1'))
  | trm_app t1 t2 => 
      let k := trm_abs (trm_app (trm_app (trm_bvar 1) (trm_bvar 0)) (trm_bvar 2)) in
      trm_abs (trm_app (cps t1) (trm_abs (trm_app (cps t2) k)))
  end.

Definition cps := FixFun Cps.


(* ********************************************************************** *)
(** CPS transformation of values *)

Definition cps_abs_body t1 :=
  let x := var_gen (fv t1) in
  close_var x (cps (t1 ^ x)).

Definition cpsval (t:trm) : trm :=
  match t with
  | trm_cst k  => t
  | trm_abs t1 => trm_abs (cps_abs_body t1)
  | _          => arbitrary
  end.


(* ********************************************************************** *)
(** Correctness of the CPS translation *)

Definition trm_id := trm_abs (trm_bvar 0).

Definition cps_correctness_statement := forall v t,
   eval t v -> value v ->
   eval (trm_app (cps t) trm_id) (cpsval v).





==> anc/coq/metatheory/CPS_Infrastructure.v <==
(***************************************************************************
* Correctness of the CPS-transformation - Infrastructure                   *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

Set Implicit Arguments.
Require Import CPS_Definitions LibNat.
Implicit Types x y z : var.

Tactic Notation "math" := nat_math.


(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C).

Tactic Notation "pick_fresh" ident(x) :=
  let L := gather_vars in pick_fresh_gen L x.
Tactic Notation "pick_fresh" ident(x) "from" constr(E) :=
  let L := gather_vars in pick_fresh_gen (L \u E) x.

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.
Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto_star.
Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.
Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto_star.

Tactic Notation "exists_fresh" :=
  let y := fresh "y" in let Fry := fresh "Fr" y in
  exists_fresh_gen gather_vars y Fry.

Hint Constructors term.



(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Properties of the syntax *)

(* ********************************************************************** *)
(** ** Extra definitions *)

Notation "'[[' x '~>' y ']]' t" := (subst x (trm_fvar y) t) (at level 69).


(* ********************************************************************** *)
(** ** Properties of local closure *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof. intros. unfold body. inversion* H. Qed.

Lemma body_to_term_abs : forall t1, 
  body t1 -> term (trm_abs t1).
Proof. intros. inversion* H. Qed.

Hint Resolve term_abs_to_body body_to_term_abs.


(* ********************************************************************** *)
(** ** Properties of open and subst *)

(** Substitution for a fresh name is the identity *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t -> [x ~> u]t = t.
Proof.
  intros. induction t; simpls; fequals~. case_var~.
Qed.

(** Opening of a locally-closed term is the identity *)

Lemma open_rec_term_ind :forall t j v i u, i <> j ->
  {i ~> u}({j ~> v}t) = {j ~> v}t -> {i ~> u}t = t.
Proof.
  induction t; introv Neq Equ; simpls; inversions~ Equ; fequals*.
  case_nat~. case_nat~.
Qed.

Lemma open_rec_term : forall t u k,
  term t -> {k ~> u}t = t.
Proof.
  introv H. gen k. induction H; intros; simpl; fequals~. 
  unfolds open. pick_fresh x. 
   apply~ (@open_rec_term_ind t1 0 (trm_fvar x)).
Qed.

(** Open_var with fresh names  *)

(* todo: fv (t^x) << fv t \u {x} *)

Lemma open_fresh : forall x y t,
  x \notin fv t -> x <> y -> x \notin fv (t^y).
Proof.
  introv. unfold open. generalize 0. 
  induction t; simpl; intros i Fr Neq; auto.
  case_nat; simple~.
Qed.

Hint Resolve open_fresh.

(** Open_var with fresh names is injective *)

Lemma open_var_inj : forall x t1 t2, 
  x \notin (fv t1) -> x \notin (fv t2) -> 
  (t1 ^ x = t2 ^ x) -> (t1 = t2).
Proof.
  intros x t1. unfold open. generalize 0.
  induction t1; intro k; destruct t2; simpl; intros; inversion H1;
  try solve [ fequals*
            | do 2 try case_nat; inversions~ H1; try notin_false ].
Qed.

(** Substitution distributes on open *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; fequals~.
  case_nat~. case_var~. rewrite~ open_rec_term.
Qed.

(** Substitution commutes with open_var for distinct names *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u](t ^ y).
Proof.
  introv Neq Wu. rewrite~ subst_open. simpl. case_var~.
Qed.

(** Open can be decomposed as open_var followed with substitution *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite~ subst_open.
  rewrite~ subst_fresh. simpl. case_var~.
Qed.

(** Substitution perserves local closure *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simple~.
  case_var~.
  apply_fresh term_abs. rewrite~ subst_open_var.
Qed.

Hint Resolve subst_term.

(** Open preserves local closure *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite~ (@subst_intro y).
Qed.

Hint Resolve open_term.

(** Substitution preserves bodies -- todo: remove ? *)

Lemma body_subst : forall t u x,
  body t -> term u -> body ([x~>u]t).
Proof.
  introv T U. invert T. intros L B.
  exists_fresh. rewrite~ subst_open_var.
Qed.


(* ********************************************************************** *)
(** ** Properties of close_var *)

(* Closing on a fresh name is the identity *)

Lemma close_var_fresh : forall x t i,
  x \notin fv t -> close_var_rec i x t = t.
Proof.
  induction t; simpl; intros i Fr; fequals~. case_var~. 
Qed.

(** Close_var on x returns a term with no occurence of x *)

(* todo: prove and use in the next two lemmas 
Lemma close_var_fresh_ind : forall t,
  fv (close_var x t) = (fv t) \rem x.
*)

Lemma close_var_notin : forall x t,
  x \notin fv (close_var x t).
Proof.
  introv. unfold close_var. generalize 0.
  induction t; intros k; simpls; notin_simpl; auto.
  case_var; simple~.
Qed.

Hint Resolve close_var_notin.

Lemma close_var_notin_keep : forall x y t,
  x \notin fv t ->
  x \notin fv (close_var y t).
Proof.
  introv. unfold close_var. generalize 0.
  induction t; simpl; intros i Fr; auto. case_var; simple~.
Qed.

(** Close_var is the reciprocal of open_var *)

Lemma close_var_open_ind : forall x y z t1 i j,
  i <> j -> y <> x -> y \notin (fv t1) ->
    {i ~> trm_fvar y} ({j ~> trm_fvar z} (close_var_rec j x t1) )
  = {j ~> trm_fvar z} (close_var_rec j x ({i ~> trm_fvar y}t1) ).
Proof.
  induction t1; simpl; intros; try solve [ fequals~ ].
  do 2 (case_nat; simpl); try solve [ case_var~ | case_nat~ ]. 
  case_var~. simpl. case_nat~. 
Qed.

Lemma close_var_open : forall x t,
  term t -> t = (close_var x t) ^ x.
Proof.
  introv W. unfold close_var, open. generalize 0.
  induction W; intros j; simpls; fequals~.
  case_var~. simpl. case_nat~.
  match goal with |- _ = ?t => pick_fresh y from (fv t) end.
  apply~ (@open_var_inj y).
  unfolds open. rewrite~ close_var_open_ind.
Qed.

(** Close_var returns a body *)

Lemma close_var_body : forall x t,
  term t -> body (close_var x t).
Proof.
  introv W. exists \{x}. intros y Fr.
  unfold open, close_var. generalize 0. gen y.
  induction W; intros y Fr j; simpls.
  case_var; simple~. case_nat~.
  auto.
  auto.
  apply_fresh term_abs as z.
   unfolds open. rewrite~ close_var_open_ind.
Qed.
 
Hint Resolve close_var_body.

(** Abstract specification of close_var *)

Lemma close_var_spec : forall t x, 
  term t -> exists u, t = u ^ x /\ body u /\ x \notin (fv u).
Proof.
  intros. exists (close_var x t). splits 3.
  apply* close_var_open.
  apply* close_var_body.
  apply* close_var_notin.
Qed. 

(* Close_var commutes with substitution for fresh names *)

Lemma close_var_subst : forall x t z u, 
  x \notin fv u -> x <> z -> 
  close_var x ([z~>u]t) = [z~>u](close_var x t).
Proof.
  introv Fr Neq. unfold close_var. generalize 0.
  induction t; intros i; simpl; fequals~. 
  case_var; case_var; simpl.
    case_var. rewrite~ close_var_fresh.
    case_var~.
    do 2 case_var~.
Qed.
(* Close_var and renaming *)

Lemma close_var_rename : forall y x t,
  y \notin fv t ->
  close_var y ([[x ~> y]]t) = close_var x t.
Proof.
  introv Fr. unfold close_var. generalize 0. gen Fr.
  induction t; simpl; intros Fr i; fequals~.
  case_var; simpl; case_var~.
Qed.


(* ********************************************************************** *)
(** Size of a term *)

Fixpoint trm_size (t : trm) {struct t} : nat :=
  match t with
  | trm_bvar i    => 1
  | trm_fvar x    => 1
  | trm_cst k     => 1
  | trm_abs t1    => 1 + (trm_size t1)
  | trm_app t1 t2 => 1 + (trm_size t1) + (trm_size t2)
  end.

Lemma trm_size_rename : forall x y t,
  trm_size ([x ~> trm_fvar y]t) = trm_size t.
Proof.
  induction t; simpl; fequals. case_var~.
Qed.

Lemma trm_size_open : forall x t,
  trm_size (t^x) = trm_size t.
Proof.
  intros. unfold open. generalize 0.
  induction t; intros; simpl; fequals.
  case_nat~.
Qed.

Lemma term_size : 
  forall P : trm -> Prop,
  (forall x, P (trm_fvar x)) ->
  (forall k, P (trm_cst k)) ->
  (forall t1 t2,
     term t1 -> P t1 -> term t2 -> P t2 -> P (trm_app t1 t2)) ->
  (forall t1,
     body t1 ->
     (forall t2 x, x \notin fv t2 -> trm_size t2 = trm_size t1 ->
       term (t2 ^ x) -> P (t2 ^ x)) -> 
     P (trm_abs t1)) ->
  (forall t, term t -> P t).
Proof.
  intros P Ha Hb Hc Hd t. gen_eq n: (trm_size t). gen t.
  induction n using peano_induction. introv Eq T. subst. inverts T.
  apply Ha.
  apply Hb.
  apply~ Hc. apply~ H. simpl; nat_math. apply~ H. simpl; nat_math.
  apply~ Hd. exists_fresh; auto. introv Fr Eq T.
   apply~ H. rewrite trm_size_open. simpl. math.
Qed.

(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Tactics *)


(* ********************************************************************** *)
(** Computation of beta-reductions *)

Tactic Notation "calc_open" := 
  unfold open; simpl; repeat (case_nat); rewrite_all open_rec_term.
Tactic Notation "calc_open" "~" := 
  calc_open; auto_tilde.
Tactic Notation "calc_open" "*" := 
  calc_open; auto_star.


(* ********************************************************************** *)
(** Proving local closure *)

Hint Extern 1 (body _) => 
  exists_fresh; calc_open.
Hint Extern 1 (term (trm_abs _)) =>
  apply_fresh term_abs; calc_open; auto.
Hint Extern 1 (term ?x) =>
  match goal with H: x = _ |- _ => subst x end.


(* ********************************************************************** *)
(** Shortand for naming [var_gen] variables *)

Tactic Notation "name_var_gen" ident(x) :=
  match goal with
  | |- context [var_gen ?L] => sets x: (var_gen L)
  | H: context [var_gen ?L] |- _ => sets x: (var_gen L)
  end.


(* ********************************************************************** *)
(** Proving freshness of [var_gen] variables *)

Hint Extern 5 (?x \notin _) =>
  progress (unfold x); apply notin_var_gen; intros.

Hint Resolve open_fresh. 


(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Properties of definitions *)




(* ********************************************************************** *)
(** Fixpoint equation for the CPS transformation *)

Require Import LibWf. 

Lemma cps_fix : forall t, 
  cps t = Cps cps t.
Proof.
  applys~ (FixFun_fix (measure trm_size)). applys measure_wf.
  intros f1 f2 t IH. unfolds measure.
  unfolds. destruct t; simpl in IH; fequals.
  do 2 (rewrite IH; try math). auto.
  rewrite~ IH. rewrite trm_size_open. math.
Qed.

Hint Resolve cps_fix.


(* ********************************************************************** *)
(** Regularity lemmas *)

Lemma cps_term : forall t,
  term t -> term (cps t).
Proof.
  introv T. induction T using term_size; rewrite cps_fix; unfold Cps.
  auto.
  auto.
  auto.
  name_var_gen x.
   protects (trm_abs (close_var x (cps (t1^x)))) do auto 8.
Qed.

(* details for the third auto in the proof above:
     apply_fresh term_abs. unfold open. simpl. case_if. case_if. case_if. rewrite_all~ open_rec_term.
     constructors~. apply_fresh term_abs. unfold open. simpl. case_if. case_if. 
     rewrite_all~ open_rec_term. constructors~. 
     apply_fresh term_abs. unfold open. simpl. case_if.
     constructors~. *)

Lemma cps_term_abs : forall t1,
  term (trm_abs t1) ->
  term (trm_abs (cps_abs_body t1)).
Proof.
  intros. unfold cps_abs_body. name_var_gen x.
  lets: cps_term. auto 8.
Qed.

Hint Resolve cps_term cps_term_abs.

Lemma cpsval_term : forall v,
  value v -> term (cpsval v).
Proof.
  introv V. inverts V; simple~.
Qed.

Hint Resolve cpsval_term.

Lemma value_regular : forall t,
  value t -> term t.
Proof.
  induction 1; auto.
Qed.

Lemma eval_regular : forall t v,
  eval t v -> term t /\ term v.
Proof.
  induction 1; auto* value_regular.
Qed.


(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Automation *)

(* todo: move les hint resolve vers les hints extern si besoin *)

Hint Extern 1 (term ?t) => 
  match goal with
  | H: value t |- _ => apply (value_regular H)
  | H: eval t _ |- _ => apply (proj1 (eval_regular H))
  | H: eval _ t |- _ => apply (proj2 (eval_regular H))
  end.





==> anc/coq/metatheory/CoC_BetaStar.v <==
(***************************************************************************
* Calculus of Constructions - Properties of Beta Star                      *
* Arthur Charguéraud, April 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory CoC_Definitions CoC_Infrastructure.


(* ********************************************************************** *)
(** ** Generalities on relations *)

Lemma red_all_to_out : forall (R : relation), 
  red_all R -> red_refl R -> red_out R.
Proof.
  intros_all. auto*.
Qed.

Lemma red_out_to_rename : forall (R : relation),
  red_out R -> red_rename R.
Proof.
  intros_all. 
  rewrite* (@subst_intro x t). 
  rewrite* (@subst_intro x t').
Qed.

Lemma red_all_to_through : forall (R : relation),
  red_regular R -> red_all R -> red_through R.
Proof.
  intros_all. lets: (H _ _ H4).
  rewrite* (@subst_intro x t1). 
  rewrite* (@subst_intro x u1).
Qed.  


(* ********************************************************************** *)
(** ** Properties of beta relation *)

Lemma beta_red_out : red_out beta.
Proof.
  intros_all. induction H0; simpl.
  rewrite* subst_open.
  apply* beta_app1. 
  apply* beta_app2.
  apply* beta_abs1.
  apply_fresh* beta_abs2 as y. cross*. 
  apply* beta_prod1.
  apply_fresh* beta_prod2 as y. cross*. 
Qed.

Lemma beta_red_rename : red_rename beta.
Proof.
  apply* (red_out_to_rename beta_red_out).
Qed.

(* ********************************************************************** *)
(** ** Properties of beta star relation *)

Lemma beta_star_app1 : forall t1 t1' t2,
  (beta star) t1 t1' -> term t2 ->
  (beta star) (trm_app t1 t2) (trm_app t1' t2).
Proof.
  intros. induction H. 
  apply* star_refl.
  apply* (@star_trans beta (trm_app t0 t2)).
  apply* star_step.
Qed.

Lemma beta_star_app2 : forall t1 t2 t2',
  (beta star) t2 t2' -> term t1 ->
  (beta star) (trm_app t1 t2) (trm_app t1 t2').
Proof.
  intros. induction H. 
  apply* star_refl. 
  apply* (@star_trans beta (trm_app t1 t2)).
  apply* star_step.
Qed.

Lemma beta_star_abs1 : forall t1 t1' t2,
  (beta star) t1 t1' -> body t2 ->
  (beta star) (trm_abs t1 t2) (trm_abs t1' t2).
Proof.
  intros. induction H. 
  apply* star_refl. 
  apply* (@star_trans beta (trm_abs t0 t2)). 
  apply* star_step.
Qed.

Lemma beta_star_prod1 : forall t1 t1' t2,
  (beta star) t1 t1' -> body t2 ->
  (beta star) (trm_prod t1 t2) (trm_prod t1' t2).
Proof.
  intros. induction H. 
  apply* star_refl. 
  apply* (@star_trans beta (trm_prod t0 t2)). 
  apply* star_step.
Qed.

Lemma beta_star_abs2 : forall L t1 t2 t2',  
  term t1 ->
  (forall x, x \notin L -> (beta star) (t2 ^ x) (t2' ^ x)) ->
  (beta star) (trm_abs t1 t2) (trm_abs t1 t2').
Proof.
  introv R1 R2. pick_fresh x. forwards~ Red: (R2 x).
  assert (body t2).
    exists L. intros y Fry. forwards*: (R2 y).
  assert (body t2').
    exists L. intros y Fry. forwards*: (R2 y).
  gen_eq u: (t2 ^ x). gen_eq u': (t2' ^ x).
  clear R2. gen t2 t2'.
  induction Red; intros; subst. 
  rewrite* (@open_var_inj x t2 t2').
  destruct~ (@close_var_spec t2 x) as [u [P [Q R]]].
   apply* (@star_trans beta (trm_abs t1 u)).
  apply star_step.
   apply_fresh* beta_abs2 as y. 
   apply* (@beta_red_rename x).
Qed. 

Lemma beta_star_prod2 : forall L t1 t2 t2',  
  term t1 ->
  (forall x, x \notin L -> (beta star) (t2 ^ x) (t2' ^ x)) ->
  (beta star) (trm_prod t1 t2) (trm_prod t1 t2').
Proof.
  introv R1 R2. pick_fresh x. forwards~ Red: (R2 x).
  assert (body t2).
    exists L. intros y Fry. forwards*: (R2 y).
  assert (body t2').
    exists L. intros y Fry. forwards*: (R2 y).
  gen_eq u: (t2 ^ x). gen_eq u': (t2' ^ x).
  clear R2. gen t2 t2'.
  induction Red; intros; subst. 
  rewrite* (@open_var_inj x t2 t2').
  destruct~ (@close_var_spec t2 x) as [u [P [Q R]]].
   apply* (@star_trans beta (trm_prod t1 u)).
  apply star_step.
   apply_fresh* beta_prod2 as y. 
   apply* (@beta_red_rename x).
Qed. 

Lemma beta_star_red_in : red_in (beta star).
Proof.
  introv Wf Red. lets: term. induction Wf; simpl.
  case_var*.
  apply~ (@star_trans beta (trm_app ([x ~> u']t1) ([x ~> u]t2))).
    apply* beta_star_app1.
    apply* beta_star_app2.
  auto*.
  apply~ (@star_trans beta (trm_abs ([x ~> u']t1) ([x ~> u]t2))).
    apply* beta_star_abs1.
    apply* (@beta_star_abs2 (L \u \{x})). intros y Fr. cross*.
  apply~ (@star_trans beta (trm_prod ([x ~> u']t1) ([x ~> u]t2))).
    apply* beta_star_prod1.
    apply* (@beta_star_prod2 (L \u \{x})). intros y Fr. cross*.
Qed.

Lemma beta_star_red_all : red_all (beta star).
Proof.
  introv Redt. induction Redt; simpl; intros u u' Redu. 
  apply* beta_star_red_in.
  apply* (@star_trans beta ([x ~> u]t2)).
  apply* (@star_trans beta ([x ~> u]t')).
   apply* star_step. apply* beta_red_out.
   apply* beta_star_red_in.
Qed.

Lemma beta_star_red_through : red_through (beta star).
Proof.
  apply* (red_all_to_through red_regular_beta_star beta_star_red_all).
Qed.



==> anc/coq/metatheory/CoC_ChurchRosser.v <==
(***************************************************************************
* Calculus of Constructions - Church-Rosser Property                       *
* Arthur Charguéraud, April 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory CoC_Definitions CoC_Infrastructure CoC_BetaStar.
Implicit Types x : var.

(* ********************************************************************** *)
(** ** Additional Definitions Used in this Proof *)

(* ********************************************************************** *)
(** Definition of parallel reduction *)

Inductive para : relation :=
  | para_red : forall L t1 t2 t2' u u',
      term t1 ->
      (forall x, x \notin L -> para (t2 ^ x) (t2' ^ x) ) ->
      para u u' ->
      para (trm_app (trm_abs t1 t2) u) (t2' ^^ u') 
  | para_var : forall x, 
      para (trm_fvar x) (trm_fvar x)
  | para_srt : forall n, 
      para (trm_type n) (trm_type n)
  | para_app : forall t1 t1' t2 t2',
      para t1 t1' -> 
      para t2 t2' ->
      para (trm_app t1 t2) (trm_app t1' t2')
  | para_abs : forall L t1 t1' t2 t2',
     para t1 t1' -> 
     (forall x, x \notin L -> para (t2 ^ x) (t2' ^ x) ) ->
     para (trm_abs t1 t2) (trm_abs t1' t2')
  | para_prod : forall L t1 t1' t2 t2',
     para t1 t1' -> 
     (forall x, x \notin L -> para (t2 ^ x) (t2' ^ x) ) ->
     para (trm_prod t1 t2) (trm_prod t1' t2').


(* ********************************************************************** *)
(** Definition of the transitive closure of a relation *)

Inductive iter_ (R : relation) : relation :=
  | iter_trans : forall t2 t1 t3,
      iter_ R t1 t2 -> iter_ R t2 t3 -> iter_ R t1 t3
  | iter_step : forall t t',
      R t t' -> iter_ R t t'.

Notation "R 'iter'" := (iter_ R) (at level 69).

(* ********************************************************************** *)
(** ** Lemmas Associated to Additional Definitions *)

Hint Constructors para iter_.

(* ********************************************************************** *)
(** Regularity *)

Lemma red_regular_para : red_regular para.
Proof.
  intros_all. induction* H.
Qed.

Lemma red_regular_para_iter : red_regular (para iter).
Proof.
  intros_all. induction* H. apply* red_regular_para.
Qed.

Hint Extern 1 (term ?t) => match goal with
  | H: para t _ |- _ => apply (proj1 (red_regular_para H))
  | H: para _ t |- _ => apply (proj2 (red_regular_para H))
  | H: (para iter) t _ |- _ => apply (proj1 (red_regular_para_iter))
  | H: (para iter) _ t |- _ => apply (proj2 (red_regular_para_iter))
  end.

(* ********************************************************************** *)
(** Automation *)

Hint Resolve para_var para_srt para_app.

Hint Extern 1 (para (trm_abs _ _) (trm_abs _ _)) =>
  let y := fresh "y" in apply_fresh para_abs as y.
Hint Extern 1 (para (trm_prod _ _) (trm_prod _ _)) =>
  let y := fresh "y" in apply_fresh para_prod as y.
Hint Extern 1 (para (trm_app (trm_abs _ _) _) (_ ^^ _)) =>
  let y := fresh "y" in apply_fresh para_red as y.


(* ********************************************************************** *)
(** Properties of parallel reduction and its iterated version *)

Section ParaProperties.

Hint Extern 1 (para (if _ == _ then _ else _) _) => case_var.

Lemma para_red_all : red_all para.
Proof.
  intros x t t' H. induction H; intros; simple*.
  rewrite* subst_open. apply_fresh* para_red as y. cross*.
  case_var*.
  apply_fresh* para_abs as y. cross*.
  apply_fresh* para_prod as y. cross*.
Qed.

Lemma para_red_refl : red_refl para.
Proof.
  intros_all. induction* H. 
Qed.

Lemma para_red_out : red_out para.
Proof.
  apply* (red_all_to_out para_red_all para_red_refl). 
Qed.

Lemma para_red_rename : red_rename para.
Proof.
  apply* (red_out_to_rename para_red_out).
Qed.

Lemma para_red_through : red_through para.
Proof.
  apply* (red_all_to_through red_regular_para para_red_all).
Qed.

Lemma para_iter_red_refl : red_refl (para iter).
Proof.
  intros_all. auto* para_red_refl.
Qed.

End ParaProperties.

(* ********************************************************************** *)
(** Equality of beta star and iterated parallel reductions *)

Lemma beta_star_to_para_iter : 
  (beta star) simulated_by (para iter).
Proof.
  intros_all. induction* H. 
  apply* para_iter_red_refl.
  apply iter_step. induction H; auto* para_red_refl.
Qed.

Lemma para_iter_to_beta_star : 
  (para iter) simulated_by (beta star).
Proof.
  intros_all. induction H; eauto.
  induction H.
  applys~ (@star_trans beta (t2 ^^ u)).
   pick_fresh x. apply* (@beta_star_red_through x).
  apply* star_refl.
  apply* star_refl.
  apply~ (@star_trans beta (trm_app t1' t2)).
   apply* beta_star_app1. apply* beta_star_app2.
  apply~ (@star_trans beta (trm_abs t1' t2)).
    apply* beta_star_abs1. apply* beta_star_abs2.
  apply~ (@star_trans beta (trm_prod t1' t2)).
    apply* beta_star_prod1. apply* beta_star_prod2.
Qed.


(* ********************************************************************** *)
(** ** Proof of Church-Rosser Property for Beta Reduction *)

(* ********************************************************************** *)
(** Confluence of parallel reduction *)

Lemma para_abs_inv : forall t1 t2 u,
  para (trm_abs t1 t2) u -> exists L, exists t1' : trm, exists t2' : trm, 
  u = (trm_abs t1' t2') /\ para t1 t1' /\
  forall x : var, x \notin L -> para (t2 ^ x) (t2' ^ x).
intros. inversion H. exists* L.
Qed.

Lemma para_prod_inv : forall t1 t2 u,
  para (trm_prod t1 t2) u -> exists L, exists t1' : trm, exists t2' : trm, 
  u = (trm_prod t1' t2') /\ para t1 t1' /\
  forall x : var, x \notin L -> para (t2 ^ x) (t2' ^ x).
Proof.
  intros. inversion H. exists* L.
Qed.

Lemma para_confluence : confluence para.
Proof.
  introv HS. gen T. induction HS; intros T HT; inversions HT.
    (* case: red / red *)
  lets~ [u2 [U2a U2b]]: IHHS u'0 __. clear IHHS.
  pick_fresh x. lets~ [u1x [U1a U1b]]: H1 (t2'0 ^ x) __. auto. clear H1. 
  destruct~ (@close_var_spec u1x x) as [u1 [EQu1 termu1]].
  rewrite EQu1 in U1a, U1b. 
  exists (u1 ^^ u2). split; apply* (@para_red_through x).
    (* case: red / trm_app *)
  lets~ [u2 [U2a U2b]]: IHHS t2'0 __. clear IHHS.
  lets [L2 [t1'0x [t2'0x [EQ [Ht1'0 Ht2'0]]]]]: (para_abs_inv H4).
  rewrite EQ in H4 |- *.
  pick_fresh x. lets~ [u1x [U1a U1b]]: H1 (t2'0x ^ x) __. auto.
  lets~ [u1 [EQu1 termu1]]: (@close_var_spec u1x x) __.
  rewrite EQu1 in U1a, U1b.
  exists (u1 ^^ u2). split. 
    apply* (@para_red_through x). 
    apply_fresh para_red as y; auto. 
    apply* (@para_red_rename x).
    (* case: var / var *)
  auto*.
    (* case: srt / srt *)
  auto*.
    (* case: trm_app / red *)
  lets~ [u2 [U2a U2b]]: IHHS2 u' __. clear IHHS2.
  lets [L2 [t1'x [t2'x [EQ [Ht1'x Ht2'x]]]]]: (para_abs_inv HS1).
  lets~ [u1x [U1a U1b]]: (IHHS1 (trm_abs t1'x t2'0)) __. clear IHHS1.
  rewrite EQ in HS1, U1a |- *.
  lets~ [L1 [v1 [v2 [EQ' [Hv1 Hv2]]]]]: (para_abs_inv U1b). 
  rewrite EQ' in U1a, U1b.
  exists (v2 ^^ u2). split.
    inversions U1a. 
    apply* (@para_red L0).
    pick_fresh x. apply* (@para_red_through x).
    (* case: trm_app / trm_app *)
  lets~ [P1 [HP11 HP12]]: (IHHS1 t1'0) __. 
  lets~ [P2 [HP21 HP22]]: (IHHS2 t2'0) __. 
  exists* (trm_app P1 P2). 
    (* case: trm_abs / trm_abs *)
  pick_fresh x. lets~ [px [P0 P1]]: H0 (t2'0 ^ x) __. auto.
  lets~ [u1 [HP1 HP2]]: (IHHS t1'0) __. clear H0 IHHS.
  lets~ [p [EQP termp]]: (@close_var_spec px x) __.
  rewrite EQP in P0, P1.
  exists (trm_abs u1 p). split; 
   apply_fresh* para_abs as y; apply* (@para_red_rename x). 
    (* case: trm_prod / trm_prod *)
  pick_fresh x. lets~ [px [P0 P1]]: H0 (t2'0 ^ x) __. auto. 
  lets~ [u1 [HP1 HP2]]: IHHS t1'0 __. clear H0 IHHS.
  lets~ [p [EQP termp]]: (@close_var_spec px x) __.
  rewrite EQP in P0, P1.
  exists (trm_prod u1 p). split; 
   apply_fresh* para_prod as y; apply* (@para_red_rename x). 
Qed.

(* ********************************************************************** *)
(** Confluence of iterated parallel reduction *)

Lemma para_iter_parallelogram : 
  forall M S, (para iter) M S -> forall T, para M T ->
  exists P : trm, para S P /\ (para iter) T P. 
Proof.
  introv H. induction H; intros T MtoT.
  destruct~ (IHiter_1 T) as [P [HP1 HP2]]. 
   destruct~ (IHiter_2 P) as [Q [HQ1 HQ2]].
   exists Q. auto* (@iter_trans para P).
  destruct* (para_confluence H MtoT).
Qed.

Lemma para_iter_confluence : confluence (para iter).
Proof.
  introv MtoS MtoT. gen T.
  induction MtoS; intros T MtoT.
  destruct~ (IHMtoS1 T) as [P [HP1 HP2]]. 
   destruct~ (IHMtoS2 P) as [Q [HQ1 HQ2]]. exists* Q. 
  destruct* (para_iter_parallelogram MtoT H).
Qed.

(* ********************************************************************** *)
(** Church-Rosser property of beta reduction *)

Lemma confluence_beta_star : confluence (beta star).
Proof.
  intros_all. destruct (@para_iter_confluence M S T).
  auto* beta_star_to_para_iter.
  auto* beta_star_to_para_iter.
  auto* para_iter_to_beta_star.
Qed.

Lemma church_rosser_beta : church_rosser beta.
Proof.
  introv H. induction H.
  exists* t.
  destruct* IHequiv_.
  destruct IHequiv_1 as [u [Pu Qu]].
   destruct IHequiv_2 as [v [Pv Qv]].
   destruct (confluence_beta_star Qu Pv) as [w [Pw Qw]].
   exists w. split.
     apply* (@star_trans beta u).
     apply* (@star_trans beta v).
  exists* t'.
Qed.



==> anc/coq/metatheory/CoC_Conversion.v <==
(***************************************************************************
* Calculus of Constructions - Properties of Conversion                     *
* Arthur Charguéraud, April 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory CoC_Definitions CoC_Infrastructure 
 CoC_BetaStar CoC_ChurchRosser.


(* ********************************************************************** *)
(** ** Some Properties of Conversion *)

Lemma conv_red_out : red_out conv.
Proof.
  intros_all. lets: beta_red_out. induction* H0.
Qed.

Lemma conv_from_beta_star : 
  (beta star) simulated_by (conv).
Proof.
  intros_all. induction* H.
Qed.

Lemma conv_from_beta_star_trans : forall T U1 U2,
  (beta star) U1 T -> (beta star) U2 T -> conv U1 U2.
Proof.
 introv R1 R2. apply (@equiv_trans beta T).
   apply* conv_from_beta_star.
   apply equiv_sym. apply* conv_from_beta_star.
Qed.

Lemma conv_from_open_beta : forall u u' t,
  body t -> beta u u' -> conv (t ^^ u') (t ^^ u).
Proof.
  introv B R. destruct B as [L Fr].
  pick_fresh x.
  rewrite* (@subst_intro x t u).
  rewrite* (@subst_intro x t u').
  unfold conv. apply equiv_sym.
  apply conv_from_beta_star.
  apply* beta_star_red_in.
Qed.


(* ********************************************************************** *)
(** ** Inversion Lemmas for Conversion *)

Section ProdInv.

Tactic Notation "helper" :=
 match goal with |- ex (fun _ => ex (fun _ => 
  trm_prod ?A ?B = trm_prod _ _ /\ _)) =>
  exists A B; splits 3; [auto | | exists_fresh ] end.

Tactic Notation "helper" "*" := helper; eauto.

Lemma beta_star_prod_any_inv : forall P U1 T1,
  (beta star) (trm_prod U1 T1) P ->
  exists U2, exists T2, P = trm_prod U2 T2 /\
  (beta star) U1 U2 /\
  exists L, forall x, x \notin L ->
   (beta star) (T1 ^ x) (T2 ^ x).
Proof.
  introv H. gen_eq Q: (trm_prod U1 T1). gen U1 T1.
  induction H; intros; subst.
  inversions H. helper*.
  destruct~ (IHstar_1 U1 T1) as [U3 [T3 [EQ3 [H3 [L3 R3]]]]]. subst.
   destruct~ (IHstar_2 U3 T3) as [U2 [T2 [EQ2 [H2 [L2 R2]]]]]. subst.
   helper*.
   inversions H; helper*.
Qed.

End ProdInv.

Lemma beta_star_type_any_inv : forall P i,
  (beta star) (trm_type i) P -> P = trm_type i.
Proof.
  introv R.
  gen_eq T: (trm_type i). 
  induction R; intros EQ; subst.
  auto.
  forwards*: IHR1. subst. auto.
  inversion H.
Qed.

Lemma conv_prod_prod_inv : forall U1 T1 U2 T2,
  conv (trm_prod U1 T1) (trm_prod U2 T2) -> 
     conv U1 U2
  /\ exists L, forall x, x \notin L -> conv (T1 ^ x) (T2 ^ x).
Proof.
  unfold conv. introv C.
  destruct (church_rosser_beta C) as [P3 [Red1 Red2]].
  destruct (beta_star_prod_any_inv Red1) 
   as [P3_11 [P3_12 [EQ1 [R1 [L1 S1]]]]].
  destruct (beta_star_prod_any_inv Red2) 
   as [P3_21 [P3_22 [EQ2 [R2 [L2 S2]]]]].
  subst. inversions EQ2.
  split. applys conv_from_beta_star_trans R1 R2.
  exists_fresh. intros x Fr.
   forwards~ K1: (S1 x). forwards~ K2: (S2 x). 
   apply* conv_from_beta_star_trans.
Qed.

Lemma conv_type_type_inv : forall i j,
  conv (trm_type i) (trm_type j) -> i = j.
Proof.
  unfold conv. introv C.
  destruct (church_rosser_beta C) as [T [Red1 Red2]].
  rewrite (beta_star_type_any_inv Red1) in Red2.
  lets K: (beta_star_type_any_inv Red2). inversions* K.
Qed.

Lemma conv_type_prod_inv : forall U1 U2 i,
  conv (trm_type i) (trm_prod U1 U2) -> False.
Proof.
  unfold conv. introv C.
  destruct (church_rosser_beta C) as [P3 [Red1 Red2]].
  destruct (beta_star_prod_any_inv Red2) 
     as [P3_11 [P3_12 [EQ1 [R1 [L1 S1]]]]].
  rewrite (beta_star_type_any_inv Red1) in *.
  false.
Qed.


==> anc/coq/metatheory/CoC_Definitions.v <==
(***************************************************************************
* Calculus of Constructions - Definitions                                  *
* Arthur Charguéraud, April 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.
Implicit Types x : var.

(* ********************************************************************** *)
(** ** Description of the Language *)

(* ********************************************************************** *)
(** Grammar of pre-terms of the calculus of constructions *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_type : nat -> trm
  | trm_app  : trm -> trm -> trm
  | trm_abs  : trm -> trm -> trm
  | trm_prod : trm -> trm -> trm.

(* ********************************************************************** *)
(** Open operation *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i     => If k = i then u else (trm_bvar i)
  | trm_fvar x     => trm_fvar x 
  | trm_type n     => trm_type n
  | trm_app t1 t2  => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_abs t1 t2  => trm_abs (open_rec k u t1) (open_rec (S k) u t2) 
  | trm_prod t1 t2 => trm_prod (open_rec k u t1) (open_rec (S k) u t2) 
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(* ********************************************************************** *)
(** Terms as locally closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x, 
      term (trm_fvar x)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2)
  | term_type : forall n,
      term (trm_type n)
  | term_abs : forall L t1 t2,
      term t1 ->
      (forall x, x \notin L -> term (t2 ^ x)) -> 
      term (trm_abs t1 t2)
  | term_prod : forall L t1 t2,
      term t1 ->
      (forall x, x \notin L -> term (t2 ^ x)) -> 
      term (trm_prod t1 t2). 

(* ********************************************************************** *)
(** Closedness of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x). 

(* ********************************************************************** *)
(** Definition of a relation on terms *)

Definition relation := trm -> trm -> Prop.

(* ********************************************************************** *)
(** Definition of the beta relation *)

Inductive beta : relation :=
  | beta_red : forall t1 t2 u,
      term (trm_abs t1 t2) -> term u ->
      beta (trm_app (trm_abs t1 t2) u) (t2 ^^ u) 
  | beta_app1 : forall t1 t1' t2, 
      term t2 ->
      beta t1 t1' -> 
      beta (trm_app t1 t2) (trm_app t1' t2) 
  | beta_app2 : forall t1 t2 t2',
      term t1 ->
      beta t2 t2' ->
      beta (trm_app t1 t2) (trm_app t1 t2') 
  | beta_abs1 : forall t1 t1' t2, 
     body t2 ->
     beta t1 t1' ->
     beta (trm_abs t1 t2) (trm_abs t1' t2)
  | beta_abs2 : forall L t1 t2 t2', 
     term t1 ->
     (forall x, x \notin L -> beta (t2 ^ x) (t2' ^ x)) ->
     beta (trm_abs t1 t2) (trm_abs t1 t2')
  | beta_prod1 : forall t1 t1' t2, 
     body t2 ->
     beta t1 t1' ->
     beta (trm_prod t1 t2) (trm_prod t1' t2)
  | beta_prod2 : forall L t1 t2 t2', 
     term t1 ->
     (forall x, x \notin L -> beta (t2 ^ x) (t2' ^ x)) ->
     beta (trm_prod t1 t2) (trm_prod t1 t2').

(* ********************************************************************** *)
(** Definition of the reflexive-transitive closure of a relation *)

Inductive star_ (R : relation) : relation :=
  | star_refl : forall t,
      term t ->
      star_ R t t
  | star_trans : forall t2 t1 t3,
      star_ R t1 t2 -> star_ R t2 t3 -> star_ R t1 t3
  | star_step : forall t t',
      R t t' -> star_ R t t'.

Notation "R 'star'" := (star_ R) (at level 69).

(* ********************************************************************** *)
(** Definition of the reflexive-symmetric-transitive closure of a relation *)

Inductive equiv_ (R : relation) : relation :=
  | equiv_refl : forall t,
      term t ->
      equiv_ R t t
  | equiv_sym: forall t t',
      equiv_ R t t' ->
      equiv_ R t' t
  | equiv_trans : forall t2 t1 t3, 
      equiv_ R t1 t2 -> equiv_ R t2 t3 -> equiv_ R t1 t3
  | equiv_step : forall t t',
      R t t' -> equiv_ R t t'.

Notation "R 'equiv'" := (equiv_ R) (at level 69).

(* ********************************************************************** *)
(** Conversion relation *)

Definition conv := beta equiv.

(* ********************************************************************** *)
(** Subtyping relation *)

Inductive less : relation :=
  | less_conv : forall t1 t2,
      conv t1 t2 -> less t1 t2
  | less_univ : forall i j, 
      i <= j -> 
      less (trm_type i) (trm_type j)
  | less_prod : forall L U U' T T',
     conv U U' -> 
     (forall x, x \notin L -> less (T ^ x) (T' ^ x) ) ->
     less (trm_prod U T) (trm_prod U' T')
  | less_refl : forall T,
     term T ->
     less T T
  | less_trans : forall U T V,
     less T U ->
     less U V ->
     less T V.

(* ********************************************************************** *)
(** Environment for typing *)

Definition env := Metatheory_Env.env trm.

(* ********************************************************************** *)
(** Typing relation for terms and contexts *)

Section Typing.
Implicit Types E : env.

Inductive typing : env -> relation :=
  | typing_type : forall E i,
      wf E ->
      typing E (trm_type i) (trm_type (i+1))
  | typing_var : forall E x U,
      wf E ->
      binds x U E ->
      typing E (trm_fvar x) U
 | typing_prod : forall k L i E U T,
      typing E U (trm_type k) ->
      (forall x, x \notin L ->
        typing (E & x ~ U) (T ^ x) (trm_type i)) -> 
      (i = k \/ i = 0) ->
      typing E (trm_prod U T) (trm_type i)
  | typing_abs : forall i L E U t T,
      typing E (trm_prod U T) (trm_type i) ->
      (forall x, x \notin L ->
        typing (E & x ~ U) (t ^ x) (T ^ x)) ->
      typing E (trm_abs U t) (trm_prod U T)
  | typing_app : forall E t u T U,
      typing E t (trm_prod U T) ->
      typing E u U ->
      typing E (trm_app t u) (T ^^ u)
  | typing_sub : forall T i E t U,
      less T U ->
      typing E t T ->
      typing E U (trm_type i) ->
      typing E t U
 
with wf : env -> Prop :=
  | wf_nil : wf empty
  | wf_cons : forall i E x U,
     x # E -> 
     typing E U (trm_type i) -> 
     wf (E & x ~ U).

End Typing.

(* ********************************************************************** *)
(** ** Description of our Goals *)

(** Confluence property (proved for beta star) *)

Definition confluence (R : relation) := 
  forall M S T, R M S -> R M T -> 
  exists P : trm, R S P /\ R T P. 

(** Church-Rosser property (proved for beta) *)

Definition church_rosser (R : relation) :=
  forall t1 t2, (R equiv) t1 t2 -> 
  exists t, (R star) t1 t /\ (R star) t2 t.

(** Subject relation (proved for beta and beta star) *)

Definition subject_reduction (R : relation) :=
  forall E t t' T,
  R t t' -> 
  typing E t T -> 
  typing E t' T.


==> anc/coq/metatheory/CoC_Infrastructure.v <==
(***************************************************************************
* Calculus of Constructions - Infrastructure                               *
* Arthur Charguéraud, April 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory CoC_Definitions.


(* ********************************************************************** *)
(** ** Additional Definitions Used in the Proofs *)

(* ********************************************************************** *)
(** Computing free variables of a term *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i     => \{}
  | trm_fvar x     => \{x}
  | trm_type n     => \{}
  | trm_app t1 t2  => (fv t1) \u (fv t2)
  | trm_abs t1 t2  => (fv t1) \u (fv t2)
  | trm_prod t1 t2 => (fv t1) \u (fv t2)
  end.

(* ********************************************************************** *)
(** Substitution for a name *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i     => trm_bvar i 
  | trm_fvar x     => If x = z then u else (trm_fvar x)
  | trm_type n     => trm_type n
  | trm_app t1 t2  => trm_app (subst z u t1) (subst z u t2)
  | trm_abs t1 t2  => trm_abs (subst z u t1) (subst z u t2)
  | trm_prod t1 t2 => trm_prod (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(* ********************************************************************** *)
(** Abstracting a name out of a term *)

Fixpoint close_var_rec (k : nat) (z : var) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i     => trm_bvar i 
  | trm_fvar x     => If x = z then (trm_bvar k) else (trm_fvar x)
  | trm_type n     => trm_type n
  | trm_app t1 t2  => trm_app (close_var_rec k z t1) (close_var_rec k z t2)
  | trm_abs t1 t2  => trm_abs (close_var_rec k z t1) (close_var_rec (S k) z t2) 
  | trm_prod t1 t2 => trm_prod (close_var_rec k z t1) (close_var_rec (S k) z t2) 
  end.

Definition close_var z t := close_var_rec 0 z t.

(* ********************************************************************** *)
(** An environment contains only terms *)

Definition contains_terms E :=
  forall x U, binds x U E -> term U.

(* ********************************************************************** *)
(** Inclusion between relations (simulation or a relation by another) *)

Definition simulated (R1 R2 : relation) := 
  forall (t t' : trm), R1 t t' -> R2 t t'.
 
Infix "simulated_by" := simulated (at level 69).

(* ********************************************************************** *)
(** Properties of relations *)

Definition red_regular (R : relation) :=
  forall t t', R t t' -> term t /\ term t'.

Definition red_refl (R : relation) :=
  forall t, term t -> R t t.

Definition red_in (R : relation) :=
  forall t x u u', term t -> R u u' ->
  R ([x ~> u]t) ([x ~> u']t).
  
Definition red_all (R : relation) :=
  forall x t t', R t t' -> 
  forall u u', R u u' -> 
  R ([x~>u]t) ([x~>u']t').

Definition red_out (R : relation) :=
  forall x u t t', term u -> R t t' -> 
  R ([x~>u]t) ([x~>u]t').

Definition red_rename (R : relation) :=
  forall x t t' y,
  R (t ^ x) (t' ^ x) -> 
  x \notin (fv t) -> x \notin (fv t') ->
  R (t ^ y) (t' ^ y).

Definition red_through (R : relation) :=
  forall x t1 t2 u1 u2, 
  x \notin (fv t1) -> x \notin (fv u1) ->
  R (t1 ^ x) (u1 ^ x) -> R t2 u2 ->
  R (t1 ^^ t2) (u1 ^^ u2).


(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : trm => fv x) in
  let D := gather_vars_with (fun x : env => dom x) in
  constr:(A \u B \u C \u D).

Ltac pick_fresh X :=
  let L := gather_vars in (pick_fresh_gen L X).

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

Ltac exists_fresh := 
  let L := gather_vars_with (fun x : vars => x) in exists L.

Scheme typing_induct := Induction for typing Sort Prop
  with wf_induct := Induction for wf Sort Prop.

Hint Constructors beta star_ equiv_ less typing wf.
Hint Unfold conv.


(* ********************************************************************** *)
(** ** Lemmas *)

(* ********************************************************************** *)
(** Properties of substitutions *)

Section SubstProperties.

Hint Constructors term.

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall e j v i u, i <> j ->
  {j ~> v}e = {i ~> u}({j ~> v}e) -> e = {i ~> u}e.
Proof.
  induction e; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*.
  unfolds open. pick_fresh x.
   apply* (@open_rec_term_core t2 0 (trm_fvar x)).
  unfolds open. pick_fresh x. 
   apply* (@open_rec_term_core t2 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t -> [x ~> u] t = t.
Proof.
  intros. induction t; simpls; fequals*.
  case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u e, y <> x -> term u ->
  ([x ~> u]e) ^ y = [x ~> u] (e ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open.
  simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.

End SubstProperties.

(** Tactic to permute subst and open var *)

Ltac cross := 
  rewrite subst_open_var; try cross.

Tactic Notation "cross" "*" := 
  cross; auto*.


(* ********************************************************************** *)
(** Lifting operations to terms *)

Hint Constructors term.

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simple*.
  case_var*.
  apply_fresh* term_abs as y. rewrite* subst_open_var.
  apply_fresh* term_prod as y. rewrite* subst_open_var.
Qed.

(** Terms are stable by open *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y.
  rewrite* (@subst_intro y). apply* subst_term.
Qed.

Hint Resolve subst_term open_term.


(* ********************************************************************** *)
(** Properties of Body *)

Lemma term_abs1 : forall t2 t1,
  term (trm_abs t1 t2) -> term t1.
Proof.
  intros. inversion* H.
Qed.

Lemma body_abs2 : forall t1 t2,  
  term (trm_abs t1 t2) -> body t2.
Proof.
  intros. unfold body. inversion* H.
Qed.

Lemma body_prod2 : forall t1 t2,  
  term (trm_prod t1 t2) -> body t2.
Proof.
  intros. unfold body. inversion* H.
Qed.

Hint Extern 1 (term ?t) =>
  match goal with H: term (trm_abs t ?t2) |- _ => 
    apply (@term_abs1 t2) end.

Hint Extern 3 (body ?t) =>
  match goal with 
  | H: context [trm_abs ?t1 t] |- _ => apply (@body_abs2 t1)
  | H: context [trm_prod ?t1 t] |- _ => apply (@body_prod2 t1)
  end.

Hint Extern 1 (body ?t) =>
  match goal with 
  | H: context [t ^ _] |- _ =>
      let x := fresh in let Fr := fresh in
      let P := fresh in
      let L := gather_vars in exists L; intros x Fr; 
      lets P: H x __; [ notin_solve 
                      | try destructs P ]
  end.

Lemma term_abs_prove : forall t1 t2,
  term t1 -> body t2 -> term (trm_abs t1 t2).
Proof.
  intros. apply_fresh* term_abs as x.
Qed.

Lemma term_prod_prove : forall t1 t2,
  term t1 -> body t2 -> term (trm_prod t1 t2).
Proof.
  intros. apply_fresh* term_prod as x.
Qed.

Hint Resolve term_abs_prove term_prod_prove.

Lemma body_prove : forall L t,
  (forall x, x \notin L -> term (t ^ x)) -> body t.
Proof.
  intros. exists* L.
Qed.

Hint Extern 1 (body ?t) =>
  match goal with 
  | H: forall _, _ \notin ?L -> term (t ^ _)  |- _ =>
    apply (@body_prove L)
  end. 

Lemma body_subst : forall x t u,
  term u -> body t -> body ([x ~> u]t).
Proof.
  introv. intros Wu [L Bt].
  exists (\{x} \u L). intros y Fr. cross*.
Qed.

Hint Resolve body_subst.


(* ********************************************************************** *)
(** ** Additional results on primitive operations *)

Section PrimProperties.

Hint Constructors term.

(** Open_var with fresh names is an injective operation *)

Lemma open_var_inj : forall x t1 t2, 
  x \notin (fv t1) -> x \notin (fv t2) -> 
  (t1 ^ x = t2 ^ x) -> (t1 = t2).
Proof.
  intros x t1. unfold open. generalize 0.
  induction t1; intro k; destruct t2; simpl; intros; inversion H1;
  try solve [ f_equal* 
  | do 2 try case_nat; inversions* H1; try notin_false ].
Qed.

(** Close var commutes with open with some freshness conditions,
  this is used in the proofs of [close_var_body] and [close_var_open] *)

Lemma close_var_rec_open : forall x y z t1 i j,
  i <> j -> y <> x -> y \notin (fv t1) ->
    {i ~> trm_fvar y} ({j ~> trm_fvar z} (close_var_rec j x t1) )
  = {j ~> trm_fvar z} (close_var_rec j x ({i ~> trm_fvar y}t1) ).
Proof.
  induction t1; simpl; intros; try solve [ f_equal* ].
  do 2 (case_nat; simpl); try solve [ case_var* | case_nat* ]. 
  case_var*. simpl. case_nat*. 
Qed.

(** Close var is an operation returning a body of an abstraction *)

Lemma close_var_fresh : forall x t,
  x \notin fv (close_var x t).
Proof.
  introv. unfold close_var. generalize 0.
  induction t; intros k; simpls; notin_simpl; auto.
  case_var; simple*.
Qed.

(** Close var is an operation returning a body of an abstraction *)

Lemma close_var_body : forall x t,
  term t -> body (close_var x t).
Proof.
  introv W. exists \{x}. intros y Fr.
  unfold open, close_var. generalize 0. gen y.
  induction W; intros y Fr k; simpls.
  case_var; simple*. case_nat*.
  auto*.
  auto*.
  apply_fresh* term_abs as z.
   unfolds open. rewrite* close_var_rec_open.
  apply_fresh* term_prod as z.
   unfolds open. rewrite* close_var_rec_open.
Qed.

(** Close var is the right inverse of open_var *)

Lemma close_var_open : forall x t,
  term t -> t = (close_var x t) ^ x.
Proof.
  introv W. unfold close_var, open. generalize 0.
  induction W; intros k; simpls; f_equal*.
  case_var*. simpl. case_nat*.
  let L := gather_vars in match goal with |- _ = ?t => 
    destruct (var_fresh (L \u fv t)) as [y Fr] end.
  apply* (@open_var_inj y).
  unfolds open. rewrite* close_var_rec_open.
  let L := gather_vars in match goal with |- _ = ?t => 
    destruct (var_fresh (L \u fv t)) as [y Fr] end.
  apply* (@open_var_inj y).
  unfolds open. rewrite* close_var_rec_open.
Qed. 
 
(** An abstract specification of close_var, which packages the
  result of the operation and all the properties about it. *)

Lemma close_var_spec : forall t x, term t -> 
  exists u, t = u ^ x /\ body u /\ x \notin (fv u).
Proof.
  intros. exists (close_var x t). splits 3.
  apply* close_var_open.
  apply* close_var_body.
  apply* close_var_fresh.
Qed. 

End PrimProperties.


(* ********************************************************************** *)
(** ** Regularity: relations are restricted to terms *)

Lemma red_regular_beta : red_regular beta.
Proof.
  intros_all. induction* H.

Qed.

Lemma red_regular_beta_star : red_regular (beta star).
Proof.
  intros_all. induction* H. apply* red_regular_beta.
Qed.

Lemma red_regular_conv : red_regular conv.
Proof.
  intros_all. induction* H. apply* red_regular_beta.
Qed.

Hint Extern 1 (term ?t) => match goal with
  | H: beta t _ |- _ => apply (proj1 (red_regular_beta H))
  | H: beta _ t |- _ => apply (proj2 (red_regular_beta H))
  | H: (beta star) t _ |- _ => apply (proj1 (red_regular_beta_star H))
  | H: (beta star) _ t |- _ => apply (proj2 (red_regular_beta_star H))
  | H: conv t _ |- _ => apply (proj1 (red_regular_conv H))
  | H: conv _ t |- _ => apply (proj2 (red_regular_conv H))
  end.

Hint Extern 1 (term (trm_abs ([?x ~> ?u]?t1) ([?x ~> ?u]?t2))) =>
  match goal with H: term (trm_abs t1 t2) |- _ => 
  unsimpl ([x ~> u](trm_abs t1 t2)) end.

Lemma red_regular_less : red_regular less.
Proof.
  intros_all. induction* H.
Qed.

Hint Extern 1 (term ?t) => match goal with
  | H: less t _ |- _ => apply (proj1 (red_regular_less H))
  | H: less _ t |- _ => apply (proj2 (red_regular_less H))
  end.

Lemma regular_typing : forall E t T, typing E t T ->
  (wf E /\ ok E /\ contains_terms E /\ term t /\ term T). 
Proof.
  apply typing_induct with
   (P0 := fun E (_ : wf E) => ok E /\ contains_terms E); 
   unfolds contains_terms; intros; splits*.
  destructs H. inversions~ H3.
  intros. false* binds_empty_inv.
  intros. destruct (binds_push_inv H0) as [[? ?]|[? ?]]; subst*.
Qed.

Hint Extern 1 (term ?t) => match goal with
  | H: typing _ t _ |- _ => apply (proj32 (proj33 (regular_typing H)))
  | H: typing _ _ t |- _ => apply (proj33 (proj33 (regular_typing H)))
  end.

Lemma ok_from_wf : forall E, wf E -> ok E.
Proof.
  induction 1. auto. auto* (regular_typing H0).
Qed.

Hint Extern 1 (ok ?E) => match goal with
  | H: wf E |- _ => apply (ok_from_wf H)
  end.

Hint Extern 1 (wf ?E) => match goal with
  | H: typing E _ _ |- _ => apply (proj1 (regular_typing H))
  end.

Lemma wf_push_inv : forall E x U,
  wf (E & x ~ U) -> wf E /\ term U.
Proof.
  introv W. inversions W. 
  false (empty_push_inv H0).
  destruct (eq_push_inv H) as [? [? ?]]. subst~.
Qed.
(*todo: as hints ?*)

Lemma term_from_binds_in_wf : forall x E U,
  wf E -> binds x U E -> term U.
Proof.
  introv W Has. gen E. induction E using env_ind; intros.
  false* binds_empty_inv.
  destruct (wf_push_inv W). binds_push~ Has.
Qed.

Hint Extern 1 (term ?t) => match goal with
  H: binds ?x t ?E |- _ => apply (@term_from_binds_in_wf x E)
  end.

Lemma wf_left : forall E F : env,
  wf (E & F) -> wf E.
Proof.
  intros. induction F using env_ind.
  rewrite~ concat_empty_r in H.
  rewrite concat_assoc in H.
   inversions H. false (empty_push_inv H1).
   destruct (eq_push_inv H0) as [? [? ?]]. subst~. 
Qed.

Implicit Arguments wf_left [E F].


(* ********************************************************************** *)
(** ** Some freshness results *)

Lemma fv_open_var : forall y x t,
  x <> y -> x \notin fv (t ^ y) -> x \notin fv t.
Proof.
  introv Neq. unfold open. generalize 0. 
  induction t; simpl; intros; try notin_solve.
  specializes IHt1 n. auto. specializes IHt2 n. auto.
  specializes IHt1 n. auto. specializes IHt2 (S n). auto.
  specializes IHt1 n. auto. specializes IHt2 (S n). auto.
Qed.

Lemma typing_fresh : forall E T i x,
  typing E T (trm_type i) -> x # E -> x \notin fv T.
Proof.
  introv Typ.
  induction Typ; simpls; intros.
  auto.
  rewrite notin_singleton. intro. subst. applys binds_fresh_inv H0 H1.
  pick_fresh y. notin_simpl. auto. apply* (@fv_open_var y).
  pick_fresh y. lets: (IHTyp H1). notin_simpl. auto. apply* (@fv_open_var y).
  lets: (IHTyp1 H). lets: (IHTyp2 H). auto.
  auto.
Qed.

Lemma notin_fv_from_wf : forall E F x V,
  wf (E & x ~ V & F) -> x \notin fv V.
Proof.
  intros.
  lets W: (wf_left H). inversions W.
  false (empty_push_inv H1). 
  destruct (eq_push_inv H0) as [? [? ?]]. subst~.
    (*todo: factorize the above pattern *) 
  apply* typing_fresh.
Qed.

Lemma notin_fv_from_binds : forall x y U E,
  wf E -> binds y U E -> x # E -> x \notin fv U.
Proof.
  induction E using env_ind; intros.
  false* binds_empty_inv.
  destruct (wf_push_inv H). binds_push H0.
    inversions H. false* (empty_push_inv H5).
     destruct (eq_push_inv H4) as [? [? ?]]. subst~. 
     apply* typing_fresh.
    auto*.
Qed.

Lemma notin_fv_from_binds' : forall E F x V y U,
  wf (E & x ~ V & F) -> binds y U E -> x \notin fv U.
Proof.
  intros. lets W: (wf_left H). inversions keep W.
  false (empty_push_inv H2). 
  destruct (eq_push_inv H1) as [? [? ?]]. subst~. 
  lets W': (wf_left W). apply* notin_fv_from_binds.
Qed.

Hint Extern 1 (?x \notin fv ?V) => 
  match goal with H: wf (?E & x ~ V & ?F) |- _ =>
    apply (@notin_fv_from_wf E F) end.

Hint Extern 1 (?x \notin fv ?U) => 
  match goal with H: wf (?E & x ~ ?V & ?F), B: binds ?y U ?E |- _ =>
    apply (@notin_fv_from_binds' E F x V y) end.




==> anc/coq/metatheory/CoC_Preservation.v <==
(***************************************************************************
* Calculus of Constructions - Subject Reduction                            *
* Arthur Charguéraud, April 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory CoC_Definitions CoC_Infrastructure CoC_Conversion.
Implicit Types x : var.

(* ********************************************************************** *)
(** ** Inversion Lemmas for Subtyping *)

Lemma less_type_any_inv : forall T1 T2,
  less T1 T2 -> forall i1, conv T1 (trm_type i1) -> 
  exists i2, i1 <= i2 /\ conv T2 (trm_type i2).
Proof.
  induction 1; intros i1 C1.
  exists* i1.
  lets: (conv_type_type_inv C1). subst. exists* j.
  false. apply (conv_type_prod_inv (equiv_sym C1)).
  exists* i1.
  destruct (IHless1 _ C1) as [i2 [Le2 C2]].
   destruct (IHless2 _ C2) as [i3 [Le3 C3]].
   exists i3. auto* (Le.le_trans i1 i2 i3).
Qed.

Lemma less_type_type_inv : forall i j,
  less (trm_type i) (trm_type j) -> i <= j.
Proof.
  introv Le.
  destruct (@less_type_any_inv _ _ Le i) as [i' [Lei C]]. auto.
  lets: (conv_type_type_inv C). subst*.
Qed.

Lemma less_prod_any_inv : forall P1 P2,
  less P1 P2 -> forall U1 T1, conv P1 (trm_prod U1 T1) ->
  exists U2, exists T2, conv P2 (trm_prod U2 T2) 
  /\ conv U1 U2 
  /\ exists L, forall x, x \notin L -> less (T1 ^ x) (T2 ^ x).
Proof.
  induction 1; intros U1 T1 C1.
  exists U1 T1. 
   asserts* K: (term (trm_prod U1 T1)). inversions K.
   splits.
     apply* (@equiv_trans beta t1).
     auto.
     exists_fresh. auto.
  false. apply (conv_type_prod_inv C1).
  exists U' T'. 
   asserts* K: (less (trm_prod U T) (trm_prod U' T')).  
   destruct (conv_prod_prod_inv C1) as [C11 [L1 C12]].
   splits.
    auto.
    apply* (@equiv_trans beta U).
    exists_fresh. intros. apply (@less_trans (T ^ x)).
      forwards*: (C12 x). auto.
  exists U1 T1. asserts* K: (term (trm_prod U1 T1)). inversions* K.
  destruct (IHless1 _ _ C1) as [U2 [T2 [C2 [C21 [L2 C22]]]]].
   destruct (IHless2 _ _ C2) as [U3 [T3 [C3 [C31 [L3 C32]]]]].
   exists U3 T3. splits.
     auto.
     apply* (@equiv_trans beta U2).
     exists_fresh. intros. apply* (@less_trans (T2 ^ x)).
Qed.

Lemma less_prod_prod_inv : forall U1 T1 U2 T2,
  less (trm_prod U1 T1) (trm_prod U2 T2) -> 
     conv U1 U2
  /\ exists L, forall x, x \notin L -> less (T1 ^ x) (T2 ^ x).
Proof.
  introv Le.
  destruct (@less_prod_any_inv _ _ Le U1 T1) 
    as [U2' [T2' [C [C1' [L' C2']]]]]; auto.
  destruct (conv_prod_prod_inv C) as [C1 [L C2]].
  splits.
    apply* (@equiv_trans beta U2'). 
    exists_fresh. intros. apply (@less_trans (T2' ^ x)).
      auto.
      forwards*: (C2 x).
Qed.


(* ********************************************************************** *)
(** ** Inversion Lemmas for Typing *)

Lemma typing_prod_inv : forall E U T P,
  typing E (trm_prod U T) P -> exists i, exists k,
     less (trm_type i) P
  /\ typing E U (trm_type k)
  /\ (i = k \/ i = 0)
  /\ exists L, forall x, x \notin L -> typing (E & x ~ U) (T ^ x) (trm_type i).
Proof.
  introv Typ. gen_eq P1: (trm_prod U T). 
  induction Typ; intros; subst; tryfalse.
  inversions H2. exists* i k.
  destruct~ IHTyp1 as [i' [k' [EQi [TypU [Univ [L TypT]]]]]].
  exists i' k'. auto* (@less_trans T0).
Qed.

Lemma typing_abs_inv : forall E V t P,
  typing E (trm_abs V t) P -> exists T, exists i,
     typing E (trm_prod V T) (trm_type i)
  /\ less (trm_prod V T) P
  /\ exists L, forall x, x \notin L -> typing (E & x ~ V) (t ^ x) (T ^ x).
Proof.
  introv Typ. gen_eq u: (trm_abs V t).
  induction Typ; intros; subst; tryfalse.
  inversions H1. exists* T i.
  destruct~ IHTyp1 as [T' [i' [TypP [LeP [L TypB]]]]].
  exists T' i'. auto* (@less_trans T).
Qed.

Lemma typing_prod_type_inv : forall E U T i,
  typing E (trm_prod U T) (trm_type i) ->
  exists L, forall x, x \notin L -> 
      typing (E & x ~ U) (T ^ x) (trm_type i).
Proof.
  introv Typ. 
  destruct (typing_prod_inv Typ) as [i' [k' [Le [TypU [Uni [L TypT]]]]]].
  exists (L \u dom E). intros.
  inversion Le; apply* (@typing_sub (trm_type i') (i+1)). 
Qed.


(* ********************************************************************** *)
(** Typing preserved by Weakening *)

Lemma typing_weaken : forall G E F t T,
  typing (E & G) t T ->
  wf (E & F & G) -> 
  typing (E & F & G) t T.
Proof.
  introv Typ. gen_eq Env: (E & G). gen G.
  induction Typ; introv EQ W; subst; eauto.
  (* case: var *)
  apply* typing_var. apply* binds_weaken.
  (* case: trm_prod *)
  apply_fresh* (@typing_prod k) as y. apply_ih_bind* H0.
  (* case: trm_abs *)
  apply_fresh* (@typing_abs i) as y.
  forwards TypP: (IHTyp G); auto.
  destruct (typing_prod_inv TypP) as [i' [k' [_ [TypU _]]]].
  apply_ih_bind* H0.
Qed.


(* ********************************************************************** *)
(** ** Subtyping preserved by Substitution *)

Lemma less_red_out : red_out less.
Proof.
  intros_all. lets: conv_red_out; induction H0; simpl; auto.
  apply_fresh* less_prod as y. cross*.
  apply* (@less_trans ([x ~> u]U)).
Qed.


(* ********************************************************************** *)
(** Typing preserved by Substitution *)

Lemma typing_substitution : forall V (F:env) v (E:env) x t T,
  typing E v V ->
  typing (E & x ~ V & F) t T ->
  typing (E & (map (subst x v) F)) (subst x v t) (subst x v T).
Proof.
  introv Typv Typt.
  gen_eq G: (E & x ~ V & F). gen F. 
  apply typing_induct with
   (P := fun (G:env) t T (Typt : typing G t T) => 
      forall (F:env), G = E & x ~ V & F -> 
      typing (E & map (subst x v) F) ([x ~> v]t) ([x ~> v]T))
   (P0 := fun (G:env) (W:wf G) => 
      forall F, G = E & x ~ V & F -> 
      wf (E & (map (subst x v) F))); 
   intros; subst; simpls subst. 
  (* case: trm_type *)
  auto*.
  (* case: var *)
  case_var.
    binds_mid~. rewrite* subst_fresh. apply_empty* typing_weaken.
    apply~ typing_var. destruct~ (binds_not_middle_inv b) as [K|[Fr K]].
      rewrite* subst_fresh.
  (* case: trm_prod *)
  apply_fresh* (@typing_prod k) as y.
   cross; auto. apply_ih_map_bind* H0. 
  (* case: trm_abs *)
  apply_fresh* (@typing_abs i) as y.
   cross; auto. apply_ih_map_bind* H0.
  (* case: trm_app *)
  rewrite* subst_open.
  (* case: sub *)
  apply* (@typing_sub ([x ~> v]T0)). apply* less_red_out.
  (* case: wf nil *)
  false (empty_middle_inv H).
  (* case: wf cons *)
  change Metatheory_Env.env with Metatheory_Env.env in *.
  induction F using env_ind.
    rewrite concat_empty_r in H0.
     destruct (eq_push_inv H0) as [? [? ?]]. subst.
     rewrite map_empty. rewrite~ concat_empty_r.
    clear IHF. rewrite concat_assoc in H0.
     destruct (eq_push_inv H0) as [? [? ?]]. subst.
     rewrite map_push. rewrite concat_assoc. apply* (@wf_cons i). 
  (* case: conclusion *)
  auto.
Qed.


(* ********************************************************************** *)
(** Types are Themselves Well-typed *)

Lemma typing_wf_from_context : forall x U (E:env),
  binds x U E -> 
  wf E -> 
  exists i, typing E U (trm_type i).
Proof.
  introv B W. induction E using env_ind. 
  false* binds_empty_inv. 
  destruct (binds_push_inv B) as [[? ?]|[? ?]]. 
    subst. inversions W. false (empty_push_inv H0).
     destruct (eq_push_inv H) as [? [? ?]]. subst.
     exists i. apply_empty* typing_weaken.
    destruct (wf_push_inv W). forwards~ [k P]: IHE.
     exists k. apply_empty* typing_weaken.
Qed.

Lemma typing_wf_from_typing : forall E t T,
  typing E t T ->
  exists i, typing E T (trm_type i).
Proof.
  induction 1.
  exists* ((i+1)+1).
  destruct* (typing_wf_from_context H0).
  exists* (i+1).
  exists* i.
  destruct IHtyping1 as [i Typ]. 
   destruct (typing_prod_inv Typ) as [i' [k' [Le [TypU [Uni [L TypT]]]]]].
   exists i'.
   pick_fresh x. rewrite~ (@subst_intro x).
   unsimpl ([x ~> u](trm_type i')).
   apply_empty* (@typing_substitution U).
  exists* i.
Qed.


(* ********************************************************************** *)
(** Typing preserved by Subtyping in Environment *)

Inductive env_less : env -> env -> Prop :=
  | env_less_head : forall E U U' x, 
      less U U' -> 
      env_less (E & x ~ U) (E & x ~ U')
  | env_less_tail : forall E E' x U,
      term U -> env_less E E' -> env_less (E & x ~ U) (E' & x ~ U).

Hint Constructors env_less.

Lemma env_less_binds : forall x U E E',
  env_less E' E -> wf E -> wf E' -> binds x U E -> 
     binds x U E' 
  \/ exists U', exists i, 
      binds x U' E' /\ less U' U /\ typing E' U (trm_type i).
Proof.
  introv Le. induction Le; intros WfE WfE' Has.
  destruct (binds_push_inv Has) as [[? ?]|[? ?]]. 
    subst. right. inversions WfE. false (empty_push_inv H1).
     destruct (eq_push_inv H0) as [? [? ?]]. subst.
     exists U0 i. splits~. apply_empty* typing_weaken.  
    left. apply~ binds_push_neq.
  destruct (binds_push_inv Has) as [[? ?]|[? ?]].
    subst. left. apply~ binds_push_eq.
    inversions keep WfE. false (empty_push_inv H3).
     inversions WfE'. false (empty_push_inv H6).
     destruct (eq_push_inv H5) as [? [? ?]]. subst.
     destruct (wf_push_inv WfE).
     destruct IHLe as [|[U' [i' [P1 [P2 P3]]]]]; auto. 
      right. exists U' i'. splits~. apply_empty* typing_weaken.
Qed. 

Lemma typing_sub_env : forall E E' t T,
  typing E t T -> 
  env_less E' E -> 
  wf E' -> 
  typing E' t T.
Proof.
 introv Typ. gen E'. induction Typ; intros E' C W; eauto.
 destruct (env_less_binds C H W H0) as [B |[U' [i [B [Le Typ]]]]].
   apply* typing_var.
   apply* (@typing_sub U' i).
  apply_fresh (@typing_prod k) as y; auto. apply* (H0 y).
  forwards~ TypP: (IHTyp E').
  destruct (typing_prod_inv TypP) as [i' [k [_ [Typt1 _]]]]. 
  apply_fresh (@typing_abs i) as y; auto. apply* (H0 y).
Qed.


(* ********************************************************************** *)
(** Subject Reduction - Induction *)

Lemma subject_reduction_ind : forall E t t' T,
  typing E t T -> beta t t' -> typing E t' T.
Proof.
  introv Typ. gen t'.
  induction Typ; introv Red;
   try solve [ apply* typing_sub ]; inversions Red.

  (* case: trm_prod 1 *)
  apply_fresh* (@typing_prod k) as y.
   apply (@typing_sub_env (E & y ~ U)); eauto 7. 

  (* case: trm_prod 2 *)
  apply_fresh* (@typing_prod k) as y.

  (* case: trm_abs 1 *)
  forwards~ Typt1'T: (IHTyp (trm_prod t1' T)).
  destruct (typing_prod_type_inv Typt1'T) as [L2 TypT].
  apply* (@typing_sub (trm_prod t1' T) i).
    apply_fresh less_prod as y.
      auto.
      forwards*: (H y).
    apply_fresh* (@typing_abs i) as y.
     forwards~ K: (TypT y).
     apply (@typing_sub_env (E & y ~ U)); eauto 7.

  (* case: trm_abs 2 *)
  apply_fresh* (@typing_abs i) as y.

  (* case: trm_app - beta reduction *)
  destruct (typing_abs_inv Typ1) as [T' [i [TypP [LeP [L1 Typt2]]]]].
  destruct (typing_prod_inv TypP) as [i' [k [EQi [Typt1 [Uni [L2 TypT']]]]]].
  destruct (less_prod_prod_inv LeP) as [C [L3 LeT]].
  destruct (typing_wf_from_typing Typ1) as [j TypUT].
  destruct (typing_prod_type_inv TypUT) as [L4 TypT].
  pick_fresh x.
   rewrite* (@subst_intro x t2).
   rewrite* (@subst_intro x T).
  apply_empty (@typing_substitution t1).
    apply* (@typing_sub U k).
    apply (@typing_sub (T' ^ x) j); auto.
     apply* (@typing_sub_env (E & x ~ U)).

  (* case: trm_app 1 *)
  auto*.

  (* case: trm_app 2 *)
  destruct (typing_wf_from_typing Typ1) as [i TypUT].
  destruct (typing_prod_type_inv TypUT) as [L TypT].
  apply* (@typing_sub (T ^^ t2') i).
    apply less_conv. apply* conv_from_open_beta.
    pick_fresh x. rewrite* (@subst_intro x T).
     unsimpl (subst x u (trm_type i)).
     apply_empty* (@typing_substitution U).

Qed.

(* ********************************************************************** *)
(** Subject Reduction - Beta preserves typing  *)

Lemma subject_reduction_result : subject_reduction beta.
Proof.
  introv Red Typ. apply* subject_reduction_ind.
Qed.

(* ********************************************************************** *)
(** Subject Reduction - Beta Star preserves typing  *)

Lemma subject_reduction_star_result : 
  subject_reduction (beta star).
Proof.
  introv H. induction* H. apply* subject_reduction_result.
Qed.




==> anc/coq/metatheory/Fsub_Definitions.v <==
(***************************************************************************
* Preservation and Progress for System-F with Subtyping - Definitions      *
* Brian Aydemir & Arthur Charguéraud, March 2007                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.
Implicit Types x : var.
Implicit Types X : var.

(* ********************************************************************** *)
(** * Description of the Language *)

(** Representation of pre-types *)

Inductive typ : Set :=
  | typ_top   : typ
  | typ_bvar  : nat -> typ
  | typ_fvar  : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_all   : typ -> typ -> typ.

(** Representation of pre-terms *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : typ -> trm -> trm
  | trm_app  : trm -> trm -> trm
  | trm_tabs : typ -> trm -> trm
  | trm_tapp : trm -> typ -> trm.

(** Opening up a type binder occuring in a type *)

Fixpoint open_tt_rec (K : nat) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_top         => typ_top
  | typ_bvar J      => If K = J then U else (typ_bvar J)
  | typ_fvar X      => typ_fvar X
  | typ_arrow T1 T2 => typ_arrow (open_tt_rec K U T1) (open_tt_rec K U T2)
  | typ_all T1 T2   => typ_all (open_tt_rec K U T1) (open_tt_rec (S K) U T2)
  end.

Definition open_tt T U := open_tt_rec 0 U T.

(** Opening up a type binder occuring in a term *)

Fixpoint open_te_rec (K : nat) (U : typ) (e : trm) {struct e} : trm :=
  match e with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => trm_fvar x
  | trm_abs V e1  => trm_abs  (open_tt_rec K U V)  (open_te_rec K U e1)
  | trm_app e1 e2 => trm_app  (open_te_rec K U e1) (open_te_rec K U e2)
  | trm_tabs V e1 => trm_tabs (open_tt_rec K U V)  (open_te_rec (S K) U e1)
  | trm_tapp e1 V => trm_tapp (open_te_rec K U e1) (open_tt_rec K U V)
  end.

Definition open_te t U := open_te_rec 0 U t.

(** Opening up a term binder occuring in a term *)

Fixpoint open_ee_rec (k : nat) (f : trm) (e : trm) {struct e} : trm :=
  match e with
  | trm_bvar i    => If k = i then f else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs V e1  => trm_abs V (open_ee_rec (S k) f e1)
  | trm_app e1 e2 => trm_app (open_ee_rec k f e1) (open_ee_rec k f e2)
  | trm_tabs V e1 => trm_tabs V (open_ee_rec k f e1)
  | trm_tapp e1 V => trm_tapp (open_ee_rec k f e1) V
  end.

Definition open_ee t u := open_ee_rec 0 u t.

(** Notation for opening up binders with type or term variables *)

Notation "T 'open_tt_var' X" := (open_tt T (typ_fvar X)) (at level 67).
Notation "t 'open_te_var' X" := (open_te t (typ_fvar X)) (at level 67).
Notation "t 'open_ee_var' x" := (open_ee t (trm_fvar x)) (at level 67).

(** Types as locally closed pre-types *)

Inductive type : typ -> Prop :=
  | type_top :
      type typ_top
  | type_var : forall X,
      type (typ_fvar X)
  | type_arrow : forall T1 T2,
      type T1 -> 
      type T2 -> 
      type (typ_arrow T1 T2)
  | type_all : forall L T1 T2,
      type T1 ->
      (forall X, X \notin L -> type (T2 open_tt_var X)) ->
      type (typ_all T1 T2).

(** Terms as locally closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L V e1,
      type V ->
      (forall x, x \notin L -> term (e1 open_ee_var x)) ->
      term (trm_abs V e1)
  | term_app : forall e1 e2,
      term e1 ->
      term e2 ->
      term (trm_app e1 e2)
  | term_tabs : forall L V e1,
      type V ->
      (forall X, X \notin L -> term (e1 open_te_var X)) ->
      term (trm_tabs V e1)
  | term_tapp : forall e1 V,
      term e1 ->
      type V ->
      term (trm_tapp e1 V).

(** Binding are either mapping type or term variables. 
 [X ~<: T] is a subtyping asumption and [x ~: T] is
 a typing assumption *)

Inductive bind : Set :=
  | bind_sub : typ -> bind
  | bind_typ : typ -> bind.

Notation "X ~<: T" := (X ~ bind_sub T)
  (at level 23, left associativity) : env_scope.
Notation "x ~: T" := (x ~ bind_typ T)
  (at level 23, left associativity) : env_scope.

(** Environment is an associative list of bindings. *)

Definition env := Metatheory_Env.env bind.

(** Well-formedness of a pre-type T in an environment E:
  all the type variables of T must be bound via a
  subtyping relation in E. This predicates implies
  that T is a type *)

Inductive wft : env -> typ -> Prop :=
  | wft_top : forall E, 
      wft E typ_top
  | wft_var : forall U E X,
      binds X (bind_sub U) E ->
      wft E (typ_fvar X) 
  | wft_arrow : forall E T1 T2,
      wft E T1 -> 
      wft E T2 -> 
      wft E (typ_arrow T1 T2)
  | wft_all : forall L E T1 T2,
      wft E T1 ->
      (forall X, X \notin L -> 
        wft (E & X ~<: T1) (T2 open_tt_var X)) ->
      wft E (typ_all T1 T2).

(** A environment E is well-formed if it contains no duplicate bindings
  and if each type in it is well-formed with respect to the environment
  it is pushed on to. *)

Inductive okt : env -> Prop :=
  | okt_empty :
      okt empty
  | okt_sub : forall E X T,
      okt E -> wft E T -> X # E -> okt (E & X ~<: T)
  | okt_typ : forall E x T,
      okt E -> wft E T -> x # E -> okt (E & x ~: T).

(** Subtyping relation *)

Inductive sub : env -> typ -> typ -> Prop :=
  | sub_top : forall E S,
      okt E ->
      wft E S ->
      sub E S typ_top
  | sub_refl_tvar : forall E X,
      okt E ->
      wft E (typ_fvar X) ->
      sub E (typ_fvar X) (typ_fvar X)
  | sub_trans_tvar : forall U E T X,
      binds X (bind_sub U) E ->
      sub E U T ->
      sub E (typ_fvar X) T
  | sub_arrow : forall E S1 S2 T1 T2,
      sub E T1 S1 ->
      sub E S2 T2 ->
      sub E (typ_arrow S1 S2) (typ_arrow T1 T2)
  | sub_all : forall L E S1 S2 T1 T2,
      sub E T1 S1 ->
      (forall X, X \notin L ->
          sub (E & X ~<: T1) (S2 open_tt_var X) (T2 open_tt_var X)) ->
      sub E (typ_all S1 S2) (typ_all T1 T2).

(** Typing relation *)

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      okt E ->
      binds x (bind_typ T) E ->
      typing E (trm_fvar x) T
  | typing_abs : forall L E V e1 T1,
      (forall x, x \notin L ->
        typing (E & x ~: V) (e1 open_ee_var x) T1) ->
      typing E (trm_abs V e1) (typ_arrow V T1)
  | typing_app : forall T1 E e1 e2 T2,
      typing E e1 (typ_arrow T1 T2) ->
      typing E e2 T1 ->
      typing E (trm_app e1 e2) T2
  | typing_tabs : forall L E V e1 T1,
      (forall X, X \notin L ->
        typing (E & X ~<: V) (e1 open_te_var X) (T1 open_tt_var X)) ->
      typing E (trm_tabs V e1) (typ_all V T1)
  | typing_tapp : forall T1 E e1 T T2,
      typing E e1 (typ_all T1 T2) ->
      sub E T T1 ->
      typing E (trm_tapp e1 T) (open_tt T2 T)
  | typing_sub : forall S E e T,
      typing E e S ->
      sub E S T ->
      typing E e T.

(** Values *)

Inductive value : trm -> Prop :=
  | value_abs  : forall V e1, term (trm_abs V e1) ->
                 value (trm_abs V e1)
  | value_tabs : forall V e1, term (trm_tabs V e1) ->
                 value (trm_tabs V e1).

(** One-step reduction *)

Inductive red : trm -> trm -> Prop :=
  | red_app_1 : forall e1 e1' e2,
      term e2 ->
      red e1 e1' ->
      red (trm_app e1 e2) (trm_app e1' e2)
  | red_app_2 : forall e1 e2 e2',
      value e1 ->
      red e2 e2' ->
      red (trm_app e1 e2) (trm_app e1 e2')
  | red_tapp : forall e1 e1' V,
      type V ->
      red e1 e1' ->
      red (trm_tapp e1 V) (trm_tapp e1' V)
  | red_abs : forall V e1 v2,
      term (trm_abs V e1) ->
      value v2 ->
      red (trm_app (trm_abs V e1) v2) (open_ee e1 v2)
  | red_tabs : forall V1 e1 V2,
      term (trm_tabs V1 e1) ->
      type V2 ->
      red (trm_tapp (trm_tabs V1 e1) V2) (open_te e1 V2).

(** Our goal is to prove preservation and progress *)

Definition preservation := forall E e e' T,
  typing E e T -> 
  red e e' -> 
  typing E e' T.

Definition progress := forall e T,
  typing empty e T -> 
     value e 
  \/ exists e', red e e'.



==> anc/coq/metatheory/Fsub_Infrastructure.v <==
(***************************************************************************
* Preservation and Progress for System-F with Subtyping - Infrastructure   *
* Brian Aydemir & Arthur Charguéraud, March 2007                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory Fsub_Definitions.

(* ********************************************************************** *)
(** * Additional Definitions Used in the Proofs *)

(** Computing free type variables in a type *)

Fixpoint fv_tt (T : typ) {struct T} : vars :=
  match T with
  | typ_top         => \{}
  | typ_bvar J      => \{}
  | typ_fvar X      => \{X}
  | typ_arrow T1 T2 => (fv_tt T1) \u (fv_tt T2)
  | typ_all T1 T2   => (fv_tt T1) \u (fv_tt T2)
  end.

(** Computing free type variables in a term *)

Fixpoint fv_te (e : trm) {struct e} : vars :=
  match e with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{}
  | trm_abs V e1  => (fv_tt V) \u (fv_te e1)
  | trm_app e1 e2 => (fv_te e1) \u (fv_te e2)
  | trm_tabs V e1 => (fv_tt V) \u (fv_te e1)
  | trm_tapp e1 V => (fv_tt V) \u (fv_te e1)
  end.

(** Computing free term variables in a type *)

Fixpoint fv_ee (e : trm) {struct e} : vars :=
  match e with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs V e1  => (fv_ee e1)
  | trm_app e1 e2 => (fv_ee e1) \u (fv_ee e2)
  | trm_tabs V e1 => (fv_ee e1)
  | trm_tapp e1 V => (fv_ee e1)
  end.

(** Substitution for free type variables in types. *)

Fixpoint subst_tt (Z : var) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_top         => typ_top
  | typ_bvar J      => typ_bvar J
  | typ_fvar X      => If X = Z then U else (typ_fvar X)
  | typ_arrow T1 T2 => typ_arrow (subst_tt Z U T1) (subst_tt Z U T2)
  | typ_all T1 T2   => typ_all (subst_tt Z U T1) (subst_tt Z U T2)
  end.

(** Substitution for free type variables in terms. *)

Fixpoint subst_te (Z : var) (U : typ) (e : trm) {struct e} : trm :=
  match e with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => trm_fvar x
  | trm_abs V e1  => trm_abs  (subst_tt Z U V)  (subst_te Z U e1)
  | trm_app e1 e2 => trm_app  (subst_te Z U e1) (subst_te Z U e2)
  | trm_tabs V e1 => trm_tabs (subst_tt Z U V)  (subst_te Z U e1)
  | trm_tapp e1 V => trm_tapp (subst_te Z U e1) (subst_tt Z U V)
  end.

(** Substitution for free term variables in terms. *)

Fixpoint subst_ee (z : var) (u : trm) (e : trm) {struct e} : trm :=
  match e with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs V e1  => trm_abs V (subst_ee z u e1)
  | trm_app e1 e2 => trm_app (subst_ee z u e1) (subst_ee z u e2)
  | trm_tabs V e1 => trm_tabs V (subst_ee z u e1)
  | trm_tapp e1 V => trm_tapp (subst_ee z u e1) V
  end.

(** Substitution for free type variables in environment. *)

Definition subst_tb (Z : var) (P : typ) (b : bind) : bind :=
  match b with
  | bind_sub T => bind_sub (subst_tt Z P T)
  | bind_typ T => bind_typ (subst_tt Z P T)
  end.

(* ********************************************************************** *)
(** * Tactics *)

(** Constructors as hints. *)

Hint Constructors type term wft ok okt value red.

Hint Resolve 
  sub_top sub_refl_tvar sub_arrow
  typing_var typing_app typing_tapp typing_sub.

(** Gathering free names already used in the proofs *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : trm => fv_te x) in
  let D := gather_vars_with (fun x : trm => fv_ee x) in
  let E := gather_vars_with (fun x : typ => fv_tt x) in
  let F := gather_vars_with (fun x : env => dom x) in
  constr:(A \u B \u C \u D \u E \u F).

(** "pick_fresh x" tactic create a fresh variable with name x *)

Ltac pick_fresh x :=
  let L := gather_vars in (pick_fresh_gen L x).

(** "apply_fresh T as x" is used to apply inductive rule which
   use an universal quantification over a cofinite set *)    

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

(** These tactics help applying a lemma which conclusion mentions
  an environment (E & F) in the particular case when F is empty *)

Ltac get_env :=
  match goal with
  | |- wft ?E _ => E
  | |- sub ?E _ _  => E
  | |- typing ?E _ _ => E
  end.

Tactic Notation "apply_empty_bis" tactic(get_env) constr(lemma) :=
  let E := get_env in rewrite <- (concat_empty_r E);
  eapply lemma; try rewrite concat_empty_r.

Tactic Notation "apply_empty" constr(F) :=
  apply_empty_bis (get_env) F.

Tactic Notation "apply_empty" "*" constr(F) :=
  apply_empty F; auto*.

(** Tactic to undo when Coq does too much simplification *)   

Ltac unsimpl_map_bind :=
  match goal with |- context [ ?B (subst_tt ?Z ?P ?U) ] =>
    unsimpl ((subst_tb Z P) (B U)) end.

Tactic Notation "unsimpl_map_bind" "*" :=
  unsimpl_map_bind; auto*.


(* ********************************************************************** *)
(** * Properties of Substitutions *)

(* ********************************************************************** *)
(** ** Properties of type substitution in type *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_tt_rec_type_core : forall T j V U i, i <> j ->
  (open_tt_rec j V T) = open_tt_rec i U (open_tt_rec j V T) ->
  T = open_tt_rec i U T.
Proof.
  induction T; introv Neq H; simpl in *; inversion H; f_equal*.
  case_nat*. case_nat*.
Qed.

Lemma open_tt_rec_type : forall T U,
  type T -> forall k, T = open_tt_rec k U T.
Proof.
  induction 1; intros; simpl; f_equal*. unfolds open_tt.
  pick_fresh X. apply* (@open_tt_rec_type_core T2 0 (typ_fvar X)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_tt_fresh : forall Z U T,
  Z \notin fv_tt T -> subst_tt Z U T = T.
Proof.
  induction T; simpl; intros; f_equal*.
  case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_tt_open_tt_rec : forall T1 T2 X P n, type P ->
  subst_tt X P (open_tt_rec n T2 T1) =
  open_tt_rec n (subst_tt X P T2) (subst_tt X P T1).
Proof.
  introv WP. generalize n.
  induction T1; intros k; simpls; f_equal*.
  case_nat*.
  case_var*. rewrite* <- open_tt_rec_type.
Qed.

Lemma subst_tt_open_tt : forall T1 T2 X P, type P ->
  subst_tt X P (open_tt T1 T2) =
  open_tt (subst_tt X P T1) (subst_tt X P T2).
Proof.
  unfold open_tt. auto* subst_tt_open_tt_rec.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_tt_open_tt_var : forall X Y U T, Y <> X -> type U ->
  (subst_tt X U T) open_tt_var Y = subst_tt X U (T open_tt_var Y).
Proof.
  introv Neq Wu. rewrite* subst_tt_open_tt.
  simpl. case_var*.
Qed.

(** Opening up a body t with a type u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_tt_intro : forall X T2 U, 
  X \notin fv_tt T2 -> type U ->
  open_tt T2 U = subst_tt X U (T2 open_tt_var X).
Proof.
  introv Fr Wu. rewrite* subst_tt_open_tt.
  rewrite* subst_tt_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Properties of type substitution in terms *)

Lemma open_te_rec_term_core : forall e j u i P ,
  open_ee_rec j u e = open_te_rec i P (open_ee_rec j u e) ->
  e = open_te_rec i P e.
Proof.
  induction e; intros; simpl in *; inversion H; f_equal*; f_equal*.
Qed.

Lemma open_te_rec_type_core : forall e j Q i P, i <> j ->
  open_te_rec j Q e = open_te_rec i P (open_te_rec j Q e) ->
   e = open_te_rec i P e.
Proof.
  induction e; intros; simpl in *; inversion H0; f_equal*;
  match goal with H: ?i <> ?j |- ?t = open_tt_rec ?i _ ?t =>
   apply* (@open_tt_rec_type_core t j) end.
Qed.

Lemma open_te_rec_term : forall e U,
  term e -> forall k, e = open_te_rec k U e.
Proof.  
  intros e U WF. induction WF; intros; simpl;
    f_equal*; try solve [ apply* open_tt_rec_type ].
  unfolds open_ee. pick_fresh x. 
   apply* (@open_te_rec_term_core e1 0 (trm_fvar x)).
  unfolds open_te. pick_fresh X. 
   apply* (@open_te_rec_type_core e1 0 (typ_fvar X)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_te_fresh : forall X U e,
  X \notin fv_te e -> subst_te X U e = e.
Proof.
  induction e; simpl; intros; f_equal*; auto* subst_tt_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_te_open_te : forall e T X U, type U ->
  subst_te X U (open_te e T) =
  open_te (subst_te X U e) (subst_tt X U T).
Proof.
  intros. unfold open_te. generalize 0.
  induction e; intros; simpls; f_equal*;
  auto* subst_tt_open_tt_rec.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_te_open_te_var : forall X Y U e, Y <> X -> type U ->
  (subst_te X U e) open_te_var Y = subst_te X U (e open_te_var Y).
Proof.
  introv Neq Wu. rewrite* subst_te_open_te.
  simpl. case_var*.
Qed.

(** Opening up a body t with a type u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_te_intro : forall X U e, 
  X \notin fv_te e -> type U ->
  open_te e U = subst_te X U (e open_te_var X).
Proof.
  introv Fr Wu. rewrite* subst_te_open_te.
  rewrite* subst_te_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Properties of term substitution in terms *)

Lemma open_ee_rec_term_core : forall e j v u i, i <> j ->
  open_ee_rec j v e = open_ee_rec i u (open_ee_rec j v e) ->
  e = open_ee_rec i u e.
Proof.
  induction e; introv Neq H; simpl in *; inversion H; f_equal*.
  case_nat*. case_nat*.
Qed.

Lemma open_ee_rec_type_core : forall e j V u i,
  open_te_rec j V e = open_ee_rec i u (open_te_rec j V e) ->
  e = open_ee_rec i u e.
Proof.
  induction e; introv H; simpls; inversion H; f_equal*.
Qed.

Lemma open_ee_rec_term : forall u e,
  term e -> forall k, e = open_ee_rec k u e.
Proof.
  induction 1; intros; simpl; f_equal*.
  unfolds open_ee. pick_fresh x. 
   apply* (@open_ee_rec_term_core e1 0 (trm_fvar x)).
  unfolds open_te. pick_fresh X. 
   apply* (@open_ee_rec_type_core e1 0 (typ_fvar X)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_ee_fresh : forall x u e,
  x \notin fv_ee e -> subst_ee x u e = e.
Proof.
  induction e; simpl; intros; f_equal*.
  case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_ee_open_ee : forall t1 t2 u x, term u ->
  subst_ee x u (open_ee t1 t2) =
  open_ee (subst_ee x u t1) (subst_ee x u t2).
Proof.
  intros. unfold open_ee. generalize 0.
  induction t1; intros; simpls; f_equal*.
  case_nat*.
  case_var*. rewrite* <- open_ee_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_ee_open_ee_var : forall x y u e, y <> x -> term u ->
  (subst_ee x u e) open_ee_var y = subst_ee x u (e open_ee_var y).
Proof.
  introv Neq Wu. rewrite* subst_ee_open_ee.
  simpl. case_var*.
Qed.

(** Opening up a body t with a type u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_ee_intro : forall x u e, 
  x \notin fv_ee e -> term u ->
  open_ee e u = subst_ee x u (e open_ee_var x).
Proof.
  introv Fr Wu. rewrite* subst_ee_open_ee.
  rewrite* subst_ee_fresh. simpl. case_var*.
Qed.

(** Interactions between type substitutions in terms and opening
  with term variables in terms. *)

Lemma subst_te_open_ee_var : forall Z P x e,
  (subst_te Z P e) open_ee_var x = subst_te Z P (e open_ee_var x).
Proof.
  introv. unfold open_ee. generalize 0.
  induction e; intros; simpl; f_equal*. case_nat*.
Qed.

(** Interactions between term substitutions in terms and opening
  with type variables in terms. *)

Lemma subst_ee_open_te_var : forall z u e X, term u ->
  (subst_ee z u e) open_te_var X = subst_ee z u (e open_te_var X).
Proof.
  introv. unfold open_te. generalize 0.
  induction e; intros; simpl; f_equal*.
  case_var*. symmetry. auto* open_te_rec_term.
Qed.

(** Substitutions preserve local closure. *)

Lemma subst_tt_type : forall T Z P,
  type T -> type P -> type (subst_tt Z P T).
Proof.
  induction 1; intros; simpl; auto.
  case_var*.
  apply_fresh* type_all as X. rewrite* subst_tt_open_tt_var.
Qed.

Lemma subst_te_term : forall e Z P,
  term e -> type P -> term (subst_te Z P e).
Proof.
  lets: subst_tt_type. induction 1; intros; simpl; auto.
  apply_fresh* term_abs as x. rewrite* subst_te_open_ee_var.
  apply_fresh* term_tabs as x. rewrite* subst_te_open_te_var.
Qed.

Lemma subst_ee_term : forall e1 Z e2,
  term e1 -> term e2 -> term (subst_ee Z e2 e1).
Proof.
  induction 1; intros; simpl; auto.
  case_var*.
  apply_fresh* term_abs as y. rewrite* subst_ee_open_ee_var.
  apply_fresh* term_tabs as Y. rewrite* subst_ee_open_te_var.
Qed.

Hint Resolve subst_tt_type subst_te_term subst_ee_term.


(* ********************************************************************** *)
(** * Properties of well-formedness of a type in an environment *)

(** If a type is well-formed in an environment then it is locally closed. *)

Lemma wft_type : forall E T,
  wft E T -> type T.
Proof.
  induction 1; eauto. 
Qed.

(** Through weakening *)

Lemma wft_weaken : forall G T E F,
  wft (E & G) T ->
  ok (E & F & G) ->
  wft (E & F & G) T.
Proof.
  intros. gen_eq K: (E & G). gen E F G.
  induction H; intros; subst; eauto.
  (* case: var *)
  apply (@wft_var U). apply* binds_weaken.
  (* case: all *)
  apply_fresh* wft_all as Y. apply_ih_bind* H1.
Qed.

(** Through narrowing *)

Lemma wft_narrow : forall V F U T E X,
  wft (E & X ~<: V & F) T ->
  ok (E & X ~<: U & F) -> 
  wft (E & X ~<: U & F) T.
Proof.
  intros. gen_eq K: (E & X ~<: V & F). gen E F.
  induction H; intros; subst; eauto.
  destruct (binds_middle_inv H) as [K|[K|K]]; try destructs K.
    applys wft_var. apply* binds_concat_right.
    subst. applys wft_var. apply~ binds_middle_eq.
    applys wft_var. apply~ binds_concat_left.
     apply* binds_concat_left.
  apply_fresh* wft_all as Y. apply_ih_bind* H1.
Qed.

(** Through strengthening *)

Lemma wft_strengthen : forall E F x U T,
 wft (E & x ~: U & F) T -> wft (E & F) T.
Proof.
  intros. gen_eq G: (E & x ~: U & F). gen F.
  induction H; intros F EQ; subst; auto.
  apply* (@wft_var U0).
  destruct (binds_concat_inv H) as [?|[? ?]].
    apply~ binds_concat_right.
    destruct (binds_push_inv H1) as [[? ?]|[? ?]].
      subst. false.
      apply~ binds_concat_left.
  (* todo: binds_cases tactic *)
  apply_fresh* wft_all as Y. apply_ih_bind* H1.
Qed.

(** Through type substitution *)

Lemma wft_subst_tb : forall F Q E Z P T,
  wft (E & Z ~<: Q & F) T ->
  wft E P ->
  ok (E & map (subst_tb Z P) F) ->
  wft (E & map (subst_tb Z P) F) (subst_tt Z P T).
Proof.
  introv WT WP. gen_eq G: (E & Z ~<: Q & F). gen F.
  induction WT; intros F EQ Ok; subst; simpl subst_tt; auto.
  case_var*.
    apply_empty* wft_weaken.
    destruct (binds_concat_inv H) as [?|[? ?]].
      apply (@wft_var (subst_tt Z P U)). 
       apply~ binds_concat_right. 
       unsimpl_map_bind. apply~ binds_map.
      destruct (binds_push_inv H1) as [[? ?]|[? ?]].
        subst. false~.
        applys wft_var. apply* binds_concat_left.
  apply_fresh* wft_all as Y. 
   unsimpl ((subst_tb Z P) (bind_sub T1)).
   lets: wft_type.
   rewrite* subst_tt_open_tt_var.
   apply_ih_map_bind* H0.
Qed.

(** Through type reduction *)

Lemma wft_open : forall E U T1 T2,
  ok E ->
  wft E (typ_all T1 T2) -> 
  wft E U ->
  wft E (open_tt T2 U).
Proof.
  introv Ok WA WU. inversions WA. pick_fresh X. 
  auto* wft_type. rewrite* (@subst_tt_intro X).
  lets K: (@wft_subst_tb empty).
  specializes_vars K. clean_empty K. apply* K.
  (* todo: apply empty ? *)
Qed.

(* ********************************************************************** *)
(** * Relations between well-formed environment and types well-formed
  in environments *)

(** If an environment is well-formed, then it does not contain duplicated keys. *)

Lemma ok_from_okt : forall E,
  okt E -> ok E.
Proof.
  induction 1; auto. 
Qed.

Hint Extern 1 (ok _) => apply ok_from_okt.

(** Extraction from a subtyping assumption in a well-formed environments *)

Lemma wft_from_env_has_sub : forall x U E,
  okt E -> binds x (bind_sub U) E -> wft E U.
Proof.
  induction E using env_ind; intros Ok B.
  false* binds_empty_inv.
  inversions Ok.
    false (empty_push_inv H0).
    destruct (eq_push_inv H) as [? [? ?]]. subst. clear H.
     destruct (binds_push_inv B) as [[? ?]|[? ?]]. subst.
       inversions H3. apply_empty* wft_weaken.
       apply_empty* wft_weaken.
    destruct (eq_push_inv H) as [? [? ?]]. subst. clear H.
     destruct (binds_push_inv B) as [[? ?]|[? ?]]. subst.
       inversions H3.
       apply_empty* wft_weaken.
Qed.

(** Extraction from a typing assumption in a well-formed environments *)

Lemma wft_from_env_has_typ : forall x U E, 
  okt E -> binds x (bind_typ U) E -> wft E U.
Proof.
  induction E using env_ind; intros Ok B.
  false* binds_empty_inv.
  inversions Ok.
    false (empty_push_inv H0).
    destruct (eq_push_inv H) as [? [? ?]]. subst. clear H.
     destruct (binds_push_inv B) as [[? ?]|[? ?]]. subst.
       inversions H3.
       apply_empty* wft_weaken.
    destruct (eq_push_inv H) as [? [? ?]]. subst. clear H.
     destruct (binds_push_inv B) as [[? ?]|[? ?]]. subst.
       inversions H3. apply_empty* wft_weaken.
       apply_empty* wft_weaken.
Qed. 

(** Extraction from a well-formed environment *)

Lemma wft_from_okt_typ : forall x T E,
  okt (E & x ~: T) -> wft E T.
Proof.
  intros. inversions* H.
  false (empty_push_inv H1).
  destruct (eq_push_inv H0) as [? [? ?]]. false.
  destruct (eq_push_inv H0) as [? [? ?]]. inversions~ H4.
Qed.

Lemma wft_from_okt_sub : forall x T E,
  okt (E & x ~<: T) -> wft E T.
Proof.
  intros. inversions* H.
  false (empty_push_inv H1).
  destruct (eq_push_inv H0) as [? [? ?]]. inversions~ H4.
  destruct (eq_push_inv H0) as [? [? ?]]. false.
Qed.

(** Automation *)

Lemma wft_weaken_right : forall T E F,
  wft E T ->
  ok (E & F) ->
  wft (E & F) T.
Proof.
  intros. apply_empty* wft_weaken.
Qed.

Hint Resolve wft_weaken_right.
Hint Resolve wft_from_okt_typ wft_from_okt_sub.
Hint Immediate wft_from_env_has_sub wft_from_env_has_typ.
Hint Resolve wft_subst_tb.


(* ********************************************************************** *)
(** ** Properties of well-formedness of an environment *)

(** Inversion lemma *)

Lemma okt_push_inv : forall E X B,
  okt (E & X ~ B) -> exists T, B = bind_sub T \/ B = bind_typ T.
Proof.
  introv O. inverts O.
    false* empty_push_inv.
    lets (?&?&?): (eq_push_inv H). subst*.
    lets (?&?&?): (eq_push_inv H). subst*.
Qed.

Lemma okt_push_sub_inv : forall E X T,
  okt (E & X ~<: T) -> okt E /\ wft E T /\ X # E.
Proof.
  introv O. inverts O.
    false* empty_push_inv.
    lets (?&M&?): (eq_push_inv H). subst. inverts~ M.
    lets (?&?&?): (eq_push_inv H). false.
Qed.

Lemma okt_push_sub_type : forall E X T,
  okt (E & X ~<: T) -> type T.
Proof. intros. applys wft_type. forwards*: okt_push_sub_inv. Qed.

Lemma okt_push_typ_inv : forall E x T,
  okt (E & x ~: T) -> okt E /\ wft E T /\ x # E.
Proof.
  introv O. inverts O.
    false* empty_push_inv.
    lets (?&?&?): (eq_push_inv H). false.
    lets (?&M&?): (eq_push_inv H). subst. inverts~ M.
Qed.

Lemma okt_push_typ_type : forall E X T,
  okt (E & X ~: T) -> type T.
Proof. intros. applys wft_type. forwards*: okt_push_typ_inv. Qed.

Hint Immediate okt_push_sub_type okt_push_typ_type.

(** Through narrowing *)

Lemma okt_narrow : forall V (E F:env) U X,
  okt (E & X ~<: V & F) ->
  wft E U ->
  okt (E & X ~<: U & F).
Proof.
  introv O W. induction F using env_ind.
  rewrite concat_empty_r in *. lets*: (okt_push_sub_inv O).
  rewrite concat_assoc in *.
   lets (T&[?|?]): okt_push_inv O; subst.
     lets (?&?&?): (okt_push_sub_inv O).
      applys~ okt_sub. applys* wft_narrow. 
     lets (?&?&?): (okt_push_typ_inv O).
      applys~ okt_typ. applys* wft_narrow. 
Qed.

(** Through strengthening *)

Lemma okt_strengthen : forall x T (E F:env),
  okt (E & x ~: T & F) ->
  okt (E & F).
Proof.
 introv O. induction F using env_ind.
  rewrite concat_empty_r in *. lets*: (okt_push_typ_inv O).
  rewrite concat_assoc in *. 
   lets (U&[?|?]): okt_push_inv O; subst.
     lets (?&?&?): (okt_push_sub_inv O).
      applys~ okt_sub. applys* wft_strengthen. 
     lets (?&?&?): (okt_push_typ_inv O).
      applys~ okt_typ. applys* wft_strengthen. 
Qed.

(** Through type substitution *)

Lemma okt_subst_tb : forall Q Z P (E F:env),
  okt (E & Z ~<: Q & F) ->
  wft E P ->
  okt (E & map (subst_tb Z P) F).
Proof.
 introv O W. induction F using env_ind.
  rewrite map_empty. rewrite concat_empty_r in *.
   lets*: (okt_push_sub_inv O).
  rewrite map_push. rewrite concat_assoc in *.
   lets (U&[?|?]): okt_push_inv O; subst.
     lets (?&?&?): (okt_push_sub_inv O).
      applys~ okt_sub. applys* wft_subst_tb. 
     lets (?&?&?): (okt_push_typ_inv O).
      applys~ okt_typ. applys* wft_subst_tb. 
Qed.

(** Automation *)

Hint Resolve okt_narrow okt_subst_tb wft_weaken.
Hint Immediate okt_strengthen.


(* ********************************************************************** *)
(** ** Environment is unchanged by substitution from a fresh name *)

Lemma notin_fv_tt_open : forall Y X T,
  X \notin fv_tt (T open_tt_var Y) ->
  X \notin fv_tt T.
Proof.
 introv. unfold open_tt. generalize 0.
 induction T; simpl; intros k Fr; auto.
 specializes IHT1 k. specializes IHT2 k. auto.
 specializes IHT1 k. specializes IHT2 (S k). auto.
Qed.

Lemma notin_fv_wf : forall E X T,
  wft E T -> X # E -> X \notin fv_tt T.
Proof.
  induction 1; intros Fr; simpl.
  eauto.
  rewrite notin_singleton. intro. subst. applys binds_fresh_inv H Fr.
  notin_simpl; auto.
  notin_simpl; auto. pick_fresh Y. apply* (@notin_fv_tt_open Y).
Qed.

Lemma map_subst_tb_id : forall G Z P,
  okt G -> Z # G -> G = map (subst_tb Z P) G.
Proof.
  induction 1; intros Fr; autorewrite with rew_env_map; simpl.
  auto.
  rewrite* <- IHokt. rewrite* subst_tt_fresh. apply* notin_fv_wf.
  rewrite* <- IHokt. rewrite* subst_tt_fresh. apply* notin_fv_wf.
Qed.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** The subtyping relation is restricted to well-formed objects. *)

Lemma sub_regular : forall E S T,
  sub E S T -> okt E /\ wft E S /\ wft E T.
Proof.
  induction 1. auto*. auto*. auto*. jauto_set; auto. (* auto* too slow *)
  split. auto*. split;
   apply_fresh* wft_all as Y;
    forwards~: (H1 Y); apply_empty* (@wft_narrow T1). 
Qed.

(** The typing relation is restricted to well-formed objects. *)

Lemma typing_regular : forall E e T,
  typing E e T -> okt E /\ term e /\ wft E T.
Proof. 
  induction 1.
  splits*.
  splits.
   pick_fresh y. specializes H0 y. destructs~ H0. 
    forwards*: okt_push_typ_inv.
   apply_fresh* term_abs as y. 
     pick_fresh y. specializes H0 y. destructs~ H0.
      forwards*: okt_push_typ_inv.
     specializes H0 y. destructs~ H0.
   pick_fresh y. specializes H0 y. destructs~ H0. 
    apply* wft_arrow.
      forwards*: okt_push_typ_inv.
      apply_empty* wft_strengthen.
  splits*. destructs IHtyping1. inversion* H3.
  splits.
   pick_fresh y. specializes H0 y. destructs~ H0. 
    forwards*: okt_push_sub_inv.
   apply_fresh* term_tabs as y.
     pick_fresh y. forwards~ K: (H0 y). destructs K. 
       forwards*: okt_push_sub_inv. 
     forwards~ K: (H0 y). destructs K. auto.
   apply_fresh* wft_all as Y.  
     pick_fresh y. forwards~ K: (H0 y). destructs K. 
      forwards*: okt_push_sub_inv.
     forwards~ K: (H0 Y). destructs K.
      forwards*: okt_push_sub_inv. 
  splits*; destructs (sub_regular H0).
   apply* term_tapp. applys* wft_type.
   applys* wft_open T1. 
  splits*. destructs~ (sub_regular H0). 
Qed. 

(** The value relation is restricted to well-formed objects. *)

Lemma value_regular : forall t,
  value t -> term t.
Proof.
  induction 1; auto*.
Qed.

(** The reduction relation is restricted to well-formed objects. *)

Lemma red_regular : forall t t',
  red t t' -> term t /\ term t'.
Proof.
  induction 1; split; auto* value_regular.
  inversions H. pick_fresh y. rewrite* (@subst_ee_intro y).
  inversions H. pick_fresh Y. rewrite* (@subst_te_intro Y).
Qed.

(** Automation *)

Hint Extern 1 (okt ?E) =>
  match goal with
  | H: sub _ _ _ |- _ => apply (proj31 (sub_regular H))
  | H: typing _ _ _ |- _ => apply (proj31 (typing_regular H))
  end.

Hint Extern 1 (wft ?E ?T) =>
  match goal with
  | H: typing E _ T |- _ => apply (proj33 (typing_regular H))
  | H: sub E T _ |- _ => apply (proj32 (sub_regular H))
  | H: sub E _ T |- _ => apply (proj33 (sub_regular H))
  end.

Hint Extern 1 (type ?T) =>
  let go E := apply (@wft_type E); auto in
  match goal with
  | H: typing ?E _ T |- _ => go E
  | H: sub ?E T _ |- _ => go E
  | H: sub ?E _ T |- _ => go E
  end.

Hint Extern 1 (term ?e) =>
  match goal with
  | H: typing _ ?e _ |- _ => apply (proj32 (typing_regular H))
  | H: red ?e _ |- _ => apply (proj1 (red_regular H))
  | H: red _ ?e |- _ => apply (proj2 (red_regular H))
  end.






==> anc/coq/metatheory/Fsub_Part1A.v <==
(***************************************************************************
* Preservation and Progress for System-F with Subtyping - Part 1A          *
* Brian Aydemir & Arthur Charguéraud, March 2007                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.

(* ********************************************************************** *)
(** * Description of the Language *)

(** Representation of pre-types *)

Inductive typ : Set :=
  | typ_top   : typ
  | typ_bvar  : nat -> typ
  | typ_fvar  : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_all   : typ -> typ -> typ.

(** Opening up a type binder occuring in a type *)

Fixpoint open_tt_rec (K : nat) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_top         => typ_top
  | typ_bvar J      => If K = J then U else (typ_bvar J)
  | typ_fvar X      => typ_fvar X
  | typ_arrow T1 T2 => typ_arrow (open_tt_rec K U T1) (open_tt_rec K U T2)
  | typ_all T1 T2   => typ_all (open_tt_rec K U T1) (open_tt_rec (S K) U T2)
  end.

Definition open_tt T U := open_tt_rec 0 U T.

(** Notation for opening up binders with type or term variables *)

Notation "T 'open_tt_var' X" := (open_tt T (typ_fvar X)) (at level 67).

(** Types as locally closed pre-types *)

Inductive type : typ -> Prop :=
  | type_top :
      type typ_top
  | type_var : forall X,
      type (typ_fvar X)
  | type_arrow : forall T1 T2,
      type T1 -> 
      type T2 -> 
      type (typ_arrow T1 T2)
  | type_all : forall L T1 T2,
      type T1 ->
      (forall X, X \notin L -> type (T2 open_tt_var X)) ->
      type (typ_all T1 T2).

(** Binding are either mapping type or term variables. 
 [X ~<: T] is a subtyping asumption and [x ~: T] is
 a typing assumption *)

Inductive bind : Set :=
  | bind_sub : typ -> bind.

Notation "X ~<: T" := (X ~ bind_sub T)
  (at level 31, left associativity) : env_scope.

(** Environment is an associative list of bindings. *)

Definition env := Metatheory_Env.env bind.

(** Well-formedness of a pre-type T in an environment E:
  all the type variables of T must be bound via a
  subtyping relation in E. This predicates implies
  that T is a type *)

Inductive wft : env -> typ -> Prop :=
  | wft_top : forall E, 
      wft E typ_top
  | wft_var : forall U E X,
      binds X (bind_sub U) E ->
      wft E (typ_fvar X) 
  | wft_arrow : forall E T1 T2,
      wft E T1 -> 
      wft E T2 -> 
      wft E (typ_arrow T1 T2)
  | wft_all : forall L E T1 T2,
      wft E T1 ->
      (forall X, X \notin L -> 
        wft (E & X ~<: T1) (T2 open_tt_var X)) ->
      wft E (typ_all T1 T2).

(** A environment E is well-formed if it contains no duplicate bindings
  and if each type in it is well-formed with respect to the environment
  it is pushed on to. *)

Inductive okt : env -> Prop :=
  | okt_empty :
      okt empty
  | okt_sub : forall E X T,
      okt E -> wft E T -> X # E -> okt (E & X ~<: T).

(** Subtyping relation *)

Inductive sub : env -> typ -> typ -> Prop :=
  | sub_top : forall E S,
      okt E ->
      wft E S ->
      sub E S typ_top
  | sub_refl_tvar : forall E X,
      okt E ->
      wft E (typ_fvar X) ->
      sub E (typ_fvar X) (typ_fvar X)
  | sub_trans_tvar : forall U E T X,
      binds X (bind_sub U) E ->
      sub E U T ->
      sub E (typ_fvar X) T
  | sub_arrow : forall E S1 S2 T1 T2,
      sub E T1 S1 ->
      sub E S2 T2 ->
      sub E (typ_arrow S1 S2) (typ_arrow T1 T2)
  | sub_all : forall L E S1 S2 T1 T2,
      sub E T1 S1 ->
      (forall X, X \notin L ->
          sub (E & X ~<: T1) (S2 open_tt_var X) (T2 open_tt_var X)) ->
      sub E (typ_all S1 S2) (typ_all T1 T2).

(* ********************************************************************** *)
(** * Additional Definitions Used in the Proofs *)

(** Computing free type variables in a type *)

Fixpoint fv_tt (T : typ) {struct T} : vars :=
  match T with
  | typ_top         => \{}
  | typ_bvar J      => \{}
  | typ_fvar X      => \{X}
  | typ_arrow T1 T2 => (fv_tt T1) \u (fv_tt T2)
  | typ_all T1 T2   => (fv_tt T1) \u (fv_tt T2)
  end.

(** Substitution for free type variables in types. *)

Fixpoint subst_tt (Z : var) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_top         => typ_top
  | typ_bvar J      => typ_bvar J
  | typ_fvar X      => If X = Z then U else (typ_fvar X)
  | typ_arrow T1 T2 => typ_arrow (subst_tt Z U T1) (subst_tt Z U T2)
  | typ_all T1 T2   => typ_all (subst_tt Z U T1) (subst_tt Z U T2)
  end.

(** Substitution for free type variables in environment. *)
(* check *)
Definition subst_tb (Z : var) (P : typ) (b : bind) : bind :=
  match b with
  | bind_sub T => bind_sub (subst_tt Z P T)
  end.

(* ********************************************************************** *)
(** * Tactics *)

(** Constructors as hints. *)

Hint Constructors type wft ok okt.

Hint Resolve 
  sub_top sub_refl_tvar sub_arrow.

(** Gathering free names already used in the proofs *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let E := gather_vars_with (fun x : typ => fv_tt x) in
  let F := gather_vars_with (fun x : env => dom x) in
  constr:(A \u B \u E \u F).

(** "pick_fresh x" tactic create a fresh variable with name x *)

Ltac pick_fresh x :=
  let L := gather_vars in (pick_fresh_gen L x).

(** "apply_fresh T as x" is used to apply inductive rule which
   use an universal quantification over a cofinite set *)    

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

(** These tactics help applying a lemma which conclusion mentions
  an environment (E & F) in the particular case when F is empty *)

Ltac get_env :=
  match goal with
  | |- wft ?E _ => E
  | |- sub ?E _ _  => E
  end.

Tactic Notation "apply_empty_bis" tactic(get_env) constr(lemma) :=
  let E := get_env in rewrite <- (concat_empty E);
  eapply lemma; try rewrite concat_empty.

Tactic Notation "apply_empty" constr(F) :=
  apply_empty_bis (get_env) F.

Tactic Notation "apply_empty" "*" constr(F) :=
  apply_empty F; auto*.

(** Tactic to undo when Coq does too much simplification *)   

Ltac unsimpl_map_bind :=
  match goal with |- context [ ?B (subst_tt ?Z ?P ?U) ] =>
    unsimpl ((subst_tb Z P) (B U)) end.

Tactic Notation "unsimpl_map_bind" "*" :=
  unsimpl_map_bind; auto*.


(* ********************************************************************** *)
(** * Properties of well-formedness of a type in an environment *)

(** If a type is well-formed in an environment then it is locally closed. *)

Lemma type_from_wft : forall E T,
  wft E T -> type T.
Proof.
  induction 1; eauto. 
Qed.

(** Through weakening *)

Lemma wft_weaken : forall G T E F,
  wft (E & G) T ->
  ok (E & F & G) ->
  wft (E & F & G) T.
Proof.
  intros. gen_eq (E & G) as K. gen E F G.
  induction H; intros; subst; eauto.
  (* case: var *)
  apply (@wft_var U). apply* binds_weaken.
  (* case: all *)
  apply_fresh* wft_all as Y. apply_ih_bind* H1.
Qed.

(** Through narrowing *)

Lemma wft_narrow : forall V F U T E X,
  wft (E & X ~<: V & F) T ->
  ok (E & X ~<: U & F) -> 
  wft (E & X ~<: U & F) T.
Proof.
  intros. gen_eq (E & X ~<: V & F) as K. gen E F.
  induction H; intros; subst; eauto.
  binds_cases H.
    eapply wft_var. apply* binds_concat_ok.
    destruct (binds_single_inv B1). subst.
     apply (@wft_var U). apply* binds_mid.
    eapply wft_var. apply* binds_prepend.
  apply_fresh* wft_all as Y. apply_ih_bind* H1.
Qed.

(* ********************************************************************** *)
(** * Relations between well-formed environment and types well-formed
  in environments *)

(** If an environment is well-formed, then it does not contain duplicated keys. *)

Lemma ok_from_okt : forall E,
  okt E -> ok E.
Proof.
  induction 1; auto. 
Qed.

Hint Extern 1 (ok _) => apply ok_from_okt.

(** Extraction from a subtyping assumption in a well-formed environments *)

Lemma wft_from_env_has_sub : forall x U E,
  okt E -> binds x (bind_sub U) E -> wft E U.
Proof.
  unfold binds. induction E as [|(y,a)]; simpl; intros Ok B; env_fix.
  contradictions.
  case_var.
    inversions B. inversions Ok. apply_empty* wft_weaken.
    apply_empty* wft_weaken. inversions* Ok.
Qed.

Hint Immediate wft_from_env_has_sub.

(** Extraction from a well-formed environment *)

Lemma wft_from_okt_sub : forall x T E,
  okt (E & x ~<: T) -> wft E T.
Proof.
  intros. inversions* H.
Qed.
Hint Resolve wft_from_okt_sub.



(* ********************************************************************** *)
(** ** Properties of well-formedness of an environment *)

(** Through narrowing *)

Lemma okt_narrow : forall V E F U X,
  okt (E & X ~<: V & F) ->
  wft E U ->
  okt (E & X ~<: U & F).
Proof.
  induction F as [|(Y,B)]; simpl; introv Ok Wf; env_fix; inversions Ok.
  auto. 
  apply okt_sub; auto. use wft_narrow. 
Qed.

(** Automation *)

Hint Resolve okt_narrow  wft_weaken.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** The subtyping relation is restricted to well-formed objects. *)

Lemma sub_regular : forall E S T,
  sub E S T -> okt E /\ wft E S /\ wft E T.
Proof.
  induction 1. auto*. auto*. auto*. auto*. (* Coq bug here? *)
  split. auto*. split;
   apply_fresh* wft_all as Y;
    destructi~ (H1 Y); apply_empty* (@wft_narrow T1). 
Qed.

(** Automation *)

Hint Extern 1 (okt ?E) =>
  match goal with
  | H: sub _ _ _ |- _ => apply (proj31 (sub_regular H))
  end.

Hint Extern 1 (wft ?E ?T) =>
  match goal with
  | H: sub E T _ |- _ => apply (proj32 (sub_regular H))
  | H: sub E _ T |- _ => apply (proj33 (sub_regular H))
  end.

Hint Extern 1 (type ?T) =>
  let go E := apply (@type_from_wft E); auto in
  match goal with
  | H: sub ?E T _ |- _ => go E
  | H: sub ?E _ T |- _ => go E
  end.

(* ********************************************************************** *)
(** * Properties of Subtyping *)

(* ********************************************************************** *)
(** Reflexivity (1) *)

Lemma sub_reflexivity : forall E T,
  okt E -> 
  wft E T -> 
  sub E T T .
Proof.
  introv Ok WI. poses W (type_from_wft WI). gen E.
  induction W; intros; inversions WI; eauto.
  apply_fresh* sub_all as Y.
Qed.

(* ********************************************************************** *)
(** Weakening (2) *)

Lemma sub_weakening : forall E F G S T,
   sub (E & G) S T -> 
   okt (E & F & G) ->
   sub (E & F & G) S T.
Proof.
  introv Typ. gen_eq (E & G) as H. gen G.
  induction Typ; introv EQ Ok; subst; auto.
  (* case: fvar trans *)
  apply* sub_trans_tvar. apply* binds_weaken.
  (* case: all *)
  apply_fresh* sub_all as Y. apply_ih_bind* H0.
Qed.
 
(* ********************************************************************** *)
(** Narrowing and transitivity (3) *)

Section NarrowTrans.

Definition transitivity_on Q := forall E S T,
  sub E S Q -> sub E Q T -> sub E S T.

Hint Unfold transitivity_on.

Hint Resolve wft_narrow.

Lemma sub_narrowing_aux : forall Q F E Z P S T,
  transitivity_on Q ->
  sub (E & Z ~<: Q & F) S T ->
  sub E P Q ->
  sub (E & Z ~<: P & F) S T.
Proof.
  introv TransQ SsubT PsubQ.
  gen_eq (E & Z ~<: Q & F) as G. gen F.
  induction SsubT; introv EQ; subst.
  apply* sub_top.
  apply* sub_refl_tvar.
  case (X == Z); intros EQ; subst.
    apply (@sub_trans_tvar P); puts (@okt_narrow Q).
      apply* binds_mid. 
      apply TransQ.
        do_rew* concat_assoc (apply_empty* sub_weakening).
        binds_get H. auto*.
    apply* (@sub_trans_tvar U).
    binds_cases H; auto.
  apply* sub_arrow.
  apply_fresh* sub_all as Y. apply_ih_bind* H0.
Qed.

Lemma sub_transitivity : forall Q,
  transitivity_on Q.
Proof.
  intro Q. introv SsubQ QsubT. asserts* W (type Q).
  gen E S T. gen_eq Q as Q' eq. gen Q' eq.
  induction W; intros Q' EQ E S SsubQ;
    induction SsubQ; try discriminate; inversions EQ;
      intros T QsubT; inversions QsubT; 
        eauto 4 using sub_trans_tvar.
  (* case: all / top -> only needed to fix well-formedness,
     by building back what has been deconstructed too much *)
  assert (sub E (typ_all S1 S2) (typ_all T1 T2)). 
    apply_fresh* sub_all as y. 
  auto*.
  (* case: all / all *)
  apply_fresh sub_all as Y. auto*. 
  forward~ (H0 Y) as K. apply (K (T2 open_tt_var Y)); auto.
  puts (IHW T1). apply_empty* (@sub_narrowing_aux T1).
Qed.

Lemma sub_narrowing : forall Q E F Z P S T,
  sub E P Q ->
  sub (E & Z ~<: Q & F) S T ->
  sub (E & Z ~<: P & F) S T.
Proof.
  intros. 
  apply* sub_narrowing_aux. 
  apply* sub_transitivity.
Qed.

End NarrowTrans.


==> anc/coq/metatheory/Fsub_Soundness.v <==
(***************************************************************************
* Preservation and Progress for System-F with Subtyping - Proofs           *
* Brian Aydemir & Arthur Charguéraud, March 2007                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory Fsub_Definitions Fsub_Infrastructure.

(** In parentheses are given the label of the corresponding
  lemma in the description of the POPLMark Challenge. *)


(* ********************************************************************** *)
(** * Properties of Subtyping *)

(* ********************************************************************** *)
(** Reflexivity (1) *)

Lemma sub_reflexivity : forall E T,
  okt E -> 
  wft E T -> 
  sub E T T .
Proof.
  introv Ok WI. lets W: (wft_type WI). gen E.
  induction W; intros; inversions WI; eauto.
  apply_fresh* sub_all as Y.
Qed.

(* ********************************************************************** *)
(** Weakening (2) *)

Lemma sub_weakening : forall E F G S T,
   sub (E & G) S T -> 
   okt (E & F & G) ->
   sub (E & F & G) S T.
Proof.
  introv Typ. gen F. inductions Typ; introv Ok; auto.
  (* case: fvar trans *)
  apply* sub_trans_tvar. apply* binds_weaken.
  (* case: all *)
  apply_fresh* sub_all as Y. apply_ih_bind* H0.
Qed.
 
(* ********************************************************************** *)
(** Narrowing and transitivity (3) *)

Section NarrowTrans.

Definition transitivity_on Q := forall E S T,
  sub E S Q -> sub E Q T -> sub E S T.

Hint Unfold transitivity_on.

Hint Resolve wft_narrow.

Lemma sub_narrowing_aux : forall Q F E Z P S T,
  transitivity_on Q ->
  sub (E & Z ~<: Q & F) S T ->
  sub E P Q ->
  sub (E & Z ~<: P & F) S T.
Proof.
  introv TransQ SsubT PsubQ. gen F.
  inductions SsubT; introv.
  apply* sub_top.
  apply* sub_refl_tvar.
  tests EQ: (X = Z).
    lets M: (@okt_narrow Q).
    apply (@sub_trans_tvar P).
      asserts~ N: (ok (E & Z ~<: P & F)).
       lets: ok_middle_inv_r N.
       apply~ binds_middle_eq.
      apply TransQ.
        do_rew* concat_assoc (apply_empty* sub_weakening).
        binds_get H. auto*.
    apply* (@sub_trans_tvar U). binds_cases H; auto.
  apply* sub_arrow.
  apply_fresh* sub_all as Y. apply_ih_bind* H0.
Qed.

Lemma sub_transitivity : forall Q,
  transitivity_on Q.
Proof.
  intro Q. introv SsubQ QsubT. asserts* W: (type Q).
  gen E S T. set_eq Q' EQ: Q. gen Q' EQ.
  induction W; intros Q' EQ E S SsubQ;
    induction SsubQ; try discriminate; inversions EQ;
      intros T QsubT; inversions keep QsubT; 
        eauto 4 using sub_trans_tvar.
  (* case: all / top -> only needed to fix well-formedness,
     by building back what has been deconstructed too much *)
  assert (sub E (typ_all S1 S2) (typ_all T1 T2)). 
    apply_fresh* sub_all as y. 
  auto*.
  (* case: all / all *)
  apply_fresh sub_all as Y. auto*. 
  applys~ (H0 Y). lets: (IHW T1).
  apply_empty* (@sub_narrowing_aux T1).
Qed.

Lemma sub_narrowing : forall Q E F Z P S T,
  sub E P Q ->
  sub (E & Z ~<: Q & F) S T ->
  sub (E & Z ~<: P & F) S T.
Proof.
  intros. 
  apply* sub_narrowing_aux. 
  apply* sub_transitivity.
Qed.

End NarrowTrans.

(* ********************************************************************** *)
(** Type substitution preserves subtyping (10) *)

Lemma sub_through_subst_tt : forall Q E F Z S T P,
  sub (E & Z ~<: Q & F) S T ->
  sub E P Q ->
  sub (E & map (subst_tb Z P) F) (subst_tt Z P S) (subst_tt Z P T).
Proof.
  introv SsubT PsubQ. gen F.
  inductions SsubT; introv; simpl subst_tt.
  apply* sub_top.
  case_var.
    apply* sub_reflexivity.
    apply* sub_reflexivity.
     inversions H0. binds_cases H3.
      apply* (@wft_var U).
      apply* (@wft_var (subst_tt Z P U)). unsimpl_map_bind*.
   case_var.
    apply (@sub_transitivity Q).
      apply_empty* sub_weakening. 
      rewrite* <- (@subst_tt_fresh Z P Q).
        binds_get H. auto*.
        apply* (@notin_fv_wf E).
    apply* (@sub_trans_tvar (subst_tt Z P U)).
      rewrite* (@map_subst_tb_id E Z P).
        binds_cases H; unsimpl_map_bind*. 
  apply* sub_arrow.
  apply_fresh* sub_all as X.
   unsimpl (subst_tb Z P (bind_sub T1)).
   do 2 rewrite* subst_tt_open_tt_var. 
   apply_ih_map_bind* H0.
Qed.

(* ********************************************************************** *)
(** * Properties of Typing *)

(* ********************************************************************** *)
(** Weakening (5) *)

Lemma typing_weakening : forall E F G e T,
   typing (E & G) e T -> 
   okt (E & F & G) ->
   typing (E & F & G) e T.
Proof. 
  introv Typ. gen F. inductions Typ; introv Ok.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as x. forwards~ K: (H x).
   apply_ih_bind (H0 x); eauto.
  apply* typing_app.
  apply_fresh* typing_tabs as X. forwards~ K: (H X).
   apply_ih_bind (H0 X); eauto.
  apply* typing_tapp. apply* sub_weakening.
  apply* typing_sub. apply* sub_weakening.
Qed.

(* ********************************************************************** *)
(** Strengthening (6) *)

Lemma sub_strengthening : forall x U E F S T,
  sub (E & x ~: U & F) S T ->
  sub (E & F) S T.
Proof.
  intros x U E F S T SsubT. 
  inductions SsubT; introv; auto* wft_strengthen.
  (* case: fvar trans *)
  apply* (@sub_trans_tvar U0). binds_cases H; auto*. 
  (* case: all *)
  apply_fresh* sub_all as X. apply_ih_bind* H0.
Qed.

(************************************************************************ *)
(** Preservation by Type Narrowing (7) *)

Lemma typing_narrowing : forall Q E F X P e T,
  sub E P Q ->
  typing (E & X ~<: Q & F) e T ->
  typing (E & X ~<: P & F) e T.
Proof.
  introv PsubQ Typ. gen_eq E': (E & X ~<: Q & F). gen F.
  inductions Typ; introv EQ; subst; simpl.
  binds_cases H0; apply* typing_var.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  apply* typing_app.
  apply_fresh* typing_tabs as Y. apply_ih_bind* H0.
  apply* typing_tapp. apply* (@sub_narrowing Q).
  apply* typing_sub. apply* (@sub_narrowing Q).
Qed.

(************************************************************************ *)
(** Preservation by Term Substitution (8) *)

Lemma typing_through_subst_ee : forall U E F x T e u,
  typing (E & x ~: U & F) e T ->
  typing E u U ->
  typing (E & F) (subst_ee x u e) T.
Proof.
  introv TypT TypU. inductions TypT; introv; simpl.
  case_var.
    binds_get H0. apply_empty* typing_weakening.
    binds_cases H0; apply* typing_var.
  apply_fresh* typing_abs as y.
    rewrite* subst_ee_open_ee_var.
    apply_ih_bind* H0.
  apply* typing_app.
  apply_fresh* typing_tabs as Y.
    rewrite* subst_ee_open_te_var.
    apply_ih_bind* H0.
  apply* typing_tapp. apply* sub_strengthening.
  apply* typing_sub. apply* sub_strengthening.
Qed.

(************************************************************************ *)
(** Preservation by Type Substitution (11) *)

Lemma typing_through_subst_te : forall Q E F Z e T P,
  typing (E & Z ~<: Q & F) e T ->
  sub E P Q ->
  typing (E & map (subst_tb Z P) F) (subst_te Z P e) (subst_tt Z P T).
Proof.
  introv Typ PsubQ. 
  inductions Typ; introv; simpls subst_tt; simpls subst_te.
  apply* typing_var. rewrite* (@map_subst_tb_id E Z P).
   binds_cases H0; unsimpl_map_bind*. 
  apply_fresh* typing_abs as y.
    unsimpl (subst_tb Z P (bind_typ V)).
    rewrite* subst_te_open_ee_var.
    apply_ih_map_bind* H0.
  apply* typing_app.
  apply_fresh* typing_tabs as Y.
    unsimpl (subst_tb Z P (bind_sub V)).
    rewrite* subst_te_open_te_var.
    rewrite* subst_tt_open_tt_var.
    apply_ih_map_bind* H0. 
  rewrite* subst_tt_open_tt. apply* typing_tapp.
    apply* sub_through_subst_tt. 
  apply* typing_sub. apply* sub_through_subst_tt.
Qed.

(* ********************************************************************** *)
(** * Preservation *)

(* ********************************************************************** *)
(** Inversions for Typing (13) *)

Lemma typing_inv_abs : forall E S1 e1 T,
  typing E (trm_abs S1 e1) T -> 
  forall U1 U2, sub E T (typ_arrow U1 U2) ->
     sub E U1 S1
  /\ exists S2, exists L, forall x, x \notin L ->
     typing (E & x ~: S1) (e1 open_ee_var x) S2 /\ sub E S2 U2.
Proof.
  introv Typ. gen_eq e: (trm_abs S1 e1). gen S1 e1.
  induction Typ; intros S1 b1 EQ U1 U2 Sub; inversions EQ.
  inversions* Sub. auto* (@sub_transitivity T).
Qed.

Lemma typing_inv_tabs : forall E S1 e1 T,
  typing E (trm_tabs S1 e1) T -> 
  forall U1 U2, sub E T (typ_all U1 U2) ->
     sub E U1 S1
  /\ exists S2, exists L, forall X, X \notin L ->
     typing (E & X ~<: U1) (e1 open_te_var X) (S2 open_tt_var X)
     /\ sub (E & X ~<: U1) (S2 open_tt_var X) (U2 open_tt_var X).
Proof.
  intros E S1 e1 T H. gen_eq e: (trm_tabs S1 e1). gen S1 e1.
  induction H; intros S1 b EQ U1 U2 Sub; inversion EQ.
  inversions Sub. splits. auto.
   exists T1. let L1 := gather_vars in exists L1.
   intros Y Fr. splits. 
    apply_empty* (@typing_narrowing S1). auto. 
  auto* (@sub_transitivity T).
Qed. 

(* ********************************************************************** *)
(** Preservation Result (20) *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen e'. induction Typ; introv Red; 
   try solve [ inversion Red ].
  (* case: app *) 
  inversions Red; try solve [ apply* typing_app ].
  destruct~ (typing_inv_abs Typ1 (U1:=T1) (U2:=T2)) as [P1 [S2 [L P2]]].
    apply* sub_reflexivity.
    pick_fresh X. forwards~ K: (P2 X). destruct K.
     rewrite* (@subst_ee_intro X).
     apply_empty (@typing_through_subst_ee V).  
       apply* (@typing_sub S2). apply_empty* sub_weakening.
       auto*.
  (* case: tapp *)
  inversions Red; try solve [ apply* typing_tapp ].
  destruct~ (typing_inv_tabs Typ (U1:=T1) (U2:=T2)) as [P1 [S2 [L P2]]].
    apply* sub_reflexivity.
    pick_fresh X. forwards~ K: (P2 X). destruct K.
     rewrite* (@subst_te_intro X).
     rewrite* (@subst_tt_intro X).
     (* todo: apply empty here *)
     asserts_rewrite (E = E & map (subst_tb X T) empty).
       rewrite map_empty. rewrite~ concat_empty_r.
     apply* (@typing_through_subst_te T1).
       rewrite* concat_empty_r.
  (* case sub *)
  apply* typing_sub.
Qed.

(* ********************************************************************** *)
(** * Progress *)

(* ********************************************************************** *)
(** Canonical Forms (14) *)

Lemma canonical_form_abs : forall t U1 U2,
  value t -> typing empty t (typ_arrow U1 U2) -> 
  exists V, exists e1, t = trm_abs V e1.
Proof.
  introv Val Typ. gen_eq E: (@empty bind).
  gen_eq T: (typ_arrow U1 U2). gen U1 U2.
  induction Typ; introv EQT EQE; 
   try solve [ inversion Val | inversion EQT | eauto ].
    subst. inversion H.
      false (binds_empty_inv H0).
      inversions H0. forwards*: IHTyp.
Qed.

Lemma canonical_form_tabs : forall t U1 U2,
  value t -> typing empty t (typ_all U1 U2) -> 
  exists V, exists e1, t = trm_tabs V e1.
Proof.
  introv Val Typ. gen_eq E: (@empty bind).
  gen_eq T: (typ_all U1 U2). gen U1 U2.
  induction Typ; introv EQT EQE; 
   try solve [ inversion Val | inversion EQT | eauto ].
    subst. inversion H.
      false* binds_empty_inv.
      inversions H0. forwards*: IHTyp.
Qed.

(* ********************************************************************** *)
(** Progress Result (16) *)

Lemma progress_result : progress.
Proof.
  introv Typ. gen_eq E: (@empty bind). lets Typ': Typ.
  induction Typ; intros EQ; subst.
  (* case: var *)
  false* binds_empty_inv.
  (* case: abs *)
  left*. 
  (* case: app *)
  right. destruct* IHTyp1 as [Val1 | [e1' Rede1']].
    destruct* IHTyp2 as [Val2 | [e2' Rede2']].
      destruct (canonical_form_abs Val1 Typ1) as [S [e3 EQ]].
        subst. exists* (open_ee e3 e2). 
  (* case: tabs *)
  left*. 
  (* case: tapp *)
  right. destruct~ IHTyp as [Val1 | [e1' Rede1']]. 
    destruct (canonical_form_tabs Val1 Typ) as [S [e3 EQ]]. 
      subst. exists* (open_te e3 T). 
      exists* (trm_tapp e1' T).
  (* case: sub *)
  auto*.
Qed.



==> anc/coq/metatheory/ISK_Confluence.v <==
(***************************************************************************
* Confluence property for parallel reductions in the ISK system            *
* Arthur Charguéraud, January 2009, updated November 2011                  *
***************************************************************************)

(** NOT COMPLETE: contains only the diamond property for parallel reductions *)

Require Import LibTactics.
Set Implicit Arguments.


(* ********************************************************************** *)
(** Definitions *)

Inductive term : Set :=
  | I : term
  | K : term
  | S : term
  | App : term -> term -> term.

Definition relation := term -> term -> Prop.

Inductive base : relation :=
  | base_I : forall M, 
     base (App I M) M
  | base_K : forall M N, 
     base (App (App K M) N) M
  | base_S : forall F G N, 
     base (App (App (App S F) G) N) (App (App F N) (App G N)).

Inductive para : relation :=
  | para_refl : forall M, 
      para M M
  | para_base : forall M N, 
      base M N -> para M N
  | para_app : forall M1 M2 N1 N2,
      para M1 M2 -> para N1 N2 -> para (App M1 N1) (App M2 N2).

Hint Constructors base para.


(* ********************************************************************** *)
(** Facts *)

Definition not_base T := forall M, ~ (base T M).

Lemma not_base_I : not_base I.
Proof. introv H. inverts H. Qed.

Lemma not_base_K : forall M, ~ (base K M).
Proof. introv H. inverts H. Qed.

Lemma not_base_S : forall M, ~ (base S M).
Proof. introv H. inverts H. Qed.

Lemma not_base_K_arg : forall M N, ~ (base (App K M) N).
Proof. introv H. inverts H. Qed.

(** The above lemmas are not actually used in the later proofs because
    they are derivable by a simple inversion *)


(* ********************************************************************** *)
(** Lemmas *)

Lemma base_functional : forall M N1 N2,
  base M N1 -> base M N2 -> N1 = N2.
Proof. introv H1 H2. inverts H1; inverts~ H2. Qed.

Lemma join_base_base : forall M N1 N2,
  base M N1 -> base M N2 -> exists Q, para N1 Q /\ para N2 Q.
Proof. introv H1 H2. rewrite* (base_functional H1 H2). Qed.

Lemma para_app_k : forall M N,
  para (App K M) N -> exists P, para M P /\ N = App K P.
Proof.
  introv H. inverts H as.
    exists* M.
    introv B. inverts B.
    introv B1 B2. exists N2. split~. fequals. 
     inverts B1 as H. auto. inverts H.
Qed.

Lemma para_app_s : forall F1 G1 N,
  para (App (App S F1) G1) N ->
  exists F2 G2,
    para F1 F2 /\ para G1 G2 /\ N = App (App S F2) G2.
Proof.
   introv H. inverts H as.
   exists~ F1 G1.
   introv B1. inverts B1.
   introv B1 B2. inverts B1.
     exists~ F1 N2.
     inverts H.
     exists N0 N2. splits~.
       inverts H1 as H. auto. inverts H.
Qed.

Lemma base_app_para : forall M1 M2 N1 N2 P,
  base (App M1 N1) P -> (para M1 M2) -> (para N1 N2) ->
  exists Q, para P Q /\ para (App M2 N2) Q.
Proof.
  introv R0 R1 R2. inverts R0.
    exists N2. split~. inverts R1 as H. auto. inverts~ H.
    lets (Q&R3&EQ): (para_app_k R1). subst. exists* Q.
    lets (F2&G2&R3&R4&EQ): (para_app_s R1). subst.
      exists* (App (App F2 N2) (App G2 N2)). 
Qed.

Lemma join_base_para : forall M N1 N2,
  base M N1 -> para M N2 ->
  exists Q, para N1 Q /\ para N2 Q.
Proof.
  introv R1 R2. inverts R2.
  exists* N1.
  applys join_base_base; eauto.
  applys base_app_para; eauto.
Qed.

Lemma para_diamond :
  forall M N P, para M N -> para M P -> 
  exists Q, para N Q /\ para P Q.
Proof.
  introv R1 R2. gen P. induction R1; intros.
  exists* P.
  applys join_base_para; eauto.
  inverts R2.  
    exists* (App M2 N2).
    forwards* (Q&R3&R4): base_app_para H R1_1 R1_2.
    forwards~ (Q1&R3&R4): IHR1_1 M3.
     forwards* (Q2&R5&R6): IHR1_2 N3.
Qed.


(* ********************************************************************** *)
(** Additional definitions *)

Inductive red : relation :=
  | red_base : forall M N,
      base M N -> red M N
  | red_app1 : forall M1 M2 N,
      red M1 M2 -> red (App M1 N) (App M2 N)
  | red_app2 : forall M N1 N2,
      red N1 N2 -> red (App M N1) (App M N2).

Hint Constructors red.



==> anc/coq/metatheory/Lambda_ChurchRosser.v <==
(***************************************************************************
* Church-Rosser Property in Pure Lambda-Calculus - Proofs                  *
* Arthur Charguéraud, March 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory Lambda_Definitions Lambda_Infrastructure.


(* ********************************************************************** *)
(** ** Main Development *)

(* ********************************************************************** *)
(** Putting constructors as hints for auto *)

Hint Constructors beta star_ equiv_ iter_.

Hint Resolve para_var para_app.

Hint Extern 1 (para (trm_abs _) (trm_abs _)) =>
  let y := fresh "y" in apply_fresh para_abs as y.

Hint Extern 1 (para (trm_app (trm_abs _) _) (_ ^^ _)) =>
  let y := fresh "y" in apply_fresh para_red as y.

(* ********************************************************************** *)
(** Some relations between the properties of relations *)

Lemma red_all_to_out : forall (R : relation), 
  red_all R -> red_refl R -> red_out R.
Proof.
  intros_all. auto*.
Qed.

Lemma red_out_to_rename : forall (R : relation),
  red_out R -> red_rename R.
Proof.
  intros_all.
  rewrite* (@subst_intro x t). 
  rewrite* (@subst_intro x t').
Qed.

Lemma red_all_to_through : forall (R : relation),
  red_regular R -> red_all R -> red_through R.
Proof.
  intros_all. lets: (H _ _ H4).
  rewrite* (@subst_intro x t1). 
  rewrite* (@subst_intro x u1).
Qed.

(* ********************************************************************** *)
(** Properties of beta relation *)

Lemma beta_red_out : red_out beta.
Proof.
  intros_all. induction H0; simpl.
  rewrite* subst_open.
  apply* beta_app1. 
  apply* beta_app2. 
  apply_fresh* beta_abs as y. cross*. 
Qed.

Lemma beta_red_rename : red_rename beta.
Proof.
  apply* (red_out_to_rename beta_red_out).
Qed.

(* ********************************************************************** *)
(** Properties of beta star relation *)

Lemma beta_star_app1 : forall t1 t1' t2,
  (beta star) t1 t1' -> term t2 ->
  (beta star) (trm_app t1 t2) (trm_app t1' t2).
Proof.
  intros. induction H. 
  apply* star_refl.
  apply* (@star_trans beta (trm_app t0 t2)).
  apply* star_step.
Qed.

Lemma beta_star_app2 : forall t1 t2 t2',
  (beta star) t2 t2' -> term t1 ->
  (beta star) (trm_app t1 t2) (trm_app t1 t2').
Proof.
  intros. induction H. 
  apply* star_refl. 
  apply* (@star_trans beta (trm_app t1 t2)).
  apply* star_step.
Qed.

Lemma beta_star_abs : forall L t1 t1', 
  (forall x, x \notin L -> (beta star) (t1 ^ x) (t1' ^ x)) ->
  (beta star) (trm_abs t1) (trm_abs t1').
Proof.  
  introv R. pick_fresh x. forwards~ Red: (R x). 
  asserts B1: (term (trm_abs t1')). 
    apply_fresh term_abs as y. forwards*: (R y).
  asserts B2: (term (trm_abs t1')). 
    apply_fresh term_abs as y. forwards*: (R y).
  gen_eq u: (t1 ^ x). gen_eq u': (t1' ^ x).
  clear R. gen t1 t1'.
  induction Red; intros; subst. 
  rewrite* (@open_var_inj x t1 t1').
  destruct~ (@close_var_spec t2 x) as [u [P [Q R]]].
   apply* (@star_trans beta (trm_abs u)).
  apply star_step.
   apply_fresh* beta_abs as y. 
   apply* (@beta_red_rename x).
Qed. 

Lemma beta_star_red_in : red_in (beta star).
Proof.
  introv Wf Red. lets: term. induction Wf; simpl.
  case_var*.
  apply~ (@star_trans beta (trm_app ([x ~> u']t1) ([x ~> u]t2))).
    apply* beta_star_app1.
    apply* beta_star_app2.
  apply_fresh* beta_star_abs as y. cross*. 
Qed.

Lemma beta_star_red_all : red_all (beta star).
Proof.
  introv Redt. induction Redt; simpl; intros u u' Redu. 
  apply* beta_star_red_in.
  apply* (@star_trans beta ([x ~> u]t2)).
  apply* (@star_trans beta ([x ~> u]t')).
   apply* star_step. apply* beta_red_out.
   apply* beta_star_red_in.
Qed.

Lemma beta_star_red_through : red_through (beta star).
Proof.
  apply (red_all_to_through red_regular_beta_star beta_star_red_all).
Qed.

(* ********************************************************************** *)
(** Properties of parallel relation and its iterated version *)

Section ParaProperties.

Hint Extern 1 (para (if _ == _ then _ else _) _) => case_var.

Lemma para_red_all : red_all para.
Proof.
  intros x t t' H. induction H; intros; simpls*.
  rewrite* subst_open. apply_fresh* para_red as y. cross*.
  case_var~.
  apply_fresh* para_abs as y. cross*.
Qed.

Lemma para_red_refl : red_refl para.
Proof.
  intros_all. induction* H. 
Qed.

Lemma para_red_out : red_out para.
Proof.
  apply* (red_all_to_out para_red_all para_red_refl). 
Qed.

Lemma para_red_rename : red_rename para.
Proof.
  apply* (red_out_to_rename para_red_out).
Qed.

Lemma para_red_through : red_through para.
Proof.
  apply* (red_all_to_through red_regular_para para_red_all).
Qed.

Lemma para_iter_red_refl : red_refl (para iter).
Proof.
  intros_all. lets: para_red_refl. auto.
Qed.

End ParaProperties.

(* ********************************************************************** *)
(** Confluence of parallel relation *)

Lemma para_abs_inv : forall t1 u,
  para (trm_abs t1) u -> exists L, exists t2, u = (trm_abs t2) /\
  forall x : var, x \notin L -> para (t1 ^ x) (t2 ^ x).
Proof.
  intros. inversion* H.
Qed.

Lemma para_confluence : confluence para.
Proof.
  introv HS. gen T. induction HS; intros T HT; inversions HT.
    (* case: red / red *)
  destruct~ (IHHS t2'0) as [u2 [U2a U2b]].
  pick_fresh x. forwards~ [u1x [U1a U1b]]: (H0 x). 
  destruct~ (@close_var_spec u1x x) as [u1 [EQu1 termu1]].
  rewrite EQu1 in U1a, U1b. 
  exists (u1 ^^ u2). split; apply* (@para_red_through x). 
    (* case: red / trm_app *)
  destruct~ (IHHS t2'0) as [u2 [U2a U2b]].
  destruct (para_abs_inv H3) as [L2 [t1'0x [EQ Ht1'0]]].
  rewrite EQ in H3 |- *.
  pick_fresh x. forwards~ [u1x [U1a U1b]]: (H0 x).  
  destruct~ (@close_var_spec u1x x) as [u1 [EQu1 termu1]].
  rewrite EQu1 in U1a, U1b.
  exists (u1 ^^ u2). split. 
    apply* (@para_red_through x). 
    apply_fresh para_red as y; auto.
     apply* (@para_red_rename x).
    (* case: var / var *)
  auto*.
    (* case: trm_app / red *)
  destruct~ (IHHS2 t2'0) as [u2 [U2a U2b]].
  destruct (para_abs_inv HS1) as [L2 [t1'x [EQ Ht1'x]]].
  destruct (IHHS1 (trm_abs t1'0)) as [u1x [U1a U1b]]. 
   apply_fresh* para_abs as y.
  rewrite EQ in HS1, U1a |- *.
  destruct (para_abs_inv U1b) as [L1 [u1 [EQ' Hu1]]]. 
  rewrite EQ' in U1a, U1b.
  exists (u1 ^^ u2). split.
    inversion U1a. apply* (@para_red L0). 
    pick_fresh x. apply* (@para_red_through x).
    (* case: trm_app / trm_app *)
  destruct~ (IHHS1 t1'0) as [P1 [HP11 HP12]]. 
  destruct~ (IHHS2 t2'0) as [P2 [HP21 HP22]]. 
  exists* (trm_app P1 P2). 
    (* case: trm_abs / trm_abs *)
  pick_fresh x. forwards~ [px [P0 P1]]: (H0 x). 
  destruct~ (@close_var_spec px x) as [p [EQP termp]].
  rewrite EQP in P0, P1.
  exists (trm_abs p). split;
   apply_fresh* para_abs as y; apply* (@para_red_rename x). 
Qed.

(* ********************************************************************** *)
(** Confluence of iterated parallel relation *)

Lemma para_iter_parallelogram : 
  forall M S, (para iter) M S -> forall T, para M T ->
    exists P : trm, para S P /\ (para iter) T P. 
Proof.
  introv H. induction H; introv MtoT.
  destruct (IHiter_1 T) as [P [HP1 HP2]]; auto.
   destruct~ (IHiter_2 P) as [Q [HQ1 HQ2]].
   exists Q. lets: (@iter_trans para P). auto*.
  lets L: (para_confluence H MtoT).
  destruct L as [P ?].
  esplit. split. destruct H0. eauto.
  destruct H0. auto.
Qed.

Lemma para_iter_confluence : confluence (para iter).
Proof.
  introv MtoS MtoT. gen T.
  induction MtoS; introv MtoT.
  destruct~ (IHMtoS1 T) as [P [HP1 HP2]]. 
   destruct~ (IHMtoS2 P) as [Q [HQ1 HQ2]]. exists* Q. 
  destruct* (para_iter_parallelogram MtoT H).
Qed.

(* ********************************************************************** *)
(** Equality of beta star and iterated parallel relations *)

Lemma beta_star_to_para_iter : 
  (beta star) simulated_by (para iter).
Proof.
  intros_all. induction* H. 
  apply* para_iter_red_refl.
  apply iter_step. induction H; lets*: para_red_refl. 
Qed.

Lemma para_iter_to_beta_star : 
  (para iter) simulated_by (beta star).
Proof.
  intros_all. induction H; eauto. 
  induction H.
  apply~ (@star_trans beta (t1 ^^ t2)).
   pick_fresh x. apply* (@beta_star_red_through x).
  apply* star_refl.
  apply~ (@star_trans beta (trm_app t1' t2)).
   apply* beta_star_app1. apply* beta_star_app2.
  apply* beta_star_abs. 
Qed.

(* ********************************************************************** *)
(** Church-Rosser property of beta relation *)

Lemma beta_star_confluence : confluence (beta star).
Proof.
  intros_all. destruct (@para_iter_confluence M S T).
  lets*: beta_star_to_para_iter.
  lets*: beta_star_to_para_iter.
  lets*: para_iter_to_beta_star.
Qed.

Lemma beta_church_rosser : church_rosser beta.
Proof.
  intros_all. induction H.
  exists* t.
  destruct* IHequiv_.
  destruct IHequiv_1 as [u [Pu Qu]].
   destruct IHequiv_2 as [v [Pv Qv]].
   destruct (beta_star_confluence Qu Pv) as [w [Pw Qw]].
   exists w. split.
     apply* (@star_trans beta u).
     apply* (@star_trans beta v).
  exists* t'.
Qed.


==> anc/coq/metatheory/Lambda_Definitions.v <==
(***************************************************************************
* Church-Rosser Property in Pure Lambda-Calculus - Definitions             *
* Arthur Charguéraud, March 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.
Implicit Types x : var.

(* ********************************************************************** *)
(** ** Description of the Task (only part which has to be trusted) *)

(* ********************************************************************** *)
(** Grammar of pre-terms *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_app  : trm -> trm -> trm
  | trm_abs  : trm -> trm.

(* ********************************************************************** *)
(** Operation to open up abstractions. *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x 
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_abs t1    => trm_abs (open_rec (S k) u t1) 
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(* ********************************************************************** *)
(** Definition of well-formedness of a term *)

Inductive term : trm -> Prop :=
  | term_var : forall x, 
      term (trm_fvar x)
  | term_app : forall t1 t2,
      term t1 -> term t2 -> term (trm_app t1 t2)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) -> 
      term (trm_abs t1). 

(* ********************************************************************** *)
(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).

(* ********************************************************************** *)
(** Definition of the beta relation *)

Definition relation := trm -> trm -> Prop.

Inductive beta : relation :=
  | beta_red : forall t1 t2,
      body t1 -> 
      term t2 ->
      beta (trm_app (trm_abs t1) t2) (t1 ^^ t2) 
  | beta_app1 : forall t1 t1' t2, 
      term t2 ->
      beta t1 t1' -> 
      beta (trm_app t1 t2) (trm_app t1' t2) 
  | beta_app2 : forall t1 t2 t2',
      term t1 ->
      beta t2 t2' ->
      beta (trm_app t1 t2) (trm_app t1 t2') 
  | beta_abs : forall L t1 t1', 
     (forall x, x \notin L -> beta (t1 ^ x) (t1' ^ x)) ->
     beta (trm_abs t1) (trm_abs t1').

(* ********************************************************************** *)
(** Definition of the reflexive-transitive closure of a relation *)

Inductive star_ (R : relation) : relation :=
  | star_refl : forall t,
      term t ->
      star_ R t t
  | star_trans : forall t2 t1 t3,
      star_ R t1 t2 -> star_ R t2 t3 -> star_ R t1 t3
  | star_step : forall t t',
      R t t' -> star_ R t t'.

Notation "R 'star'" := (star_ R) (at level 69).

(* ********************************************************************** *)
(** Definition of the reflexive-symmetric-transitive closure of a relation *)

Inductive equiv_ (R : relation) : relation :=
  | equiv_refl : forall t,
      term t ->
      equiv_ R t t
  | equiv_sym: forall t t',
      equiv_ R t t' ->
      equiv_ R t' t
  | equiv_trans : forall t2 t1 t3, 
      equiv_ R t1 t2 -> equiv_ R t2 t3 -> equiv_ R t1 t3
  | equiv_step : forall t t',
      R t t' -> equiv_ R t t'.

Notation "R 'equiv'" := (equiv_ R) (at level 69).

(* ********************************************************************** *)
(** Definition of confluence and of the Church-Rosser property
 (Our goal is to prove the Church-Rosser Property for beta relation) *)

Definition confluence (R : relation) := 
  forall M S T, R M S -> R M T -> 
  exists P : trm, R S P /\ R T P. 

Definition church_rosser (R : relation) :=
  forall t1 t2, (R equiv) t1 t2 -> 
  exists t, (R star) t1 t /\ (R star) t2 t.


==> anc/coq/metatheory/Lambda_Infrastructure.v <==
(***************************************************************************
* Church-Rosser Property in Pure Lambda-Calculus - Infrastructure          *
* Arthur Charguéraud, March 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory Lambda_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions Used in the Proofs *)

(* ********************************************************************** *)
(** Computing free variables of a term *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_abs t1    => (fv t1)
  end.

(* ********************************************************************** *)
(** Abstracting a name out of a term *)

Fixpoint close_var_rec (k : nat) (z : var) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i 
  | trm_fvar x    => If x = z then (trm_bvar k) else (trm_fvar x)
  | trm_app t1 t2 => trm_app (close_var_rec k z t1) (close_var_rec k z t2)
  | trm_abs t1    => trm_abs (close_var_rec (S k) z t1) 
  end.

Definition close_var z t := close_var_rec 0 z t.

(* ********************************************************************** *)
(** Substitution for a name *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i 
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_abs t1    => trm_abs (subst z u t1) 
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(* ********************************************************************** *)
(** Definition of parallel relation *)

Inductive para : relation :=
  | para_red : forall L t1 t1' t2 t2',
      (forall x, x \notin L -> para (t1 ^ x) (t1' ^ x) ) ->
      para t2 t2' ->
      para (trm_app (trm_abs t1) t2) (t1' ^^ t2') 
  | para_var : forall x, 
      para (trm_fvar x) (trm_fvar x)
  | para_app : forall t1 t1' t2 t2',
      para t1 t1' -> para t2 t2' ->
      para (trm_app t1 t2) (trm_app t1' t2')
  | para_abs : forall L t1 t1',
     (forall x, x \notin L -> para (t1 ^ x) (t1' ^ x) ) ->
     para (trm_abs t1) (trm_abs t1').

(* ********************************************************************** *)
(** Definition of the transitive closure of a relation *)

Inductive iter_ (R : relation) : relation :=
  | iter_trans : forall t2 t1 t3,
      iter_ R t1 t2 -> iter_ R t2 t3 -> iter_ R t1 t3
  | iter_step : forall t t',
      R t t' -> iter_ R t t'.

Notation "R 'iter'" := (iter_ R) (at level 69).

(* ********************************************************************** *)
(** Inclusion between relations (simulation or a relation by another) *)

Definition simulated (R1 R2 : relation) := 
  forall (t t' : trm), R1 t t' -> R2 t t'.
 
Infix "simulated_by" := simulated (at level 69).

(* ********************************************************************** *)
(** Properties of relations *)

Definition red_regular (R : relation) :=
  forall t t', R t t' -> term t /\ term t'.

Definition red_refl (R : relation) :=
  forall t, term t -> R t t.

Definition red_in (R : relation) :=
  forall t x u u', term t -> R u u' ->
  R ([x ~> u]t) ([x ~> u']t).
  
Definition red_all (R : relation) :=
  forall x t t', R t t' -> 
  forall u u', R u u' -> 
  R ([x~>u]t) ([x~>u']t').

Definition red_out (R : relation) :=
  forall x u t t', term u -> R t t' -> 
  R ([x~>u]t) ([x~>u]t').

Definition red_rename (R : relation) :=
  forall x t t' y,
  x \notin (fv t) -> x \notin (fv t') ->
  R (t ^ x) (t' ^ x) -> 
  R (t ^ y) (t' ^ y).

Definition red_through (R : relation) :=
  forall x t1 t2 u1 u2, 
  x \notin (fv t1) -> x \notin (fv u1) ->
  R (t1 ^ x) (u1 ^ x) -> R t2 u2 ->
  R (t1 ^^ t2) (u1 ^^ u2).


(* ********************************************************************** *)
(** ** Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C).

Ltac pick_fresh X :=
  let L := gather_vars in (pick_fresh_gen L X).

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

Hint Constructors term.

(* ********************************************************************** *)
(** ** Lemmas *)

(* ********************************************************************** *)
(** Properties of substitutions *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall e j v i u, i <> j ->
  {j ~> v}e = {i ~> u}({j ~> v}e) -> e = {i ~> u}e.
Proof.
  induction e; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u e, y <> x -> term u ->
  ([x ~> u]e) ^ y = [x ~> u] (e ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open.
  simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.

(** Tactic to permute subst and open var *)

Ltac cross := 
  rewrite subst_open_var; try cross.

Tactic Notation "cross" "*" := 
  cross; auto*.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs as y. rewrite* subst_open_var.
Qed.

Lemma subst_body : forall z u t,
  body t -> term u -> body ([z ~> u]t).
  unfold body. introv [L H]. exists (L \u \{z}).
  intros. rewrite~ subst_open_var. apply* subst_term.
Qed.

Hint Resolve subst_term subst_body.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof.
  intros. unfold body. inversion* H.
Qed.

Lemma body_to_term_abs : forall t1, 
  body t1 -> term (trm_abs t1).
Proof.
  intros. inversion* H.
Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Additional results on primitive operations *)

(** Open_var with fresh names is an injective operation *)

Lemma open_var_inj : forall x t1 t2, 
  x \notin (fv t1) -> x \notin (fv t2) -> 
  (t1 ^ x = t2 ^ x) -> (t1 = t2).
Proof.
  intros x t1. unfold open. generalize 0.
  induction t1; intro k; destruct t2; simpl; intros; inversion H1;
  try solve [ f_equal* 
  | do 2 try case_nat; inversions* H1; try notin_false ].
Qed.

(** Close var commutes with open with some freshness conditions,
  this is used in the proofs of [close_var_body] and [close_var_open] *)

Lemma close_var_rec_open : forall x y z t1 i j,
  i <> j -> y <> x -> y \notin (fv t1) ->
    {i ~> trm_fvar y} ({j ~> trm_fvar z} (close_var_rec j x t1) )
  = {j ~> trm_fvar z} (close_var_rec j x ({i ~> trm_fvar y}t1) ).
Proof.
  induction t1; simpl; intros; try solve [ f_equal* ].
  do 2 (case_nat; simpl); try solve [ case_var* | case_nat* ]. 
  case_var*. simpl. case_nat*. 
Qed.

(** Close var is an operation returning a body of an abstraction *)

Lemma close_var_fresh : forall x t,
  x \notin fv (close_var x t).
Proof.
  introv. unfold close_var. generalize 0.
  induction t; intros k; simpls; notin_simpl; auto.
  case_var; simpls*.
Qed.

(** Close var is an operation returning a body of an abstraction *)

Lemma close_var_body : forall x t,
  term t -> body (close_var x t).
Proof.
  introv W. exists \{x}. intros y Fr.
  unfold open, close_var. generalize 0. gen y.
  induction W; intros y Fr k; simpls.
  case_var; simpls*. case_nat*.
  auto*.
  apply_fresh* term_abs as z.
   unfolds open. rewrite* close_var_rec_open.
Qed.

(** Close var is the right inverse of open_var *)

Lemma close_var_open : forall x t,
  term t -> t = (close_var x t) ^ x.
Proof.
  introv W. unfold close_var, open. generalize 0.
  induction W; intros k; simpls; f_equal*.
  case_var*. simpl. case_nat*.
  let L := gather_vars in match goal with |- _ = ?t => 
    destruct (var_fresh (L \u fv t)) as [y Fr] end.
  apply* (@open_var_inj y).
  unfolds open. rewrite* close_var_rec_open.
Qed.
 
(** An abstract specification of close_var, which packages the
  result of the operation and all the properties about it. *)

Lemma close_var_spec : forall t x, term t -> 
  exists u, t = u ^ x /\ body u /\ x \notin (fv u).
Proof.
  intros. exists (close_var x t). splits 3.
  apply* close_var_open.
  apply* close_var_body.
  apply* close_var_fresh.
Qed. 

(* ********************************************************************** *)
(** Tactics *)

(** [inst_notin H y as H'] expects [H] to be of the form
  [forall x, x \notin L, P x] and creates an hypothesis [H']
  of type [P y]. It tries to prove the subgoal [y \notin L]
  by [auto]. This tactic is very useful to apply induction
  hypotheses given in the cases with binders. *)

Tactic Notation "inst_notin" constr(lemma) constr(var)
                "as" ident(hyp_name) :=
  let go L := let Fr := fresh in assert (Fr : var \notin L);
     [ notin_solve | lets hyp_name: (@lemma var Fr); clear Fr ] in
  match type of lemma with
    forall _, _ \notin ?L -> _ => go L end.

Tactic Notation "inst_notin" "~" constr(lemma) constr(var)
                "as" ident(hyp_name) :=
  inst_notin lemma var as hyp_name; auto_tilde.

Tactic Notation "inst_notin" "*" constr(lemma) constr(var)
                "as" ident(hyp_name) :=
  inst_notin lemma var as hyp_name; auto_star.

(* TODO: re-implement inst_notin using forwards *)

(* ********************************************************************** *)
(** Regularity: relations only hold on well-formed terms *)

Section TermRelations.

Hint Extern 1 (term (trm_abs ?t)) => 
  match goal with H: context [term (t ^ _) ] |- _ =>
   let y := fresh in let K := fresh in 
   apply_fresh term_abs as y;
   inst_notin H y as K; destruct K; auto end.

Lemma red_regular_beta : red_regular beta.
Proof.
  intros_all. induction* H.
Qed.

Lemma red_regular_beta_star : red_regular (beta star).
Proof.
  intros_all. induction* H. apply* red_regular_beta.
Qed.

Lemma red_regular_para : red_regular para.
Proof.
  intros_all. induction* H.
Qed.

Lemma red_regular_para_iter : red_regular (para iter).
Proof.
  intros_all. induction* H. apply* red_regular_para.
Qed.

End TermRelations.

Hint Resolve red_regular_beta red_regular_beta_star red_regular_para red_regular_para_iter.

Hint Extern 1 (term ?t) => match goal with
  | H: beta t _ |- _ => apply (proj1 (red_regular_beta H))
  | H: beta _ t |- _ => apply (proj2 (red_regular_beta H))
  | H: para t _ |- _ => apply (proj1 (red_regular_para H))
  | H: para _ t |- _ => apply (proj2 (red_regular_para H))
  | H: (beta star) t _ |- _ => apply (proj1 (red_regular_beta_star H))
  | H: (beta star) _ t |- _ => apply (proj2 (red_regular_beta_star H))
  | H: (para iter) t _ |- _ => apply (proj1 (red_regular_para_iter))
  | H: (para iter) _ t |- _ => apply (proj2 (red_regular_para_iter))
  end.

(* A last helper to solve the case where we have to prove
   [body t] and that we only know that [t ^ x] is a term
   because it appears as an argument to some reduction R. *)

Hint Extern 1 (body ?t) => 
   match goal with H: context [?R (t ^ _) _ ] |- _ => 
     let y := fresh in apply term_abs_to_body;
     apply_fresh term_abs as y; 
     inst_notin H y as K; clear H end.



==> anc/coq/metatheory/Lambda_JAR_paper.v <==
(***************************************************************************
* The pure lambda-calculus in locally nameless style - Formalization       *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

(** This file is the appendix to the paper:
       The Locally Nameless Representation
       Arthur Charguéraud
       Journal of Automated Reasoning (JAR), May 2011 *)
    

Set Implicit Arguments.
Require Import Metatheory LibNat.



(* ====================================================================== *)
(** ** Definitions *)

Implicit Types x y z : var.


(* ********************************************************************** *)
(** Grammar of terms *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_app  : trm -> trm -> trm
  | trm_abs  : trm -> trm.


(* ********************************************************************** *)
(** Opening *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else t
  | trm_fvar x    => t
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_abs t1    => trm_abs (open_rec (S k) u t1) 
  end.

Definition open t u := open_rec 0 u t.


(* ********************************************************************** *)
(** Variable opening, defined in terms of opening *)

Definition open_var t x := open t (trm_fvar x).

Definition open_var_rec k x t := open_rec k (trm_fvar x) t.

(* ********************************************************************** *)
(** Variable closing *)

Fixpoint close_var_rec (k : nat) (z : var) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i 
  | trm_fvar x    => If x = z then (trm_bvar k) else t
  | trm_app t1 t2 => trm_app (close_var_rec k z t1) (close_var_rec k z t2)
  | trm_abs t1    => trm_abs (close_var_rec (S k) z t1) 
  end.

Definition close_var x t := close_var_rec 0 x t.


(* ********************************************************************** *)
(** Local closure, inductively defined *)

Inductive lc : trm -> Prop :=
  | lc_var : forall x, 
      lc (trm_fvar x)
  | lc_app : forall t1 t2,
      lc t1 -> lc t2 -> lc (trm_app t1 t2)
  | lc_abs : forall L t1,
      (forall x, x \notin L -> lc (open_var t1 x)) -> 
      lc (trm_abs t1). 

Definition body t :=
  exists L, forall x, x \notin L -> lc (open_var t x).


(* ********************************************************************** *)
(** Computation of the set of free variables *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_abs t1    => (fv t1)
  end.


(* ********************************************************************** *)
(** Closed terms *)

Definition closed t := 
  fv t = \{}.


(* ********************************************************************** *)
(** Substitution *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => t
  | trm_fvar x    => If x = z then u else t
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_abs t1    => trm_abs (subst z u t1) 
  end.


(* ********************************************************************** *)
(** Size of a term *)

Fixpoint size (t : trm) {struct t} : nat :=
  match t with
  | trm_bvar i    => 1
  | trm_fvar x    => 1
  | trm_abs t1    => 1 + (size t1)
  | trm_app t1 t2 => 1 + (size t1) + (size t2)
  end.


(* ====================================================================== *)
(** ** Tactics *)

Hint Constructors lc.

(** Tactics for freshness *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{ x }) in
  let C := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C).

Tactic Notation "pick_fresh" ident(x) :=
  let L := gather_vars in pick_fresh_gen L x.
Tactic Notation "pick_fresh" ident(x) "from" constr(E) :=
  let L := gather_vars in pick_fresh_gen (L \u E) x.

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.
Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto_star.
Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.
Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto_star.

Tactic Notation "exists_fresh" :=
  let y := fresh "y" in let Fry := fresh "Fr" y in
  exists_fresh_gen gather_vars y Fry.

(** Tactics for comparison of indices *)

Hint Extern 1 (_ < _) => nat_math.
Hint Extern 1 (_ <= _) => nat_math.

(** Tactics for equalities between sets *)

Lemma subset_union_2p : forall E1 E2 F1 F2 G : vars,
  E1 \c (F1 \u G) -> E2 \c (F2 \u G) -> (E1 \u E2) \c ((F1 \u F2) \u G).
Proof.
  introv H1 H2. intros x. specializes H1 x. specializes H2 x.
  repeat rewrite in_union in *. auto*.
Qed.

Lemma subset_remove_11 : forall x y : var, 
  x <> y -> \{x} \c (\{x} \- \{y}).
Proof.
  introv H. intros z M. rewrite in_singleton in M. subst.
  rewrite in_remove. split. rewrite~ in_singleton. auto.
Qed.

Lemma subset_remove_2p : forall E1 E2 F1 F2 G : vars,
  E1 \c (F1 \- G) -> E2 \c (F2 \- G) -> (E1 \u E2) \c ((F1 \u F2) \- G).
Proof. introv H1 H2. forwards: subset_union_2 H1 H2. rewrite~ union_remove. Qed.

Hint Resolve subset_union_weak_l subset_union_weak_r subset_refl
  subset_union_2 subset_union_2p subset_empty_l 
  subset_remove_2p subset_remove_11 : fset.

Ltac fset := first [ auto with fset ].


(* ====================================================================== *)
(** ** Proofs *)

(* ********************************************************************** *)
(** Variable closing and variable opening are reciprocal of one another *)

(** Showing that [close_var] after [open_var] is the identity is easy *)

Lemma close_open_var : forall x t, 
  x \notin fv t -> 
  close_var x (open_var t x) = t.
Proof.
  introv. unfold open_var, open, close_var. generalize 0.
  induction t; simpl; introv Fr; fequals~.
  case_nat~. simpl. case_var~.
  case_var~.
Qed.

(** The other direction is much harder; First, we first need
    to establish the injectivity of [open_var] *)

Lemma open_var_inj : forall x t1 t2, 
  x \notin (fv t1) -> x \notin (fv t2) -> 
  (open_var t1 x = open_var t2 x) -> (t1 = t2).
Proof.
  introv Fr1 Fr2 Eq.
  rewrite~ <- (@close_open_var x t1).
  rewrite~ <- (@close_open_var x t2).
  fequals~.
Qed.

(** Another proof of the same injectivity result *)

Lemma open_var_inj_alternative : forall x t1 t2, 
  x \notin (fv t1) -> x \notin (fv t2) -> 
  (open_var t1 x = open_var t2 x) -> (t1 = t2).
Proof.
  intros x t1. unfold open_var, open. generalize 0.
  induction t1; intro k; destruct t2; simpl; intros; inversion H1;
  try solve [ fequals*
            | do 2 try case_nat; inversions~ H1; try notin_false ].
Qed.

(** We also need one (tricky) auxiliary lemma to handle the binder case *)

Lemma open_close_var_on_open_var : forall x y z t i j,
  i <> j -> y <> x -> y \notin (fv t) ->
    open_var_rec i y (open_var_rec j z (close_var_rec j x t))
  = open_var_rec j z (close_var_rec j x (open_var_rec i y t)).
Proof.
  unfold open_var_rec.
  induction t; simpl; intros; try solve [ fequals~ ].
  do 2 (case_nat; simpl); try solve [ case_var~ | case_nat~ ]. 
  case_var~. simpl. case_nat~. 
Qed.

(** Now we can prove that [open_var] after [close_var] is the identity *)

Lemma open_close_var : forall x t, 
  lc t -> 
  open_var (close_var x t) x = t.
Proof.
  introv T. unfold open_var, open, close_var. generalize 0.
  induction T; simpl; introv; fequals~.
  case_var~. simpl. case_nat~.
  match goal with |- ?t = _ => pick_fresh y from (fv t) end.
   apply~ (@open_var_inj y).
   lets M: open_close_var_on_open_var. unfold open_var_rec in M.
   unfold open_var, open. rewrite~ M. apply~ H0.
Qed.

(** As a bonus, we get the injectivity of [close_var] *)

Lemma close_var_inj : forall x t1 t2, 
  lc t1 -> lc t2 ->
  (close_var x t1 = close_var x t2) -> (t1 = t2).
Proof.
  introv T1 T2 Eq.
  rewrite~ <- (@open_close_var x t1).
  rewrite~ <- (@open_close_var x t2).
  fequals~.
Qed.


(* ********************************************************************** *)
(** Properties of [body] *)

(** An abstraction is locally closed iff it satifies the predicate [body] *) 

Lemma lc_abs_iff_body : forall t1, 
  lc (trm_abs t1) <-> body t1.
Proof. intros. unfold body. iff H; inversions* H. Qed.


(* ********************************************************************** *)
(** Interaction of [fv] with [open_var] and [close_var] *)

(** Opening with [u] adds [fv u] to the set of free variables *)

Lemma fv_open : forall t u,
  fv (open t u) \c fv t \u fv u.
Proof.
  introv. unfold open. generalize 0.
  induction t; intros k; simpl; try fset.
  case_nat; simpl; fset. 
Qed.

(** In particular, opening with variable [x] adds [x] to the set 
    of free variables *)

Lemma open_var_fv : forall x t,
  fv (open_var t x) \c (fv t \u \{x}).
Proof. intros. apply fv_open. Qed.

(** Closing w.r.t variable [x] removes [x] from the set of free variables *)

Lemma close_var_fv : forall x t,
  fv (close_var x t) \c (fv t \- \{x}).
Proof.
  introv. unfold close_var. generalize 0.
  induction t; intros k; simpl; try fset.
  case_var; simpl; fset. 
Qed.


(* ********************************************************************** *)
(** Properties of substitution *)

(** Distributivity of [subst] on [open].
    Two (tricky) intermediate lemmas are required *)

Lemma open_rec_lc_ind : forall t j v i u, i <> j ->
  open_rec i u (open_rec j v t) = open_rec j v t ->
  open_rec i u t = t.
Proof.
  induction t; introv Nq Eq;
   simpls; inversions~ Eq; fequals*.
  case_nat~. case_nat~.
Qed.

Lemma open_rec_lc : forall u t k,
  lc t -> open_rec k u t = t.
Proof.
  unfold open_var_rec. introv T. gen k.
  induction T; intros; simpl; fequals~. 
  pick_fresh y. apply~ (@open_rec_lc_ind t1 0 (trm_fvar y)).
  apply~ H0.
Qed.

Lemma subst_open : forall x u t v, lc u -> 
  subst x u (open t v) = open (subst x u t) (subst x u v).
Proof.
  intros. unfold open. generalize 0.
  induction t; intros; simpl; fequals~.
  case_nat~.
  case_var~. rewrite~ open_rec_lc.
Qed.

(** In particular, we can distribute [subst] on [open_var] *)

Lemma subst_open_var : forall x y u t, 
  y <> x -> lc u -> 
  subst x u (open_var t y) = open_var (subst x u t) y.
Proof.
  introv N U. unfold open_var. rewrite~ subst_open.
  fequals. simpl. case_if~.
Qed.

(** For the distributivity of [subst] on [close_var],
    one simple intermediate lemmas is required to 
    say that closing on a fresh name is the identity *)

Lemma close_var_rec_fresh : forall k x t,
  x \notin fv t -> close_var_rec k x t = t.
Proof.
  introv. gen k. induction t; simpl; intros; fequals*. 
  case_var~. 
Qed.

(** Distributivity of [subst] on [close_var] *)

Lemma subst_close_var : forall x y u t, 
  y <> x -> y \notin fv u -> 
  subst x u (close_var y t) = close_var y (subst x u t).
Proof.
  introv N F. unfold close_var. generalize 0.
  induction t; intros k; simpl; fequals~.
  case_var~; simpl.
    case_var~; simpl. case_var~.
    case_var~; simpl.
      rewrite~ close_var_rec_fresh.
      case_var~.
Qed.

(** Substitution for a fresh name is the identity *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t -> subst x u t = t.
Proof. intros. induction t; simpls; fequals~. case_var~. Qed.

(** Substitution can be introduced to decompose an opening *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> lc u ->
  open t u = subst x u (open_var t x).
Proof.
  introv F U. unfold open_var. rewrite~ subst_open.
  fequals. rewrite~ subst_fresh. simpl. case_var~.
Qed.

(** An alternative, longer proof, but with fewer hypotheses *)

Lemma subst_intro_alternative : forall x t u, 
  x \notin (fv t) -> 
  open t u = subst x u (open_var t x).
Proof.
  introv H. unfold open_var, open. generalize 0. gen H.
  induction t; simpl; intros; fequals*.
  case_nat*.
  simpl. case_var*.
  case_var*.
Qed.

(** Substitution can be introduced to decompose a variable
    closing in terms of another one using a different name *)

Lemma close_var_rename : forall x y t,
  x \notin fv t ->
  close_var y t = close_var x (subst y (trm_fvar x) t).
Proof.
  introv. unfold close_var. generalize 0.
  induction t; simpl; intros k F; fequals~.
  case_var; simpl; case_var~.
Qed.


(* ********************************************************************** *)
(** Preservation of local closure through substitution and opening *)

(** Substitution of a locally closed terms into another one produces
    a locally closed term *)

Lemma subst_lc : forall z u t,
  lc u -> lc t -> lc (subst z u t).
Proof.
  introv U T. induction T; simple~.
  case_var~.
  apply_fresh lc_abs. rewrite~ <- subst_open_var.
Qed.

(** Substitution of a locally closed terms into a body one produces
    another body *)

Lemma subst_body : forall z t u,
  lc u -> body t -> body (subst z u t).
Proof.
  introv U [L H]. exists_fresh. 
  rewrite~ <- subst_open_var. apply~ subst_lc.
Qed.

(** Opening of a body with a locally closed terms produces a 
    locally closed term *)

Lemma open_lc : forall t u,
  body t -> lc u -> lc (open t u).
Proof.
  introv [L H] U. pick_fresh y. rewrite~ (@subst_intro y).
  apply~ subst_lc. 
Qed.


(* ********************************************************************** *)
(** Two additional lemmas (not used in practical developments) *)

(** A body becomes a locally closed term when [open_var] is applied *)

Lemma open_var_lc : forall t1 x, 
  body t1 -> lc (open_var t1 x).
Proof.
  introv [L M]. pick_fresh y. unfold open_var. 
  rewrite~ (@subst_intro y). applys~ subst_lc.
Qed. 

(** A locally closed term becomes a body when [closed_var] is applied *)

Lemma close_var_lc : forall t x, 
  lc t -> body (close_var x t).
Proof.
  introv T. exists_fresh.
  rewrite~ (@close_var_rename y).
  rewrite~ open_close_var; apply~ subst_lc.
Qed.



(* ====================================================================== *)
(** ** An induction principle for locally closed terms *)

(** Interaction of [size] with [open_var] *)

Lemma size_open_var : forall x t,
  size (open_var t x) = size t.
Proof.
  intros. unfold open_var, open. generalize 0.
  induction t; intros; simple~. case_nat~.
Qed.

(** Interaction of [size] with [close_var] *)

Lemma size_close_var : forall x t,
  size (close_var x t) = size t.
Proof.
  intros. unfold close_var. generalize 0.
  induction t; intros; simple~. case_var~.
Qed.

(** The induction principle *)

Lemma lc_induct_size : forall P : trm -> Prop,
  (forall x, P (trm_fvar x)) ->
  (forall t1 t2,
     lc t1 -> P t1 -> lc t2 -> P t2 -> P (trm_app t1 t2)) ->
  (forall t1,
     body t1 ->
     (forall t2 x, x \notin fv t2 -> size t2 = size t1 ->
       lc (open_var t2 x) -> P (open_var t2 x)) -> 
     P (trm_abs t1)) ->
  (forall t, lc t -> P t).
Proof.
  intros P Hvar Happ Habs t. 
  induction t using (@measure_induction _ size).
  introv T. inverts T; simpl in H; auto.
  apply~ Habs. exists_fresh; auto. introv Fr Eq T.
   apply~ H. rewrite~ size_open_var.
Qed.



(* ====================================================================== *)
(** ** Alternative definition for local closure *)


(* ********************************************************************** *)
(** Local closure, recursively defined *)

Fixpoint lc_at (k:nat) (t:trm) {struct t} : Prop :=
  match t with 
  | trm_bvar i    => i < k
  | trm_fvar x    => True
  | trm_app t1 t2 => lc_at k t1 /\ lc_at k t2
  | trm_abs t1    => lc_at (S k) t1
  end.

Definition lc' t := lc_at 0 t.

Definition body' t := lc_at 1 t.


(* ********************************************************************** *)
(** Equivalence of [lc] and [lc'] *)

Lemma lc_rec_open_var_rec : forall x t k,
  lc_at k (open_var_rec k x t) -> lc_at (S k) t.
Proof.
  unfold open_var_rec.
  induction t; simpl; introv H; auto*.
  case_nat; simpls~.
Qed.

Lemma lc_to_lc' : forall t,
  lc t -> lc' t.
Proof.
  introv T. induction T; unfold lc'; simple~.
  pick_fresh x. apply~ (@lc_rec_open_var_rec x). apply~ H0.
Qed.

Lemma lc_at_open_var_rec : forall x t k,
  lc_at (S k) t -> lc_at k (open_var_rec k x t).
Proof.
  unfold open_var_rec.
  induction t; simpl; introv H; auto*. case_nat; simple~.
Qed.

Lemma lc'_to_lc : forall t,
  lc' t -> lc t.
Proof.
  introv. unfold lc'.
  induction t using (@measure_induction _ size).
  destruct t; simpl; introv T'; simpl in H; auto*.
  apply_fresh lc_abs. apply H. rewrite~ size_open_var.
   apply~ lc_at_open_var_rec.
Qed.

Lemma lc_eq_lc' : lc = lc'.
Proof. extens. split. applys lc_to_lc'. applys lc'_to_lc. Qed.


(* ********************************************************************** *)
(** Equivalence of [body] and [body'] *)

Lemma body_to_body' : forall t,
  body t -> body' t.
Proof.
  introv [L H]. pick_fresh x. 
  applys (@lc_rec_open_var_rec x).
  apply lc_to_lc'. apply~ H.
Qed.

Lemma body'_to_body : forall t,
  body' t -> body t.
Proof.
  introv B. exists (\{}:vars). introv F.
  apply lc'_to_lc. apply~ lc_at_open_var_rec.
Qed.

Lemma body_eq_body' : body = body'.
Proof. extens. split. applys body_to_body'. applys body'_to_body. Qed.


(* ********************************************************************** *)
(** Weakening property of [lc_at] *)

Lemma lc_at_weaken_ind : forall k1 k2 t,
  lc_at k1 t -> k1 <= k2 -> lc_at k2 t.
Proof. introv. gen k1 k2. induction t; simpl; introv T Lt; auto*. Qed.

Lemma lc_at_weaken : forall k t,
  lc' t -> lc_at k t.
Proof. introv H. apply~ (@lc_at_weaken_ind 0). Qed.


(* ********************************************************************** *)
(** Proofs revisited with [lc_at] *)

(** The inductions are now simpler because they are structural *)

Lemma lc'_abs_to_body' : forall t1, 
  lc' (trm_abs t1) -> body' t1.
Proof. auto. Qed.

Lemma body'_to_lc'_abs : forall t1, 
  body' t1 -> lc' (trm_abs t1).
Proof. auto. Qed.

Lemma open_var_lc' : forall x t,
  body' t -> lc' (open_var t x).
Proof.
  introv B. applys~ lc_at_open_var_rec.
Qed.

Lemma close_var_body' : forall x t,
  lc' t -> body' (close_var x t).
Proof.
  introv. unfold lc', body', close_var.
  generalize 0. induction t; simpl; intros k T; auto*.
  case_var~. simpl. nat_math.
Qed.

Lemma subst_lc' : forall z u t,
  lc' u -> lc' t -> lc' (subst z u t).
Proof.
  introv U. unfold lc'. generalize 0.
  induction t; simpl; introv T; auto*.
  case_var~. apply~ lc_at_weaken.
Qed.

Lemma subst_body' : forall z u t,
  lc' u -> body' t -> body' (subst z u t).
Proof.
  introv U. unfold body'. generalize 1.
  induction t; simpl; introv T; auto*.
  case_var~. apply~ lc_at_weaken.
Qed.

Lemma open_rec_lc'_ind : forall u t k,
  lc_at k t -> open_rec k u t = t.
Proof.
  introv. gen k. induction t; simpl; introv F; fequals*.
  case_nat~. false. nat_math.
Qed.

Lemma open_rec_lc' : forall u t k,
  lc' t -> open_rec k u t = t.
Proof.
  unfold lc'. introv T.
  apply open_rec_lc'_ind. apply* lc_at_weaken.
Qed.

Lemma subst_open' : forall x u t v, lc' u -> 
  subst x u (open t v) = open (subst x u t) (subst x u v).
Proof.
  intros. unfold open. generalize 0.
  induction t; intros; simpl; fequals~.
  case_nat~.
  case_var~. rewrite~ open_rec_lc'.
Qed.

Lemma subst_intro' : forall x t u, 
  x \notin (fv t) -> lc' u ->
  open t u = subst x u (open_var t x).
Proof.
  introv F U. unfold open_var. rewrite~ subst_open'.
  fequals. rewrite~ subst_fresh. simpl. case_var~.
Qed.

Lemma open_lc' : forall t u,
  body' t -> lc' u -> lc' (open t u).
Proof.
  introv B U. pick_fresh y. rewrite~ (@subst_intro' y).
  apply~ subst_lc'. apply~ open_var_lc'.
Qed.

Lemma open_close_var' : forall x t, 
  lc' t -> 
  open_var (close_var x t) x = t.
Proof.
  introv. unfold lc', open_var, open, close_var. generalize 0.
  induction t; simpl; introv Lt; fequals*.
  case_nat~. false. nat_math.
  case_var~. simpl. case_nat~.
Qed.

Lemma close_var_inj' : forall x t1 t2, 
  lc' t1 -> lc' t2 ->
  (close_var x t1 = close_var x t2) -> (t1 = t2).
Proof.
  introv T1 T2 Eq.
  rewrite~ <- (@open_close_var' x t1).
  rewrite~ <- (@open_close_var' x t2).
  fequals~.
Qed.





==> anc/coq/metatheory/ML_Core_Definitions.v <==
(***************************************************************************
* Preservation and Progress for mini-ML (CBV) - Definitions                *
* Arthur Charguéraud, March 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory List.

(* ********************************************************************** *)
(** ** Description of types *)

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_bvar  : nat -> typ
  | typ_fvar  : var -> typ
  | typ_arrow : typ -> typ -> typ.

(** Types are inhabited, giving us a default value. *)

Definition typ_def := typ_bvar 0.

(** Type schemes. *)

Record sch : Set := Sch { 
  sch_arity : nat ; 
  sch_type  : typ }.

(** Opening body of type schemes. *)

Fixpoint typ_open (T : typ) (Vs : list typ) {struct T} : typ :=
  match T with
  | typ_bvar i      => nth i Vs typ_def
  | typ_fvar x      => typ_fvar x 
  | typ_arrow T1 T2 => typ_arrow (typ_open T1 Vs) (typ_open T2 Vs)
  end.

(** Opening body of type schemes with variables *)

Definition typ_fvars := 
  List.map typ_fvar.

Definition typ_open_vars T Xs := 
  typ_open T (typ_fvars Xs).

(** Instanciation of a type scheme *)

Definition sch_open M := 
  typ_open (sch_type M).

Definition sch_open_vars M := 
  typ_open_vars (sch_type M).
  
Notation "M ^^ Vs" := (sch_open M Vs) 
  (at level 67, only parsing) : typ_scope.
Notation "M ^ Xs" := 
  (sch_open_vars M Xs) (only parsing) : typ_scope.

Bind Scope typ_scope with typ.
Open Scope typ_scope.

(** Locally closed types *)

Inductive type : typ -> Prop :=
  | type_fvar : forall X, 
      type (typ_fvar X)
  | type_arrow : forall T1 T2,
      type T1 -> 
      type T2 -> 
      type (typ_arrow T1 T2).

(** List of n locally closed types *)

Definition types := list_for_n type.

(** Body of a scheme *)

Definition typ_body n T :=
  exists L, forall Xs, 
  fresh L n Xs ->
  type (typ_open_vars T Xs).

(** Definition of a well-formed scheme *)

Definition scheme M :=
   typ_body (sch_arity M) (sch_type M).


(* ********************************************************************** *)
(** ** Description of terms *)

(** Grammar of terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_let  : trm -> trm -> trm
  | trm_app  : trm -> trm -> trm.

(** Opening term binders. *)

Fixpoint trm_open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x 
  | trm_abs t1    => trm_abs (trm_open_rec (S k) u t1) 
  | trm_let t1 t2 => trm_let (trm_open_rec k u t1) (trm_open_rec (S k) u t2) 
  | trm_app t1 t2 => trm_app (trm_open_rec k u t1) (trm_open_rec k u t2)
  end.

Definition trm_open t u := trm_open_rec 0 u t.

Notation "{ k ~> u } t" := (trm_open_rec k u t) (at level 67).
Notation "t ^^ u" := (trm_open t u) (at level 67).
Notation "t ^ x" := (trm_open t (trm_fvar x)).

(** Locally closed termessions *)

Inductive term : trm -> Prop :=
  | term_var : forall x, 
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) -> 
      term (trm_abs t1)
  | term_let : forall L t1 t2,
      term t1 -> 
      (forall x, x \notin L -> term (t2 ^ x)) -> 
      term (trm_let t1 t2)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2).

(** Definition of the body of an abstraction *)

Definition term_body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** ** Description of typing *)

(** Definition of typing environments *)

Definition env := env sch.

(** The typing judgment *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x M Us, 
      ok E -> 
      binds x M E -> 
      types (sch_arity M) Us ->
      scheme M ->
      E |= (trm_fvar x) ~: (M ^^ Us)
  | typing_abs : forall L E U T t1, 
      type U ->
      (forall x, x \notin L -> 
        (E & x ~ Sch 0 U) |= (t1 ^ x) ~: T) -> 
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_let : forall M L1 L2 E T2 t1 t2, 
      (forall Xs, fresh L1 (sch_arity M) Xs ->
         E |= t1 ~: (M ^ Xs)) ->
      (forall x, x \notin L2 -> (E & x ~ M) |= (t2 ^ x) ~: T2) -> 
      E |= (trm_let t1 t2) ~: T2
  | typing_app : forall E S T t1 t2, 
      E |= t1 ~: (typ_arrow S T) ->
      E |= t2 ~: S ->   
      E |= (trm_app t1 t2) ~: T

where "E |= t ~: T" := (typing E t T).


(* ********************************************************************** *)
(** ** Description of the semantics *)

(** Grammar of values *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1, term (trm_abs t1) -> value (trm_abs t1).

(** Reduction rules *)

Inductive red : trm -> trm -> Prop :=
  | red_abs : forall t1 t2, 
      term (trm_abs t1) -> 
      value t2 ->  
      red (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | red_let : forall t1 t2, 
      term (trm_let t1 t2) ->
      value t1 -> 
      red (trm_let t1 t2) (t2 ^^ t1)
  | red_let_1 : forall t1 t1' t2, 
      term_body t2 ->
      red t1 t1' -> 
      red (trm_let t1 t2) (trm_let t1' t2)
  | red_app_1 : forall t1 t1' t2,
      term t2 ->
      red t1 t1' -> 
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2', 
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2').
                  
Notation "t --> t'" := (red t t') (at level 68).


(* ********************************************************************** *)
(** ** Description of the results *)

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.


==> anc/coq/metatheory/ML_Core_Infrastructure.v <==
(***************************************************************************
* Preservation and Progress for mini-ML (CBV) - Infrastructure             *
* Arthur Charguéraud, March 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory ML_Core_Definitions.


(* ====================================================================== *)
(** * Additional Definitions used in the Proofs *)

(* ********************************************************************** *)
(** ** Free Variables *)

(** Computing free variables of a type. *)

Fixpoint typ_fv (T : typ) {struct T} : vars :=
  match T with
  | typ_bvar i      => \{}
  | typ_fvar x      => \{x}
  | typ_arrow T1 T2 => (typ_fv T1) \u (typ_fv T2)
  end.

(** Computing free variables of a list of terms. *)

Definition typ_fv_list :=
  List.fold_right (fun t acc => typ_fv t \u acc) \{}.

(** Computing free variables of a type scheme. *)

Definition sch_fv M := 
  typ_fv (sch_type M).

(** Computing free type variables of the values of an environment. *)

Definition env_fv := 
  fv_in_values sch_fv.

(** Computing free variables of a term. *)

Fixpoint trm_fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (trm_fv t1)
  | trm_let t1 t2 => (trm_fv t1) \u (trm_fv t2)
  | trm_app t1 t2 => (trm_fv t1) \u (trm_fv t2)
  end.

(* ********************************************************************** *)
(** ** Substitution for free names *)

(** Substitution for names for types *)

Fixpoint typ_subst (Z : var) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_bvar i      => typ_bvar i
  | typ_fvar X      => If X = Z then U else (typ_fvar X)
  | typ_arrow T1 T2 => typ_arrow (typ_subst Z U T1) (typ_subst Z U T2)
  end.

(** Iterated substitution for types  *)

Fixpoint typ_substs (Zs : list var) (Us : list typ) (T : typ)
   {struct Zs} : typ :=
  match Zs, Us with
  | Z::Zs', U::Us' => typ_substs Zs' Us' (typ_subst Z U T)
  | _, _ => T
  end.    

(** Substitution for names for schemes. *)

Definition sch_subst Z U M := 
  Sch (sch_arity M) (typ_subst Z U (sch_type M)).

(** Iterated substitution for schemes. *)

Definition sch_substs Zs Us M := 
  Sch (sch_arity M) (typ_substs Zs Us (sch_type M)).

(** Substitution for name in a term. *)

Fixpoint trm_subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i 
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (trm_subst z u t1) 
  | trm_let t1 t2 => trm_let (trm_subst z u t1) (trm_subst z u t2) 
  | trm_app t1 t2 => trm_app (trm_subst z u t1) (trm_subst z u t2)
  end.

Notation "[ z ~> u ] t" := (trm_subst z u t) (at level 68).


(* ====================================================================== *)
(** * Tactics *)

(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => trm_fv x) in
  let E := gather_vars_with (fun x : typ => typ_fv x) in
  let F := gather_vars_with (fun x : list typ => typ_fv_list x) in
  let G := gather_vars_with (fun x : env => env_fv x) in
  let H := gather_vars_with (fun x : sch => sch_fv x) in
  constr:(A \u B \u C \u D \u E \u F \u G \u H).

Tactic Notation "pick_fresh" ident(x) :=
  let L := gather_vars in (pick_fresh_gen L x).

Tactic Notation "pick_freshes" constr(n) ident(x) :=
  let L := gather_vars in (pick_freshes_gen L n x).

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.


(* ********************************************************************** *)
(** ** Automation *)

Hint Constructors type term typing value red.

Lemma typ_def_fresh : typ_fv typ_def = \{}.
Proof.
  auto.
Qed.

Hint Extern 1 (_ \notin typ_fv typ_def) =>
  rewrite typ_def_fresh.

Hint Extern 1 (types _ _) => split; auto.


(* ====================================================================== *)
(** ** Properties of fv *)

Lemma fv_list_map : forall ts1 ts2,
  typ_fv_list (ts1 ++ ts2) = typ_fv_list ts1 \u typ_fv_list ts2.
Proof.
  induction ts1; simpl; intros. 
  rewrite* union_empty_l.
  rewrite IHts1. rewrite* union_assoc.
Qed.


(* ====================================================================== *)
(** * Properties of terms *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma trm_open_rec_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*. 
Qed.

Lemma trm_open_rec : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*. 
  unfolds trm_open. pick_fresh x.
   apply* (@trm_open_rec_core t1 0 (trm_fvar x)).
  unfolds trm_open. pick_fresh x.
   apply* (@trm_open_rec_core t2 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma trm_subst_fresh : forall x t u, 
  x \notin trm_fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma trm_subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold trm_open. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. case_var*. apply* trm_open_rec.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma trm_subst_open_var : forall x y u e, y <> x -> term u ->
  ([x ~> u]e) ^ y = [x ~> u] (e ^ y).
Proof.
  introv Neq Wu. rewrite* trm_subst_open.
  simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma trm_subst_intro : forall x t u, 
  x \notin (trm_fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* trm_subst_open.
  rewrite* trm_subst_fresh. simpl. case_var*.
Qed.

(** Terms are stable by substitution *)

Lemma trm_subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs as y. rewrite* trm_subst_open_var.
  apply_fresh* term_let as y. rewrite* trm_subst_open_var.
Qed.

Hint Resolve trm_subst_term.

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> term_body t1.
Proof.
  intros. unfold term_body. inversion* H.
Qed.

Lemma body_to_term_abs : forall t1, 
  term_body t1 -> term (trm_abs t1).
Proof.
  intros. inversion* H.
Qed.

Lemma term_let_to_body : forall t1 t2, 
  term (trm_let t1 t2) -> term_body t2.
Proof.
  intros. unfold term_body. inversion* H.
Qed.

Lemma body_to_term_let : forall t1 t2, 
  term_body t2 -> term t1 -> term (trm_let t1 t2).
Proof.
  intros. inversion* H.
Qed.

Hint Resolve body_to_term_abs body_to_term_let.

Hint Extern 1 (term_body ?t) =>
  match goal with 
  | H: context [trm_abs t] |- _ => 
    apply term_abs_to_body 
  | H: context [trm_let ?t1 t] |- _ => 
    apply (@term_let_to_body t1) 
  end.

(** ** Opening a body with a term gives a term *)

Lemma trm_open_term : forall t u,
  term_body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@trm_subst_intro y).
Qed.

Hint Resolve trm_open_term.


(* ====================================================================== *)
(** * Properties of types *)

(** Open on a type is the identity. *)

Lemma typ_open_type : forall T Us,
  type T -> T = typ_open T Us.
Proof.
  introv W. induction T; simpls; inversions W; f_equal*.
Qed.

(** Substitution for a fresh name is identity. *)

Lemma typ_subst_fresh : forall X U T, 
  X \notin typ_fv T -> 
  typ_subst X U T = T.
Proof.
  intros. induction T; simpls; f_equal*. case_var*. 
Qed.

Lemma typ_subst_fresh_list : forall z u ts,
  z \notin typ_fv_list ts ->
  ts = List.map (typ_subst z u) ts.
Proof.
  induction ts; simpl; intros Fr.
  auto. f_equal. rewrite~ typ_subst_fresh. auto.
Qed.

Lemma typ_subst_fresh_trm_fvars : forall z u xs,
  fresh (\{z}) (length xs) xs ->
  typ_fvars xs = List.map (typ_subst z u) (typ_fvars xs).
Proof.
  intros. apply typ_subst_fresh_list.
  induction xs; simpls. auto. destruct H. auto.
Qed.

Lemma typ_substs_fresh : forall xs us t, 
  fresh (typ_fv t) (length xs) xs -> 
  typ_substs xs us t = t.
Proof.
  induction xs; simpl; intros us t Fr.
  auto. destruct us. auto.
  inversions Fr. rewrite* typ_subst_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma typ_subst_open : forall X U T1 T2, type U -> 
  typ_subst X U (typ_open T1 T2) = 
   typ_open (typ_subst X U T1) (List.map (typ_subst X U) T2).
Proof.
  intros. induction T1; intros; simpl; f_equal*.
  apply list_map_nth. apply* typ_subst_fresh. 
  case_var*. apply* typ_open_type.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma typ_subst_open_vars : forall X Ys U T, 
  fresh \{X} (length Ys) Ys -> 
  type U ->
     typ_open_vars (typ_subst X U T) Ys
   = typ_subst X U (typ_open_vars T Ys).
Proof.
  introv Fr Tu. unfold typ_open_vars.
  rewrite* typ_subst_open. f_equal.
  induction Ys; simpls. auto.
  destruct Fr. case_var. f_equal*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma typ_substs_intro_ind : forall T Xs Us Vs, 
  fresh (typ_fv T \u typ_fv_list Vs \u typ_fv_list Us) (length Xs) Xs -> 
  types (length Xs) Us ->
  types (length Vs) Vs ->
  typ_open T (Vs ++ Us) = typ_substs Xs Us (typ_open T (Vs ++ (typ_fvars Xs))).
Proof.
  induction Xs; simpl; introv Fr Tu Tv; 
   destruct Tu; destruct Us; tryfalse.
  auto.
  inversions H0. lets [Fr1 _]: Fr. simpls.
  rewrite app_last.
  forwards K: (IHXs Us (Vs++t::nil)); clear IHXs.
    rewrite* fv_list_map.
    auto. 
    split~. inversions Tv. apply* Forall_app.  
  rewrite K. clear K. 
  f_equal. rewrite~ typ_subst_open. rewrite~ typ_subst_fresh.
  f_equal. rewrite map_app.
  simpl. case_var; tryfalse*.
  rewrite <- app_last. 
  f_equal. apply~ typ_subst_fresh_list.
  f_equal. apply* typ_subst_fresh_trm_fvars.
Qed.

Lemma typ_substs_intro : forall Xs Us T, 
  fresh (typ_fv T \u typ_fv_list Us) (length Xs) Xs -> 
  types (length Xs) Us ->
  (typ_open T Us) = typ_substs Xs Us (typ_open_vars T Xs).
Proof.
  intros. apply* (@typ_substs_intro_ind T Xs Us nil).
Qed.

(** Types are stable by type substitution *)

Lemma typ_subst_type : forall T Z U,
  type U -> type T -> type (typ_subst Z U T).
Proof.
  induction 2; simpls*. case_var*.
Qed.

Hint Resolve typ_subst_type.

(** Types are stable by iterated type substitution *)

Lemma typ_substs_types : forall Xs Us T,
  types (length Xs) Us ->
  type T ->
  type (typ_substs Xs Us T).
Proof.
  induction Xs; destruct Us; simpl; introv TU TT; auto.
  destruct TU. simpls. inversions H. inversions* H0.
Qed.

(** List of types are stable by type substitution *)

Lemma typ_subst_type_list : forall Z U Ts n,
  type U -> types n Ts -> 
  types n (List.map (typ_subst Z U) Ts).
Proof.
  unfold types, list_for_n.
  induction Ts; destruct n; simpl; intros TU [EQ TT]. 
  auto. auto. inversion EQ.
  inversions TT. forwards*: (IHTs n).
Qed.

(** ** Opening a body with a list of types gives a type *)

Lemma typ_open_types : forall T Us,
  typ_body (length Us) T ->
  types (length Us) Us -> 
  type (typ_open T Us).
Proof. 
  introv [L K] WT. pick_freshes (length Us) Xs. lets Fr': Fr.
  rewrite (fresh_length Fr) in WT, Fr'.
  rewrite* (@typ_substs_intro Xs). apply* typ_substs_types.
Qed.


(* ====================================================================== *)
(** * Properties of schemes *)

(** Substitution for a fresh name is identity. *)

Lemma sch_subst_fresh : forall X U M, 
  X \notin sch_fv M -> 
  sch_subst X U M = M.
Proof.
  intros. destruct M as [n T]. unfold sch_subst.
  rewrite* typ_subst_fresh.
Qed.

(** Trivial lemma to unfolding definition of [sch_subst] by rewriting. *)

Lemma sch_subst_fold : forall Z U T n,
  Sch n (typ_subst Z U T) = sch_subst Z U (Sch n T).
Proof.
  auto.
Qed. 

(** Distributivity of type substitution on opening of scheme. *)

Lemma sch_subst_open : forall Z U M Us,
   type U ->
    typ_subst Z U (sch_open M Us)
  = sch_open (sch_subst Z U M) (List.map (typ_subst Z U) Us).
Proof.
  unfold sch_open. intros. destruct M. simpl.
  rewrite* <- typ_subst_open.
Qed.

(** Distributivity of type substitution on opening of scheme with variables. *)

Lemma sch_subst_open_vars : forall Z U M Xs,
   fresh (\{Z}) (length Xs) Xs -> 
   type U ->
    typ_subst Z U (sch_open_vars M Xs)
  = sch_open_vars (sch_subst Z U M) Xs.
Proof.
  unfold sch_open_vars. intros. destruct M.
  rewrite* <- typ_subst_open_vars.
Qed.

(** Schemes are stable by type substitution. *)

Lemma sch_subst_type : forall Z U M,
  type U -> scheme M -> scheme (sch_subst Z U M).
Proof.
  unfold scheme, sch_subst. intros Z U [n T] TU S.
  simpls. destruct S as [L K]. exists (L \u \{Z}).
  introv Fr. rewrite* typ_subst_open_vars.
Qed.

Hint Resolve sch_subst_type.

(** Scheme arity is preserved by type substitution. *)

Lemma sch_subst_arity : forall X U M, 
  sch_arity (sch_subst X U M) = sch_arity M.
Proof.
  auto.
Qed.

(** ** Opening a scheme with a list of types gives a type *)

Lemma sch_open_types : forall M Us,
  scheme M ->
  types (sch_arity M) Us ->
  type (sch_open M Us).
Proof. 
  unfold scheme, sch_open. intros [n T] Us WB [Ar TU].
  simpls. subst n. apply* typ_open_types.
Qed.

Hint Resolve sch_open_types.


(* ====================================================================== *)
(** * Properties of judgments *)

(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation is restricted to well-formed objects. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e /\ type T.
Proof.
  splits 3; induction* H.
  (* ok *)
  pick_fresh y. forwards~: (H1 y). 
  pick_fresh y. forwards~: (H2 y).
  (* term *) 
  apply_fresh* term_let as y.
    pick_freshes (sch_arity M) Xs.
    forwards*: (H0 Xs).
  (* type *)
  pick_fresh y. forwards~: (H1 y). 
  pick_fresh y. forwards~: (H2 y).   
  inversion* IHtyping1.
Qed. 

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  lets: value_regular. induction 1; jauto.
Qed.

(* ********************************************************************** *)
(** ** Automation *)

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj31 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj32 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.

Hint Extern 1 (type ?T) => match goal with
  | H: typing _ _ T |- _ => apply (proj33 (typing_regular H))
  end.





==> anc/coq/metatheory/ML_Core_Soundness.v <==
(***************************************************************************
* Preservation and Progress for mini-ML (CBV) - Proofs                     *
* Arthur Charguéraud, March 2007                                           *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory 
  ML_Core_Definitions
  ML_Core_Infrastructure.

(* ********************************************************************** *)
(** Typing schemes for expressions *)

Definition has_scheme_vars L E t M := forall Xs, 
  fresh L (sch_arity M) Xs ->
  E |= t ~: (M ^ Xs).

Definition has_scheme E t M := forall Vs,
  types (sch_arity M) Vs -> 
  E |= t ~: (M ^^ Vs).

(* ********************************************************************** *)
(** Type substitution preserves typing *)

Lemma typing_typ_subst : forall F Z U E t T,
  Z \notin (env_fv E) -> 
  type U -> 
  E & F |= t ~: T -> 
  E & (map (sch_subst Z U) F) |= t ~: (typ_subst Z U T).
Proof.
  introv. intros WVs Dis Typ. gen_eq G: (E & F). gen F.
  induction Typ; introv EQ; subst; simpls typ_subst.
  rewrite~ sch_subst_open. apply* typing_var.
    binds_cases H0.
      apply* binds_concat_left.
       rewrite* sch_subst_fresh. lets: (fv_in_values_binds B).
       unfolds subset. unfolds notin. eauto.
       (* todo: use a lemma to deal with the inclusion *)
      auto*.
    rewrite~ sch_subst_arity. apply* typ_subst_type_list.
  apply_fresh* typing_abs as y.
   rewrite sch_subst_fold.   
   apply_ih_map_bind* H1.
  apply_fresh* (@typing_let (sch_subst Z U M) (L1 \u \{Z})) as y.
    simpl in Fry. rewrite* <- sch_subst_open_vars.
    apply_ih_map_bind* H2.
  auto*.
Qed.

(* ********************************************************************** *)
(** Iterated type substitution preserves typing *)

Lemma typing_typ_substs : forall Zs Us E t T,
  fresh (env_fv E) (length Zs) Zs -> 
  types (length Zs) Us ->
  E |= t ~: T -> 
  E |= t ~: (typ_substs Zs Us T).
Proof.
  induction Zs; destruct Us; simpl; introv Fr WU Tt;
   destruct Fr; inversions WU; 
   simpls; try solve [ auto | false* ].
  inversions H2. inversions H1.
  apply* IHZs. apply_empty* typing_typ_subst.
Qed.

(* ********************************************************************** *)
(** Type schemes of terms can be instantiated *)

Lemma has_scheme_from_vars : forall L E t M,
  has_scheme_vars L E t M ->
  has_scheme E t M.
Proof.
  intros L E t [n T] H Vs TV. unfold sch_open. simpls.
  pick_freshes n Xs.
  rewrite (fresh_length Fr) in TV, H.
  rewrite~ (@typ_substs_intro Xs Vs T).
  unfolds has_scheme_vars, sch_open_vars. simpls.
  apply* typing_typ_substs.
Qed.

(* ********************************************************************** *)
(** A term that has type T has type scheme "forall(no_var).T" *)

Lemma has_scheme_from_typ : forall E t T,
  E |= t ~: T -> has_scheme E t (Sch 0 T).
Proof.
  intros_all. unfold sch_open. simpls.
  rewrite* <- typ_open_type.
Qed.

(* ********************************************************************** *)
(** Typing is preserved by weakening *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; introv EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H1.
  apply_fresh* (@typing_let M L1) as y. apply_ih_bind* H2.
  auto*.
Qed.

(* ********************************************************************** *)
(** Typing is preserved by term substitution *)

Lemma typing_trm_subst : forall F M E t T z u, 
  E & z ~ M & F |= t ~: T ->
  has_scheme E u M -> 
  term u ->
  E & F |= (trm_subst z u t) ~: T.
Proof.
  introv Typt. intros Typu Wu. 
  gen_eq G: (E & z ~ M & F). gen F.
  induction Typt; introv EQ; subst; simpl trm_subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh* typing_abs as y. 
   rewrite* trm_subst_open_var. 
   apply_ih_bind* H1. 
  apply_fresh* (@typing_let M0 L1) as y. 
   rewrite* trm_subst_open_var. 
   apply_ih_bind* H2. 
  auto*.
Qed.

(* ********************************************************************** *)
(** Preservation: typing is preserved by reduction *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t'.
  induction Typ; introv Red; subst; inversions Red.
  pick_fresh x. rewrite* (@trm_subst_intro x). 
   apply_empty* typing_trm_subst. 
   apply* (@has_scheme_from_vars L1). 
  apply* (@typing_let M L1).
  inversions Typ1. pick_fresh x. 
   rewrite* (@trm_subst_intro x). 
   apply_empty* typing_trm_subst.
   apply* has_scheme_from_typ.
  auto*.
  auto*.
Qed. 

(* ********************************************************************** *)
(** Progress: typed terms are values or can reduce *)

Lemma progress_result : progress.
Proof.
  introv Typ. gen_eq E: (empty:env). lets Typ': Typ.
  induction Typ; intros; subst. 
  false* binds_empty_inv.
  left*. 
  right. pick_freshes (sch_arity M) Ys.
    destruct~ (@H0 Ys) as [Val1 | [t1' Red1]]. 
      exists* (t2 ^^ t1). 
      exists* (trm_let t1' t2).
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]]. 
    destruct~ IHTyp2 as [Val2 | [t2' Red2]]. 
      inversions Typ1; inversion Val1. exists* (t0 ^^ t2).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
Qed.




==> anc/coq/metatheory/ML_Definitions.v <==
(***************************************************************************
* Preservation and Progress for mini-ML (CBV) - Definitions                *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require List.
Require Export LibLogic LibList Metatheory.

(* ********************************************************************** *)
(** ** Description of types *)

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_bvar  : nat -> typ
  | typ_fvar  : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_unit  : typ
  | typ_nat   : typ
  | typ_prod  : typ -> typ -> typ
  | typ_sum   : typ -> typ -> typ
  | typ_ref   : typ -> typ.

(** [typ] is inhabited *)

Definition typ_def := typ_unit.
Instance typ_inhab : Inhab typ.
Proof. intros. apply (prove_Inhab typ_unit). Defined.

(** Computing free variables of a type.
    Needed to say that typ_exn is closed
    and that typing of store is done with ground terms *)

Fixpoint typ_fv (T : typ) {struct T} : vars :=
  match T with
  | typ_bvar i      => \{}
  | typ_fvar x      => \{x}
  | typ_arrow T1 T2 => (typ_fv T1) \u (typ_fv T2)
  | typ_unit        => \{}  
  | typ_nat         => \{}  
  | typ_prod T1 T2  => (typ_fv T1) \u (typ_fv T2)
  | typ_sum T1 T2   => (typ_fv T1) \u (typ_fv T2)
  | typ_ref T1      => (typ_fv T1)
  end.

(** Exceptions is an abstract typ. typ_unit can be a naive implementation
    of exceptions, but to be able to pattern match on exceptions one may
    rather consider defining exception as a sum of types.
    The exception type must be ground (no free type variable). *)

Parameter typ_exn : typ. 
Parameter typ_exn_fresh : typ_fv typ_exn = \{}.

(** Type schemes. *)

Record sch : Set := Sch { 
  sch_arity : nat ; 
  sch_type  : typ }.

(** Opening body of type schemes. *)

Fixpoint typ_open (T : typ) (Vs : list typ) {struct T} : typ :=
  match T with
  | typ_bvar i      => List.nth i Vs typ_def
  | typ_fvar x      => typ_fvar x 
  | typ_arrow T1 T2 => typ_arrow (typ_open T1 Vs) (typ_open T2 Vs)
  | typ_unit        => typ_unit  
  | typ_nat         => typ_nat  
  | typ_prod T1 T2  => typ_prod (typ_open T1 Vs) (typ_open T2 Vs)
  | typ_sum T1 T2   => typ_sum (typ_open T1 Vs) (typ_open T2 Vs)
  | typ_ref T1      => typ_ref (typ_open T1 Vs)
  end.

(** Opening body of type schemes with variables *)

Definition typ_fvars := 
  LibList.map typ_fvar.

Definition typ_open_vars T Xs := 
  typ_open T (typ_fvars Xs).

(** Instanciation of a type scheme *)

Definition sch_open M := 
  typ_open (sch_type M).

Definition sch_open_vars M := 
  typ_open_vars (sch_type M).
  
Notation "M ^^ Vs" := (sch_open M Vs) 
  (at level 67, only parsing) : typ_scope.
Notation "M ^ Xs" := 
  (sch_open_vars M Xs) (only parsing) : typ_scope.

Bind Scope typ_scope with typ.
Open Scope typ_scope.

(** Locally closed types *)

Inductive type : typ -> Prop :=
  | type_fvar : forall X, 
      type (typ_fvar X)
  | type_arrow : forall T1 T2,
      type T1 -> 
      type T2 -> 
      type (typ_arrow T1 T2)
  | type_unit : 
      type (typ_unit)
  | type_nat : 
      type (typ_nat)
  | type_prod : forall T1 T2,
      type T1 -> 
      type T2 -> 
      type (typ_prod T1 T2)
  | type_sum : forall T1 T2,
      type T1 -> 
      type T2 -> 
      type (typ_sum T1 T2)
  | type_ref : forall T1,
      type T1 -> 
      type (typ_ref T1).

(** List of n locally closed types *)

Definition types := list_for_n type.

(** Body of a scheme *)

Definition typ_body n T :=
  exists L, forall Xs, 
  fresh L n Xs ->
  type (typ_open_vars T Xs).

(** Definition of a well-formed scheme *)

Definition scheme M :=
   typ_body (sch_arity M) (sch_type M).


(* ********************************************************************** *)
(** ** Description of terms *)

(** Definition of locations. *)

Definition loc := var.

(** Grammar of patterns. *)

Inductive pat : Set :=
  | pat_bvar : pat
  | pat_wild : pat
  | pat_unit : pat
  | pat_pair : pat -> pat -> pat
  | pat_inj1 : pat -> pat
  | pat_inj2 : pat -> pat.

(** Grammar of terms. *)

Inductive trm : Set :=
  | trm_bvar  : nat -> nat -> trm
  | trm_fvar  : var -> trm
  | trm_abs   : trm -> trm
  | trm_fix   : trm -> trm
  | trm_let   : trm -> trm -> trm
  | trm_match : trm -> pat -> trm -> trm -> trm
  | trm_app   : trm -> trm -> trm
  | trm_unit  : trm
  | trm_nat   : nat -> trm
  | trm_add  : trm
  | trm_pair  : trm -> trm -> trm
  | trm_inj1  : trm -> trm
  | trm_inj2  : trm -> trm
  | trm_loc   : loc -> trm
  | trm_ref   : trm -> trm
  | trm_get   : trm -> trm
  | trm_set   : trm -> trm -> trm
  | trm_raise : trm -> trm
  | trm_catch : trm -> trm -> trm.

(** [trm] is inhabited *)

Definition trm_def := trm_unit.
Instance trm_inhab : Inhab trm.
Proof. intros. apply (prove_Inhab trm_unit). Defined.

(** Arity of a pattern. *)

Fixpoint pat_arity (p : pat) : nat :=
  match p with
  | pat_bvar       => 1
  | pat_wild       => 0
  | pat_unit       => 0
  | pat_pair p1 p2 => (pat_arity p1) + (pat_arity p2)
  | pat_inj1 p1    => (pat_arity p1)
  | pat_inj2 p1    => (pat_arity p1)
  end. 

(** Pattern matching. *)

Fixpoint pat_match (p : pat) (t : trm) {struct p} : option (list trm) :=
  match p, t with
  | pat_bvar      , t1             => Some (t1::nil)
  | pat_wild      , t1             => Some nil
  | pat_unit      , trm_unit       => Some nil
  | pat_pair p1 p2, trm_pair t1 t2 => match (pat_match p1 t1), (pat_match p2 t2) with
                                      | Some r1, Some r2 => Some (r1 ++ r2)
                                      | _      , _       => None end
  | pat_inj1 p1   , trm_inj1 t1    => (pat_match p1 t1) 
  | pat_inj2 p1   , trm_inj2 t1    => (pat_match p1 t1)
  | _             , _              => None
  end.

(** nth function on term lists *)

Definition trm_nth n (ts : list trm) := List.nth n ts trm_def.

(** Opening up abstractions *)

Fixpoint opens_rec (k : nat) (us : list trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => If k = i then (trm_nth j us) else (trm_bvar i j)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (opens_rec (S k) us t1)
  | trm_fix t1    => trm_fix (opens_rec (S k) us t1)
  | trm_let t1 t2 => trm_let (opens_rec k us t1) (opens_rec (S k) us t2)
  | trm_match t1 p1 b t2 => trm_match (opens_rec k us t1) p1 
                               (opens_rec (S k) us b)
                               (opens_rec (S k) us t2)
  | trm_app t1 t2 => trm_app (opens_rec k us t1) (opens_rec k us t2)
  | trm_unit      => trm_unit
  | trm_nat n     => trm_nat n
  | trm_add       => trm_add
  | trm_pair t1 t2 => trm_pair (opens_rec k us t1) (opens_rec k us t2)
  | trm_inj1 t1   => trm_inj1 (opens_rec k us t1) 
  | trm_inj2 t1   => trm_inj2 (opens_rec k us t1) 
  | trm_loc l     => trm_loc l
  | trm_ref t1    => trm_ref (opens_rec k us t1)
  | trm_get t1    => trm_get (opens_rec k us t1)
  | trm_set t1 t2 => trm_set (opens_rec k us t1) (opens_rec k us t2)
  | trm_raise t1    => trm_raise (opens_rec k us t1)
  | trm_catch t1 t2 => trm_catch (opens_rec k us t1) (opens_rec k us t2)
  end.

Definition opens t us := opens_rec 0 us t.
Definition open t u := opens t (u::nil).
Definition trm_fvars := LibList.map trm_fvar.

Notation "{ k ~> u } t" := (opens_rec k u t) (at level 67).
Notation "t ^^ us" := (opens t us) (at level 67).
Notation "t ^ xs" := (opens t (trm_fvars xs)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, fresh L 1 (x::nil) -> 
        term (t1 ^ (x::nil))) ->
      term (trm_abs t1)
  | term_fix : forall L t1,
      (forall f x, fresh L 2 (x::f::nil) -> 
        term (t1 ^ (x::f::nil))) ->
      term (trm_fix t1)
  | term_let : forall L t1 t2,
      term t1 ->
      (forall x, fresh L 1 (x::nil) -> 
        term (t2 ^ (x::nil))) ->
      term (trm_let t1 t2)
  | term_match : forall L t1 p b t2,
      term t1 -> 
      (forall xs, fresh L (pat_arity p) xs -> term (b ^ xs)) ->
      term t2 ->
      term (trm_match t1 p b t2)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2)
  | term_unit : 
      term (trm_unit)
  | term_nat : forall n,
      term (trm_nat n)
  | term_add : 
      term (trm_add)
  | term_pair : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_pair t1 t2)
  | term_inj1 : forall t1,
      term t1 -> 
      term (trm_inj1 t1)
  | term_inj2 : forall t1,
      term t1 -> 
      term (trm_inj2 t1)
  | term_loc : forall l,
      term (trm_loc l)
  | term_new : forall t1,
      term t1 ->
      term (trm_ref t1)
  | term_get : forall t1,
      term t1 ->
      term (trm_get t1)
  | term_set : forall t1 t2,
      term t1 ->
      term t2 ->
      term (trm_set t1 t2)
  | term_raise : forall t1,
      term t1 ->
      term (trm_raise t1)
  | term_catch : forall t1 t2,
      term t1 ->
      term t2 ->
      term (trm_catch t1 t2).

(** Definition of [bodys n t] as [t ^ xs] is a term when [|xs|=n] *)
  
Definition bodys n t :=
  exists L : vars, forall xs,
  fresh L n xs -> term (t ^ xs).



(* ********************************************************************** *)
(** ** Semantics *)

(** Representation of the store and its well-formedness judgment *)

Definition sto := Metatheory_Env.env trm.

Inductive sto_ok : sto -> Prop :=
  | sto_ok_empty : sto_ok empty
  | sto_ok_push : forall mu l t,
      sto_ok mu -> term t -> 
      sto_ok (mu & l ~ t).

(** Grammar of values *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1, term (trm_abs t1) -> value (trm_abs t1)
  | value_fix : forall t1, term (trm_fix t1) -> value (trm_fix t1)
  | value_nat : forall n, value (trm_nat n)
  | value_add : value trm_add
  | value_add_1 : forall n, value (trm_app trm_add (trm_nat n))
  | value_pair : forall v1 v2, value v1 -> value v2 -> value (trm_pair v1 v2)
  | value_inj1 : forall v1, value v1 -> value (trm_inj1 v1)
  | value_inj2 : forall v1, value v1 -> value (trm_inj2 v1)
  | value_unit : value trm_unit
  | value_loc : forall l, value (trm_loc l).

(** Raising of Exceptions *)

Inductive fails : trm -> trm -> Prop :=
  | fails_raise_val : forall t1,
      value t1 ->
      fails (trm_raise t1) t1
  | fails_app_1 : forall t1 t2 e,
      term t2 ->
      fails t1 e ->
      fails (trm_app t1 t2) e
  | fails_app_2 : forall t1 t2 e,
      value t1 ->
      fails t2 e ->
      fails (trm_app t1 t2) e
  | fails_let_1 : forall t1 t2 e, 
      bodys 1 t2 ->
      fails t1 e ->
      fails (trm_let t1 t2) e
  | fails_pair_1 : forall t1 t2 e,
      term t2 ->
      fails t1 e ->
      fails (trm_pair t1 t2) e
  | fails_pair_2 : forall t1 t2 e, 
      value t1 -> 
      fails t2 e ->
      fails (trm_pair t1 t2) e
  | fails_inj_1 : forall t1 e,
      fails t1 e ->
      fails (trm_inj1 t1) e
  | fails_inj_2 : forall t1 e,
      fails t1 e ->
      fails (trm_inj2 t1) e
  | fails_mat_1 : forall t1 p b t2 e,
      bodys (pat_arity p) b ->
      term t2 ->
      fails t1 e ->
      fails (trm_match t1 p b t2) e
  | fails_new_1 : forall t1 e,
      fails t1 e ->
      fails (trm_ref t1) e
  | fails_get_1 : forall t1 e,
      fails t1 e ->
      fails (trm_get t1) e
  | fails_set_1 : forall t1 t2 e,
      fails t1 e ->
      term t2 ->
      fails (trm_set t1 t2) e
  | fails_set_2 : forall t1 t2 e,
      value t1 ->
      fails t2 e ->
      fails (trm_set t1 t2) e
  | fails_raise_1 : forall t1 e,
      fails t1 e ->
      fails (trm_raise t1) e.

(** Reduction rules *)

Definition conf := (trm * sto)%type.

Inductive red : conf -> conf -> Prop :=

  (* -- reduction with substitution -- *)

  | red_beta : forall mu t1 t2,
      sto_ok mu ->
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2, mu) (t1 ^^ (t2::nil), mu)
  | red_fix : forall mu t1 t2,
      sto_ok mu ->
      term (trm_fix t1) -> 
      value t2 ->
      red (trm_app (trm_fix t1) t2, mu) 
          (t1 ^^ (t2::(trm_fix t1)::nil), mu)
  | red_let : forall mu t1 t2, 
      sto_ok mu ->
      term (trm_let t1 t2) ->
      value t1 -> 
      red (trm_let t1 t2, mu) (t2 ^^ (t1::nil), mu)
  | red_match_some : forall ts mu t1 p b t2,
      sto_ok mu ->
      value t1 ->
      bodys (pat_arity p) b ->
      term t2 ->
      pat_match p t1 = Some ts ->
      red (trm_match t1 p b t2, mu) (b ^^ ts, mu)
  | red_match_none : forall mu t1 p b t2,
      sto_ok mu ->
      value t1 ->
      bodys (pat_arity p) b ->
      term t2 ->
      pat_match p t1 = None ->
      red (trm_match t1 p b t2, mu) (t2, mu)

  (* -- reduction of primitives -- *)

  | red_add : forall mu n1 n2, 
      sto_ok mu ->
      red (trm_app (trm_app trm_add (trm_nat n1)) (trm_nat n2), mu)
          (trm_nat (n1 + n2), mu)
  | red_new : forall mu t1 l,
      sto_ok mu ->
      value t1 ->
      l # mu ->
      red (trm_ref t1, mu) (trm_loc l, (mu & l ~ t1))
  | red_get : forall mu l t,
      sto_ok mu ->
      binds l t mu ->
      red (trm_get (trm_loc l), mu) (t, mu)
  | red_set : forall mu l t2,
      sto_ok mu ->
      value t2 ->
      red (trm_set (trm_loc l) t2, mu) (trm_unit, mu & l ~ t2)  
  | red_catch_val : forall mu t1 t2,
      sto_ok mu ->
      term t1 ->
      value t2 ->
      red (trm_catch t1 t2, mu) (t2, mu)
  | red_catch_exn : forall mu t1 t2 e,
      sto_ok mu ->
      term t1 ->
      fails t2 e ->
      red (trm_catch t1 t2, mu) (trm_app t1 e, mu)

  (* -- reduction under context -- *)

  | red_app_1 : forall mu mu' t1 t1' t2,
      term t2 ->
      red (t1, mu) (t1', mu') ->
      red (trm_app t1 t2, mu) (trm_app t1' t2, mu')
  | red_app_2 : forall mu mu' t1 t2 t2',
      value t1 ->
      red (t2, mu) (t2', mu') ->
      red (trm_app t1 t2, mu) (trm_app t1 t2', mu')
  | red_match_1 : forall mu mu' t1 t1' p b t2, 
      term t2 ->
      bodys (pat_arity p) b ->
      red (t1, mu) (t1', mu') ->
      red (trm_match t1 p b t2, mu) (trm_match t1' p b t2, mu')
  | red_pair_1 : forall mu mu' t1 t1' t2,
      term t2 ->
      red (t1, mu) (t1', mu') ->
      red (trm_pair t1 t2, mu) (trm_pair t1' t2, mu')
  | red_pair_2 : forall mu mu' t1 t2 t2', 
      value t1 -> 
      red (t2, mu) (t2', mu') ->
      red (trm_pair t1 t2, mu) (trm_pair t1 t2', mu')
  | red_inj1_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_inj1 t1, mu) (trm_inj1 t1', mu')
  | red_inj2_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_inj2 t1, mu) (trm_inj2 t1', mu')
  | red_new_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_ref t1, mu) (trm_ref t1', mu')
  | red_get_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_get t1, mu) (trm_get t1', mu')
  | red_set_1 : forall mu mu' t1 t1' t2,
      red (t1, mu) (t1', mu') ->
      term t2 ->
      red (trm_set t1 t2, mu) (trm_set t1' t2, mu')
  | red_set_2 : forall mu mu' t1 t2 t2',
      value t1 ->
      red (t2, mu) (t2', mu') ->
      red (trm_set t1 t2, mu) (trm_set t1 t2', mu')

  | red_catch_2 : forall mu mu' t1 t2 t2',
      term t1 ->
      red (t2, mu) (t2', mu') ->
      red (trm_catch t1 t2, mu) (trm_catch t1 t2', mu')
  | red_raise_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_raise t1, mu) (trm_raise t1', mu').

Notation "c --> c'" := (red c c') (at level 68).


(* ********************************************************************** *)
(** ** Typing *)

(** Typing environments mapping variable to type schemes *)

Definition env := Metatheory_Env.env sch.

(** Typing environments mapping locations to types 
    and its well-formedness judgment *)

Definition phi := Metatheory_Env.env typ.

Inductive phi_ok : phi -> Prop :=
  | phi_ok_empty : phi_ok empty
  | phi_ok_push : forall P l T,
      phi_ok P -> type T -> (*  typ_fv T = \{} -> *)
      phi_ok (P & l ~T).


(** Typing relation for patterns: if Us are the types of the
    bound variables in the pattern p, then the pattern p matches
    values of type T. *)

Reserved Notation "Us \= p ~: T" (at level 69).

Inductive pat_typing : list typ -> pat -> typ -> Prop := 
  | pat_typing_bvar : forall T,
     (T::nil) \= pat_bvar ~: T
  | pat_typing_wild : forall T,
     nil \= pat_wild ~: T
  | pat_typing_unit :
     nil \= pat_unit ~: typ_unit 
  | pat_typing_pair : forall p1 p2 T1 T2 Us1 Us2,
     Us1 \= p1 ~: T1 ->
     Us2 \= p2 ~: T2 ->
     (Us1 ++ Us2) \= (pat_pair p1 p2) ~: (typ_prod T1 T2)
  | pat_typing_inj1 : forall T2 p1 T1 Us1,
     Us1 \= p1 ~: T1 ->
     Us1 \= (pat_inj1 p1) ~: (typ_sum T1 T2)
  | pat_typing_inj2 : forall T2 p1 T1 Us1,
     Us1 \= p1 ~: T2 ->
     Us1 \= (pat_inj2 p1) ~: (typ_sum T1 T2)

where "Ts \= p ~: T" := (pat_typing Ts p T).


(** The typing judgment for terms *)

Reserved Notation "E ! P |= t ~: T" (at level 69).

Inductive typing : env -> phi -> trm -> typ -> Prop :=
  | typing_var : forall E P x M Us, 
      ok E -> phi_ok P ->
      binds x M E -> 
      types (sch_arity M) Us ->
      scheme M ->
      E ! P |= (trm_fvar x) ~: (M ^^ Us)
  | typing_abs : forall L E P U T t1,
      type U -> 
      (forall x, fresh L 1 (x::nil) -> 
       (E & x ~ Sch 0 U) ! P |= t1 ^ (x::nil) ~: T) ->
      E ! P |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_fix : forall L E P U T t1,
      type U -> 
      (forall f x, fresh L 2 (x::f::nil) -> 
        (E & f ~ Sch 0 (typ_arrow U T) & x ~ Sch 0 U) ! P |= t1 ^ (x::f::nil) ~: T) ->
      E ! P |= (trm_fix t1) ~: (typ_arrow U T)
  | typing_let : forall M L1 L2 E P T2 t1 t2, 
      value t1 -> 
      scheme M ->
      (forall Xs, fresh L1 (sch_arity M) Xs ->
         E ! P |= t1 ~: (M ^ Xs)) ->
      (forall x, fresh L2 1 (x::nil) -> 
         (E & x ~ M) ! P |= (t2 ^ (x::nil)) ~: T2) -> 
      E ! P |= (trm_let t1 t2) ~: T2
  | typing_match : forall T Us L R E P t1 p b t2,
      E ! P |= t1 ~: T ->
      Us \= p ~: T ->
      (forall xs, fresh L (pat_arity p) xs -> 
        (E & (xs ~* (LibList.map (Sch 0) Us))) ! P |= (b ^ xs) ~: R) ->
      E ! P |= t2 ~: R -> 
      E ! P |= (trm_match t1 p b t2) ~: R
  | typing_app : forall E P S T t1 t2, 
      E ! P |= t1 ~: (typ_arrow S T) ->
      E ! P |= t2 ~: S ->   
      E ! P |= (trm_app t1 t2) ~: T
  | typing_unit : forall E P,
      ok E -> phi_ok P ->
      E ! P |= (trm_unit) ~: (typ_unit)
  | typing_nat : forall E P n,
      ok E -> phi_ok P ->
      E ! P |= (trm_nat n) ~: (typ_nat)
  | typing_add : forall E P,
      ok E -> phi_ok P ->
      E ! P |= trm_add ~: (typ_arrow typ_nat (typ_arrow typ_nat typ_nat))
  | typing_pair : forall E P t1 t2 T1 T2,
      E ! P |= t1 ~: T1 -> 
      E ! P |= t2 ~: T2 ->
      E ! P |= (trm_pair t1 t2) ~: (typ_prod T1 T2)
  | typing_inj1 : forall T2 E P t1 T1,
      type T2 ->
      E ! P |= t1 ~: T1 -> 
      E ! P |= (trm_inj1 t1) ~: (typ_sum T1 T2)
  | typing_inj2 : forall T1 E P t1 T2,
      type T1 ->
      E ! P |= t1 ~: T2 -> 
      E ! P |= (trm_inj2 t1) ~: (typ_sum T1 T2)
  | typing_loc : forall E P l T,
      ok E -> phi_ok P -> 
      binds l T P ->
      E ! P |= (trm_loc l) ~: (typ_ref T)
  | typing_ref : forall E P t1 T,
      E ! P |= t1 ~: T ->
      E ! P |= (trm_ref t1) ~: (typ_ref T)
  | typing_get : forall E P t1 T,
      E ! P |= t1 ~: (typ_ref T) ->
      E ! P |= (trm_get t1) ~: T
  | typing_set : forall E P t1 t2 T,
      E ! P |= t1 ~: (typ_ref T) ->
      E ! P |= t2 ~: T ->
      E ! P |= (trm_set t1 t2) ~: typ_unit
  | typing_raise : forall E P t1 T,
      type T ->
      E ! P |= t1 ~: typ_exn ->
      E ! P |= (trm_raise t1) ~: T
  | typing_catch : forall E P t1 t2 T,
      E ! P |= t1 ~: (typ_arrow typ_exn T) ->
      E ! P |= t2 ~: T ->
      E ! P |= (trm_catch t1 t2) ~: T

where "E ! P |= t ~: T" := (typing E P t T).

(** Typing store *)

Definition sto_typing P mu :=
     phi_ok P
  /\ sto_ok mu 
  /\ (forall l, l # mu -> l # P)
  /\ (forall l T, binds l T P -> 
        exists t, binds l t mu
               /\ empty ! P |= t ~: T).

Notation "P |== mu" := (sto_typing P mu) (at level 68).


(* ********************************************************************** *)
(** ** Theorems *)

(** Preservation: if t has type T in the empty context and under
    P typing the store mu, and if t reduces to t' by updating
    the context to mu', then there exists a extended relation P'
    typing the new store mu', such that t' has its typed preserved
    under P'. *)

Definition preservation := forall P t t' mu mu' T,
  empty ! P |= t ~: T ->
  (t,mu) --> (t',mu') ->
  P |== mu ->
  exists P', 
     extends P P'
  /\ empty ! P' |= t' ~: T
  /\ P' |== mu'.

(** Progress: If a term t has type T in the empty environment and
    under P typing the store mu, then three cases are possibles:
    (1) t is a value, (2) t raises an exception e, or (3) there
    exists a term t' and a store mu' such that the configuration
    (t,mu) reduces to the configuration (t',mu'). *)

Definition progress := forall P t mu T, 
  empty ! P |= t ~: T ->
  P |== mu ->
     value t 
  \/ (exists e, fails t e)
  \/ (exists t', exists mu', (t,mu) --> (t',mu')).



==> anc/coq/metatheory/ML_Infrastructure.v <==
(***************************************************************************
* Preservation and Progress for mini-ML (CBV) - Infrastructure             *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require List.
Require Import ML_Definitions.

(* ====================================================================== *)
(** * Additional Definitions used in the Proofs *)

(* ********************************************************************** *)
(** ** Free Type Variables *)

(** Computing free variables of a list of terms. *)

Definition typ_fv_list :=
  LibList.fold_right (fun t acc => typ_fv t \u acc) \{}.

(** Computing free variables of a type scheme. *)

Definition sch_fv M := 
  typ_fv (sch_type M).


(* ********************************************************************** *)
(** ** Free Term Variables *)

(** Computing free variables of a term. *)

Fixpoint trm_fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i j  => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (trm_fv t1)
  | trm_fix t1    => (trm_fv t1)
  | trm_let t1 t2 => (trm_fv t1) \u (trm_fv t2)
  | trm_match t1 p1 b t2 => (trm_fv t1) \u (trm_fv b) \u (trm_fv t2)
  | trm_app t1 t2 => (trm_fv t1) \u (trm_fv t2)
  | trm_unit      => \{}
  | trm_nat n     => \{}
  | trm_add       => \{}
  | trm_pair t1 t2 => (trm_fv t1) \u (trm_fv t2)
  | trm_inj1 t1   => (trm_fv t1)
  | trm_inj2 t1   => (trm_fv t1)
  | trm_loc l     => \{}
  | trm_ref t1    => (trm_fv t1)
  | trm_get t1    => (trm_fv t1)
  | trm_set t1 t2 => (trm_fv t1) \u (trm_fv t2)
  | trm_raise t1    => (trm_fv t1)
  | trm_catch t1 t2 => (trm_fv t1) \u (trm_fv t2)
  end.

(* ********************************************************************** *)
(** ** Free Variables in Environments *)

(** Computing free type variables of the values of an environment. *)

Definition env_fv := 
  fv_in_values sch_fv.

(** Computing free type variables of the values for store typing. *)

Definition phi_fv := 
  fv_in_values typ_fv.


(* ********************************************************************** *)
(** ** Type substitution for free names *)

(** Substitution for names for types *)

Fixpoint typ_subst (Z : var) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_bvar i      => typ_bvar i
  | typ_fvar X      => If X = Z then U else (typ_fvar X)
  | typ_arrow T1 T2 => typ_arrow (typ_subst Z U T1) (typ_subst Z U T2)
  | typ_unit        => typ_unit  
  | typ_nat         => typ_nat  
  | typ_prod T1 T2  => typ_prod (typ_subst Z U T1) (typ_subst Z U T2)
  | typ_sum T1 T2   => typ_sum (typ_subst Z U T1) (typ_subst Z U T2)
  | typ_ref T1      => typ_ref (typ_subst Z U T1) 
  end.

(** Iterated substitution for types  *)

Fixpoint typ_substs (Zs : list var) (Us : list typ) (T : typ)
   {struct Zs} : typ :=
  match Zs, Us with
  | Z::Zs', U::Us' => typ_substs Zs' Us' (typ_subst Z U T)
  | _, _ => T
  end.    

(** Substitution for names for schemes. *)

Definition sch_subst Z U M := 
  Sch (sch_arity M) (typ_subst Z U (sch_type M)).

(** Iterated substitution for schemes. *)

Definition sch_substs Zs Us M := 
  Sch (sch_arity M) (typ_substs Zs Us (sch_type M)).

(* ********************************************************************** *)
(** ** Term substitution for free names *)

(** Computing free variables of a list of terms. *)

Definition trm_fv_list :=
  LibList.fold_right (fun t acc => trm_fv t \u acc) \{}.

(** Substitution for names *)

Fixpoint trm_subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => trm_bvar i j
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (trm_subst z u t1)
  | trm_fix t1    => trm_fix (trm_subst z u t1)
  | trm_let t1 t2 => trm_let (trm_subst z u t1) (trm_subst z u t2)
  | trm_match t1 p1 e t2 => trm_match (trm_subst z u t1) p1 
                               (trm_subst z u e)
                               (trm_subst z u t2)
  | trm_app t1 t2 => trm_app (trm_subst z u t1) (trm_subst z u t2)
  | trm_unit      => trm_unit
  | trm_nat n     => trm_nat n
  | trm_add       => trm_add
  | trm_pair t1 t2 => trm_pair (trm_subst z u t1) (trm_subst z u t2)
  | trm_inj1 t1  => trm_inj1 (trm_subst z u t1) 
  | trm_inj2 t1  => trm_inj2 (trm_subst z u t1) 
  | trm_loc l     => trm_loc l
  | trm_ref t1    => trm_ref (trm_subst z u t1)
  | trm_get t1    => trm_get (trm_subst z u t1)
  | trm_set t1 t2 => trm_set (trm_subst z u t1) (trm_subst z u t2)
  | trm_raise t1    => trm_raise (trm_subst z u t1)
  | trm_catch t1 t2 => trm_catch (trm_subst z u t1) (trm_subst z u t2)
  end.

Notation "[ z ~> u ] t" := (trm_subst z u t) (at level 68).

(** Iterated substitution *)

Fixpoint substs (zs : list var) (us : list trm) (t : trm)
   {struct zs} : trm :=
  match zs, us with
  | z::zs', u::us' => substs zs' us' ([z ~> u]t)
  | _, _ => t
  end.    

(** Predicate caraterizing lists of a given number of terms *)

Definition terms := list_for_n term.

(* ********************************************************************** *)
(** ** Iterated typing *)

(** Iterated typing *)

Inductive typings (E : env) (P : phi) : list trm -> list typ -> Prop :=
  | typings_nil : typings E P nil nil 
  | typings_cons : forall ts Us t U,
      typings E P ts Us ->
      typing E P t U ->
      typings E P (t::ts) (U::Us).



(* ====================================================================== *)
(** * Tactics *)

(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => trm_fv x) in
  let E := gather_vars_with (fun x : typ => typ_fv x) in
  let F := gather_vars_with (fun x : list trm => trm_fv_list x) in
  let G := gather_vars_with (fun x : list typ => typ_fv_list x) in
  let H := gather_vars_with (fun x : env => env_fv x) in
  let I := gather_vars_with (fun x : sch => sch_fv x) in
  let J := gather_vars_with (fun x : phi => phi_fv x) in
  constr:(A \u B \u C \u D \u E \u F \u G \u H \u I \u J).

Tactic Notation "pick_fresh" ident(x) :=
  let L := gather_vars in (pick_fresh_gen L x).

Tactic Notation "pick_freshes" constr(n) ident(x) :=
  let L := gather_vars in (pick_freshes_gen L n x).

Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base_simple T gather_vars.

Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto*.


(* ********************************************************************** *)
(** ** Automation *)

Hint Constructors type term phi_ok sto_ok pat_typing typing value red typings.

Lemma trm_def_fresh : trm_fv trm_def = \{}.
Proof. auto.
Qed.
Lemma typ_def_fresh : typ_fv typ_def = \{}.
Proof.
  auto.
Qed.

Hint Extern 1 (_ \notin trm_fv trm_def) =>
  rewrite trm_def_fresh.
Hint Extern 1 (_ \notin typ_fv typ_def) =>
  rewrite typ_def_fresh.
Hint Extern 1 (_ \notin typ_fv typ_exn) =>
  rewrite typ_exn_fresh.


Hint Extern 1 (terms _ _) => split; auto.
Hint Extern 1 (types _ _) => split; auto.

(* ====================================================================== *)
(** ** Properties of iterated operator *)
 
(* TODO: use a common definition *)

Lemma typ_fv_list_nil :
  typ_fv_list nil = \{}.
Proof. auto. Qed.

Lemma typ_fv_list_cons : forall t ts,
  typ_fv_list (t :: ts) = typ_fv t \u typ_fv_list ts.
Proof. intros. unfold typ_fv_list. rew_list~. Qed.

Lemma typ_fv_list_app : forall ts1 ts2,
  typ_fv_list (ts1 ++ ts2) = typ_fv_list ts1 \u typ_fv_list ts2.
Proof.
  induction ts1; intros; rew_app.
  rewrite* union_empty_l.
  rewrite typ_fv_list_cons. rewrite IHts1. rewrite* union_assoc.
Qed.

Lemma trm_fv_list_nil :
  trm_fv_list nil = \{}.
Proof. auto. Qed.

Lemma trm_fv_list_cons : forall t ts,
  trm_fv_list (t :: ts) = trm_fv t \u trm_fv_list ts.
Proof. intros. unfold trm_fv_list. rew_list~. Qed.

Lemma trm_fv_list_app : forall ts1 ts2,
  trm_fv_list (ts1 ++ ts2) = trm_fv_list ts1 \u trm_fv_list ts2.
Proof.
  induction ts1; intros; rew_app.
  rewrite* union_empty_l.
  rewrite trm_fv_list_cons. rewrite IHts1. rewrite* union_assoc.
Qed.

Lemma typ_fvars_nil :
  typ_fvars nil = nil.
Proof. auto. Qed.

Lemma typ_fvars_cons : forall t ts,
  typ_fvars (t::ts) = typ_fvar t :: typ_fvars ts.
Proof. auto. Qed.

Lemma trm_fvars_nil :
  trm_fvars nil = nil.
Proof. auto. Qed.

Lemma trm_fvars_cons : forall t ts,
  trm_fvars (t::ts) = trm_fvar t :: trm_fvars ts.
Proof. auto. Qed.

Lemma typings_concat : forall E P ts1 Us1 ts2 Us2,
  typings E P ts1 Us1 ->
  typings E P ts2 Us2 ->
  typings E P (ts1++ts2) (Us1++Us2).
Proof.
  induction ts1; introv Typ1 Typ2; inversions Typ1; simpls*.
  rew_app; auto*.
Qed.


(* ====================================================================== *)
(** * Properties of terms *)

(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*.
  pick_fresh x. forwards~ K: (H0 x) .
   apply* (@open_rec_term_core t1 0 (trm_fvars (x::nil))).
  pick_fresh x. pick_fresh f. forwards~ K: (H0 x f).
   apply* (@open_rec_term_core t1 0 (trm_fvars (f::x::nil))).
  pick_fresh x. forwards~ K: (H1 x).
   apply* (@open_rec_term_core t2 0 (trm_fvars (x::nil))).
  pick_freshes (pat_arity p) xs. forwards~ K: (H1 xs).
   apply* (@open_rec_term_core b 0 (trm_fvars xs)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin trm_fv t -> 
  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*.
Qed.

Lemma subst_fresh_list : forall z u ts,
  z \notin trm_fv_list ts ->
  ts = LibList.map (trm_subst z u) ts.
Proof.
  induction ts; intros Fr; rew_map.
  auto. rewrite trm_fv_list_cons in Fr. 
   fequal. rewrite~ subst_fresh. auto.
Qed.

Lemma subst_fresh_trm_fvars : forall z u xs,
  fresh (\{z}) (length xs) xs ->
  trm_fvars xs = LibList.map (trm_subst z u) (trm_fvars xs).
Proof.
  intros. apply subst_fresh_list.
  induction xs; rew_list in *. 
    rewrite trm_fvars_nil. rewrite~ trm_fv_list_nil.
    rewrite trm_fvars_cons. rewrite trm_fv_list_cons. simpl.
     simpl in H. destruct H. specializes~ IHxs.
Qed.

Lemma substs_fresh : forall xs us t, 
  fresh (trm_fv t) (length xs) xs -> 
  substs xs us t = t.
Proof.
  induction xs; intros us t Fr.
  auto.
  rew_list in Fr. simpl in Fr. inversions Fr. 
   simpl. destruct us. auto. rewrite* subst_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ (LibList.map (trm_subst x u) t2).
Proof.
  intros. unfold open, opens. simpl. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. unfold trm_nth. 
   apply list_map_nth. apply* subst_fresh.
  case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_vars : forall x ys u t, 
  fresh \{x} (length ys) ys -> 
  term u ->
  ([x ~> u]t) ^ ys = [x ~> u] (t ^ ys).
Proof.
  introv Fr Tu. rewrite* subst_open. 
  unfold trm_fvars. f_equal.
  induction ys; rew_map. auto.
  rew_list in Fr. simpl in Fr. destruct Fr.
   simpl. case_var. f_equal*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma substs_intro_ind : forall t xs us vs, 
  fresh (trm_fv t \u trm_fv_list vs \u trm_fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  terms (length vs) vs ->
  t ^^ (vs ++ us) = substs xs us (t ^^ (vs ++ (trm_fvars xs))).
Proof.
  induction xs; introv Fr Tu Tv; 
   destruct Tu; destruct us; tryfalse. simpl; auto.
  inversions H0. rew_list in Fr. simpl in Fr. destruct Fr as [Fra Frxs].
  rew_list in H. simpl in H. inverts H.
  simpl. rewrite app_last. rewrite trm_fvars_cons.
  rewrite trm_fv_list_cons in Frxs,Fra.
  forwards K: (IHxs us (vs++t0::nil)); clear IHxs.
    rewrite trm_fv_list_app. rewrite trm_fv_list_cons. rewrite~ trm_fv_list_nil.
    auto. 
    split~. inversions Tv. apply* Forall_app.
  rewrite K. clear K. 
  f_equal. rewrite~ subst_open. rewrite~ subst_fresh.
  f_equal. rew_map. simpl. case_var; tryfalse.
  f_equal. apply~ subst_fresh_list.
  f_equal. apply* subst_fresh_trm_fvars.
Qed.

Lemma substs_intro : forall xs t us, 
  fresh (trm_fv t \u trm_fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  t ^^ us = substs xs us (t ^ xs).
Proof.
  intros. apply* (@substs_intro_ind t xs us nil).
  rewrite~ trm_fv_list_nil.
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs. intros y Fr.
   rewrite* subst_open_vars.
  apply_fresh term_fix. intros y f Fr.
   rewrite* subst_open_vars.
  apply_fresh term_let. auto. intros y Fr.
   rewrite* subst_open_vars.
  apply_fresh* term_match. intros ys Fr.
   rewrite* subst_open_vars.
Qed.

Hint Resolve subst_term.

(** Terms are stable by iterated substitution *)

Lemma substs_terms : forall xs us t,
  terms (length xs) us ->
  term t ->
  term (substs xs us t).
Proof.
  induction xs; destruct us; introv TU TT; simpl; auto.
  inversions TU. simpls. inversions H. inversions* H0.
Qed.

(* Bodys are stable by substitution *)

Lemma subst_bodys : forall z u n t,
  term u -> bodys n t -> bodys n ([z ~> u]t).
Proof.
  introv. intros Wu [L Bt]. exists (L \u \{z}).
  introv Fr. rewrite~ subst_open_vars.
Qed.

Hint Resolve subst_bodys.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> bodys 1 t1.
Proof.
  intros. unfold bodys. inverts H.
  exists L. introv Fr.
  destruct xs; simpls. false.
  destruct xs; simpls. auto. false*.
Qed.

Lemma body_to_term_abs : forall t1,
  bodys 1 t1 -> term (trm_abs t1).
Proof. 
  destruct 1. apply_fresh* term_abs.
Qed.

Lemma term_fix_to_body : forall t1,
  term (trm_fix t1) -> bodys 2 t1.
Proof.
  intros. unfold bodys. inverts H.
  exists L. introv Fr.
  destruct xs; simpls. false.
  destruct xs; simpls. false*.
  destruct xs; simpls. auto. false*.
Qed.

Lemma body_to_term_fix : forall t1,
  bodys 2 t1 -> term (trm_fix t1).
Proof.
   destruct 1. apply_fresh* term_fix.
Qed.

Lemma term_let_to_body : forall t1 t2, 
  term (trm_let t1 t2) -> bodys 1 t2.
Proof.
  intros. unfold bodys. inverts H.
  exists L. introv Fr.
  destruct xs; simpls. false.
  destruct xs; simpls. auto. false*.
Qed.

Lemma body_to_term_let : forall t1 t2,
  term t1 -> bodys 1 t2 -> term (trm_let t1 t2).
Proof. 
  destruct 2. apply_fresh* term_let.
Qed.

Lemma term_match_to_body : forall t1 t2 b p, 
  term (trm_match t1 p b t2) -> bodys (pat_arity p) b.
Proof.
  intros. unfold bodys. inversions* H.
Qed.

Lemma body_to_term_match : forall t1 t2 b p,
  term t1 -> term t2 -> bodys (pat_arity p) b -> 
  term (trm_match t1 p b t2).
Proof. 
  destruct 3. apply_fresh* term_match.
Qed.
 
Hint Resolve body_to_term_abs term_abs_to_body
             body_to_term_fix term_fix_to_body
             body_to_term_match
             body_to_term_let.

Hint Extern 1 (bodys (pat_arity ?p) ?e) =>
  match goal with H: context [trm_match ?t1 p e ?t2] |- _ =>
    apply (@term_match_to_body t1 t2) end.

Hint Extern 1 (bodys 1 ?t2) =>
  match goal with H: context [trm_let ?t1 t2] |- _ =>
    apply (@term_let_to_body t1) end.

(** ** Opening a body with a term gives a term *)

Lemma open_terms : forall t us,
  bodys (length us) t ->
  terms (length us) us -> 
  term (t ^^ us).
Proof. 
  introv [L K] WT. pick_freshes (length us) xs. lets Fr': Fr.
  rewrite (fresh_length Fr) in WT, Fr'.
  rewrite~ (@substs_intro xs). apply* substs_terms.
Qed.

Hint Resolve open_terms.

(** The matching function returns a list of terms of the expected length. *)

Lemma pat_match_terms : forall p t ts,
  (pat_match p t) = Some ts -> term t -> 
  terms (pat_arity p) ts.
Proof.
  induction p; simpl; introv EQ TT;
   try solve [ inversions EQ; auto ]; 
   destruct t; inverts EQ as EQ; inversions TT; auto*.
  remember (pat_match p1 t1) as K1. symmetry in HeqK1.
   remember (pat_match p2 t2) as K2. symmetry in HeqK2. 
   destruct K1 as [ts1|]; destruct K2 as [ts2|]; try discriminate.
   inversions EQ. unfolds terms. apply* list_for_n_concat.
Qed.

(* ====================================================================== *)
(** * Properties of types *)

(** Open on a type is the identity. *)

Lemma typ_open_type : forall T Us,
  type T -> T = typ_open T Us.
Proof.
  introv W. induction T; simpls; inversions W; f_equal*.
Qed.

(** Substitution for a fresh name is identity. *)

Lemma typ_subst_fresh : forall X U T, 
  X \notin typ_fv T -> 
  typ_subst X U T = T.
Proof.
  intros. induction T; simpls; f_equal*. case_var*. 
Qed.

Lemma typ_subst_fresh_list : forall z u ts,
  z \notin typ_fv_list ts ->
  ts = LibList.map (typ_subst z u) ts.
Proof.
  induction ts; simpl; intros Fr.
  auto.
  rewrite typ_fv_list_cons in Fr.
   rew_map. f_equal. rewrite~ typ_subst_fresh. auto.
Qed.

Lemma typ_subst_fresh_trm_fvars : forall z u xs,
  fresh (\{z}) (length xs) xs ->
  typ_fvars xs = LibList.map (typ_subst z u) (typ_fvars xs).
Proof.
  intros. apply typ_subst_fresh_list.
  induction xs.
  unfold typ_fvars. rew_map. rewrite~ typ_fv_list_nil. 
  unfold typ_fvars. rew_map. 
   rew_length in H. simpl in H. destruct H.
   rewrite typ_fv_list_cons. simple~.
Qed.

Lemma typ_substs_fresh : forall xs us t, 
  fresh (typ_fv t) (length xs) xs -> 
  typ_substs xs us t = t.
Proof.
  induction xs; simpl; intros us t Fr.
  auto. destruct us. auto.
  inversions Fr. rewrite* typ_subst_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma typ_subst_open : forall X U T1 T2, type U -> 
  typ_subst X U (typ_open T1 T2) = 
   typ_open (typ_subst X U T1) (LibList.map (typ_subst X U) T2).
Proof.
  intros. induction T1; intros; simpl; f_equal*.
  apply list_map_nth. apply* typ_subst_fresh. 
  case_var*. apply* typ_open_type.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma typ_subst_open_vars : forall X Ys U T, 
  fresh \{X} (length Ys) Ys -> 
  type U ->
     typ_open_vars (typ_subst X U T) Ys
   = typ_subst X U (typ_open_vars T Ys).
Proof.
  introv Fr Tu. unfold typ_open_vars.
  rewrite* typ_subst_open. f_equal.
  induction Ys.
  auto.
  rew_length in Fr. simpl in Fr. destruct Fr.
   unfold typ_fvars. rew_map. simpl. case_var. f_equal*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma typ_substs_intro_ind : forall T Xs Us Vs, 
  fresh (typ_fv T \u typ_fv_list Vs \u typ_fv_list Us) (length Xs) Xs -> 
  types (length Xs) Us ->
  types (length Vs) Vs ->
  typ_open T (Vs ++ Us) = typ_substs Xs Us (typ_open T (Vs ++ (typ_fvars Xs))).
Proof.
  induction Xs; introv Fr Tu Tv.
  destruct Us. auto. inverts Tu; false.
  destruct Us. inverts Tu; false. simpl. 
  destruct Tu as [E M]. rew_length in *. simpl in Fr. inverts Fr.
  rewrite typ_fv_list_cons in *. rewrite typ_fvars_cons.
  inversions M. rewrite app_last.
  forwards K: (IHXs Us (Vs++t::nil)); clear IHXs.
     rewrite typ_fv_list_app. rewrite typ_fv_list_cons. rewrite~ typ_fv_list_nil.
    auto. 
    split~. inversions Tv. apply* Forall_app.  
  rewrite K. clear K. 
  f_equal. rewrite~ typ_subst_open. rewrite~ typ_subst_fresh.
  f_equal. rew_map. simpl. case_var; tryfalse.
  f_equal. apply~ typ_subst_fresh_list.
  f_equal. apply* typ_subst_fresh_trm_fvars.
Qed.

Lemma typ_substs_intro : forall Xs Us T, 
  fresh (typ_fv T \u typ_fv_list Us) (length Xs) Xs -> 
  types (length Xs) Us ->
  (typ_open T Us) = typ_substs Xs Us (typ_open_vars T Xs).
Proof.
  intros. apply~ (@typ_substs_intro_ind T Xs Us nil).
  change (typ_fv_list nil) with (\{}:vars). auto*.
Qed.

(** Types are stable by type substitution *)

Lemma typ_subst_type : forall T Z U,
  type U -> type T -> type (typ_subst Z U T).
Proof.
  induction 2; simpls*. case_var*.
Qed.

Hint Resolve typ_subst_type.

(** Types are stable by iterated type substitution *)

Lemma typ_substs_types : forall Xs Us T,
  types (length Xs) Us ->
  type T ->
  type (typ_substs Xs Us T).
Proof.
  induction Xs; destruct Us; simpl; introv TU TT; auto.
  destruct TU. simpls. inversions H. inversions* H0.
Qed.

(** List of types are stable by type substitution *)

Lemma typ_subst_type_list : forall Z U Ts n,
  type U -> types n Ts -> 
  types n (LibList.map (typ_subst Z U) Ts).
Proof.
  unfold types, list_for_n.
  induction Ts; destruct n; simpl; intros TU [EQ TT]. 
  auto. auto. inversion EQ.
  rew_length in EQ. rew_list. inversions TT. 
   forwards* [M ?]: (IHTs n). rewrite~ M.
Qed.

(** ** Opening a body with a list of types gives a type *)

Lemma typ_open_types : forall T Us,
  typ_body (length Us) T ->
  types (length Us) Us -> 
  type (typ_open T Us).
Proof. 
  introv [L K] WT. pick_freshes (length Us) Xs. lets Fr': Fr.
  rewrite (fresh_length Fr) in WT, Fr'.
  rewrite~ (@typ_substs_intro Xs). apply* typ_substs_types.
Qed.


(* ====================================================================== *)
(** * Properties of schemes *)

(** Substitution for a fresh name is identity. *)

Lemma sch_subst_fresh : forall X U M, 
  X \notin sch_fv M -> 
  sch_subst X U M = M.
Proof.
  intros. destruct M as [n T]. unfold sch_subst.
  rewrite* typ_subst_fresh.
Qed.

(** Trivial lemma to unfolding definition of [sch_subst] by rewriting. *)

Lemma sch_subst_fold : forall Z U T n,
  Sch n (typ_subst Z U T) = sch_subst Z U (Sch n T).
Proof.
  auto.
Qed. 

(** Distributivity of type substitution on opening of scheme. *)

Lemma sch_subst_open : forall Z U M Us,
   type U ->
    typ_subst Z U (sch_open M Us)
  = sch_open (sch_subst Z U M) (LibList.map (typ_subst Z U) Us).
Proof.
  unfold sch_open. intros. destruct M. simpl.
  rewrite* <- typ_subst_open.
Qed.

(** Distributivity of type substitution on opening of scheme with variables. *)

Lemma sch_subst_open_vars : forall Z U M Xs,
   fresh (\{Z}) (length Xs) Xs -> 
   type U ->
    typ_subst Z U (sch_open_vars M Xs)
  = sch_open_vars (sch_subst Z U M) Xs.
Proof.
  unfold sch_open_vars. intros. destruct M.
  rewrite* <- typ_subst_open_vars.
Qed.

(** Schemes are stable by type substitution. *)

Lemma sch_subst_type : forall Z U M,
  type U -> scheme M -> scheme (sch_subst Z U M).
Proof.
  unfold scheme, sch_subst. intros Z U [n T] TU S.
  simpls. destruct S as [L K]. exists (L \u \{Z}).
  introv Fr. rewrite* typ_subst_open_vars.
Qed.

Hint Resolve sch_subst_type.

(** Scheme arity is preserved by type substitution. *)

Lemma sch_subst_arity : forall X U M, 
  sch_arity (sch_subst X U M) = sch_arity M.
Proof.
  auto.
Qed.

(** ** Opening a scheme with a list of types gives a type *)

Lemma sch_open_types : forall M Us,
  scheme M ->
  types (sch_arity M) Us ->
  type (sch_open M Us).
Proof. 
  unfold scheme, sch_open. intros [n T] Us WB [Ar TU].
  simpls. subst n. apply* typ_open_types.
Qed.

Hint Resolve sch_open_types.


(* ====================================================================== *)
(** * Helper lemams*)

Lemma factorize_map : forall Z U xs Us,
  length xs = length Us ->
   xs ~* (LibList.map (Sch 0) (LibList.map (typ_subst Z U) Us))
 = (map (sch_subst Z U) (xs ~* (LibList.map (Sch 0) Us))).
Proof.
  induction xs; introv E; destruct Us; tryfalse.
  rew_map. rewrite singles_nil. rewrite~ map_empty.
  rew_length in E. inverts E. do 2 rewrite LibList.map_cons.
  rewrite map_cons. do 2 rewrite singles_cons.
  rewrite map_push. fequals~. 
Qed.


(* ====================================================================== *)
(** * Properties of store *)

Lemma phi_ok_binds : forall P l T,
   phi_ok P -> binds l T P -> type T.
Proof.
  introv O B. induction P using env_ind.
  false* binds_empty_inv.
  inverts O.
    false* empty_push_inv.
    lets (?&?&?): (eq_push_inv H). subst.
     lets [[? ?]|[? ?]]: (binds_push_inv B); subst~.
Qed.

Lemma sto_ok_binds : forall mu l t,
   sto_ok mu -> binds l t mu -> term t.
Proof.
  introv O B. induction mu using env_ind.
  false* binds_empty_inv.
  inverts O.
    false* empty_push_inv.
    lets (?&?&?): (eq_push_inv H). subst.
     lets [[? ?]|[? ?]]: (binds_push_inv B); subst~.
Qed.

Hint Resolve phi_ok_binds sto_ok_binds.


(* ====================================================================== *)
(** * Properties of judgments *)


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** A typing relation is restricted to well-formed objects. *)

(* Helper tactics to name all the hypotheses *)

Tactic Notation "split4" "in" ident(H) :=
  let H1 := fresh in let H2 := fresh in
  let H3 := fresh in let H4 := fresh in
  destruct H as [H1 [H2 [H3 H4]]].

Lemma typing_regular : forall E P e T,
  typing E P e T -> ok E /\ phi_ok P /\ term e /\ type T.
Proof.
  intros. induction H; try solve [ splits* 4 ].
  pick_fresh x. forwards~ K: (H1 x). split4 in K.
   lets: (ok_concat_inv H2). splits*.
   apply_fresh term_abs. intros y Fry. forwards* K2: (H1 y).
  pick_fresh x. pick_fresh f. forwards~ K: (H1 f x). split4 in K.
    lets [Ok1 ?]: (ok_concat_inv H2). lets: (ok_concat_inv Ok1). splits*.
   apply_fresh term_fix. intros g y Fry. forwards* K2: (H1 g y).
  pick_fresh x. forwards~ K: (H4 x). split4 in K.
   lets: (ok_concat_inv H5). splits*. lets: value_regular.
   apply_fresh* term_let. intros y Fry. forwards* K2: (H4 y).
  pick_freshes (pat_arity p) xs. forwards~ K: (H2 xs). split4 in K.
   lets: (ok_concat_inv H4). splits*.
   apply_fresh* term_match. intros ys Frys. forwards* K2: (H2 ys).
  split4 in IHtyping1. inversions* H4.
  split4 in IHtyping. inversions* H3.
Qed. 

(** A fails relation only holds on pairs of locally-closed terms. *)

Lemma fails_regular : forall t e,
  fails t e -> term t /\ term e.
Proof.
  lets: value_regular. induction 1; jauto.
Qed.

(** A reduction relation only holds only on well-formed objects. *)

Lemma red_regular : forall c c',
  red c c' -> 
     (term (fst c) /\ term (fst c'))
  /\ (sto_ok (snd c) /\ sto_ok (snd c')).
Proof.
  lets: value_regular. induction 1; simpl; jauto.
  splits_all~. forwards~ K: pat_match_terms H4.
   rewrite (proj1 K) in H2, K. apply* open_terms.
  lets: (fails_regular H2). jauto.
Qed.

(** Number of types in pattern typing environment matches pattern arity *)

Lemma pat_typing_arity : forall Us p T,
  Us \= p ~: T -> length Us = pat_arity p.
Proof. introv H. induction H; rew_length; simpl; auto. Qed.

Lemma pat_typing_arity_elim : forall xs Us p T L,
  Us \= p ~: T -> fresh L (pat_arity p) xs -> length xs = length Us.
Proof.
  introv H F. lets: (fresh_length F).
  lets: (pat_typing_arity H). congruence.
Qed. 


(* ********************************************************************** *)
(** ** Automation for well-formedness *)

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ _ t _ |- _ => apply (proj43 (typing_regular H))
  | H: red (t,_) _ |- _ => apply (proj41 (red_regular H))
  | H: red _ (t,_) |- _ => apply (proj42 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  | H: fails t _ |- _ => apply (proj1 (fails_regular H))
  | H: fails _ t |- _ => apply (proj2 (fails_regular H))
  end.

Hint Extern 1 (sto_ok ?mu) =>
  match goal with
  | H: red (_,mu) _ |- _ => apply (proj1 (proj2 (red_regular H)))
  | H: red _ (_,mu) |- _ => apply (proj2 (proj2 (red_regular H)))
  | H: sto_typing _ mu |- _ => apply (proj42 H)
  end.

Hint Extern 1 (phi_ok ?P) =>
  match goal with
  | H: typing _ P _ _ |- _ => apply (proj42 (typing_regular H))
  | H: sto_typing P _ |- _ => apply (proj41 H)
  end.

Hint Extern 1 (type ?T) => match goal with
  | H: typing _ _ _ T |- _ => apply (proj44 (typing_regular H))
  end.




==> anc/coq/metatheory/ML_Soundness.v <==
(***************************************************************************
* Preservation and Progress for mini-ML (CBV) - Proofs                     *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import ML_Definitions ML_Infrastructure.


(* ********************************************************************** *)
(** Typing schemes for expressions *)

Definition has_scheme_vars L E P t M := forall Xs, 
  fresh L (sch_arity M) Xs ->
  E ! P |= t ~: (M ^ Xs).

Definition has_scheme E P t M := forall Vs,
  types (sch_arity M) Vs -> 
  E ! P |= t ~: (M ^^ Vs).

(* ********************************************************************** *)
(** Type substitution preserves typing of patterns *)

Lemma pat_typing_typ_subst : forall Z U Us p T,
  Us \= p ~: T ->
  LibList.map (typ_subst Z U) Us \= p ~: typ_subst Z U T.
Proof.
  induction 1; simpls*. rew_map; auto. rew_map; auto.
Qed.  

(* ********************************************************************** *)
(** Type substitution preserves typing of expressions *)

Lemma typing_typ_subst : forall F P Z U E t T,
  Z \notin (env_fv E) -> Z \notin (phi_fv P) -> type U -> 
  E & F ! P |= t ~: T -> 
  E & (map (sch_subst Z U) F) ! P |= t ~: (typ_subst Z U T).
Proof.
  introv. intros Fr1 Fr2 WVs Typ. gen_eq G: (E & F). gen F.
  induction Typ; intros F EQ; subst; simpls typ_subst.
  rewrite~ sch_subst_open. apply* typing_var.
    binds_cases H1.
      apply* binds_concat_left.
       rewrite* sch_subst_fresh. applys~ (@fv_in_values_binds sch) B.
      auto*.
    rewrite~ sch_subst_arity. apply* typ_subst_type_list.
  apply_fresh* typing_abs. intros y Fr.
   rewrite sch_subst_fold.   
   apply_ih_map_bind* H1.
  apply_fresh* typing_fix. intros f y Fr.
   applys_eq* H1 4. do 2 rewrite <- concat_assoc. fequal.
   do 2 rewrite map_concat. do 2 rewrite map_single.
   do 2 rewrite concat_assoc. fequals.
  apply_fresh* (@typing_let (sch_subst Z U M) (L1 \u \{Z})).
   simpl. intros Ys Fr. rewrite* <- sch_subst_open_vars.
   intros y Fr. apply_ih_map_bind* H4.
  apply_fresh* (@typing_match (typ_subst Z U T) 
                              (LibList.map (typ_subst Z U) Us)).
    apply* pat_typing_typ_subst.
    intros xs Fr. 
     rewrite factorize_map; [| apply* pat_typing_arity_elim ].
     rewrite <- concat_assoc. rewrite <- map_concat.
     apply* H1. rewrite* concat_assoc.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  apply* typing_loc. rewrite* typ_subst_fresh.
   applys~ (@fv_in_values_binds typ) H1.
  auto*.
  auto*.
  apply* typing_set.
  apply* typing_raise.
   rewrite* <- (@typ_subst_fresh Z U typ_exn). 
  apply* typing_catch. 
   rewrite* <- (@typ_subst_fresh Z U typ_exn). 
Qed.

(* ********************************************************************** *)
(** Iterated type substitution preserves typing *)

Lemma typing_typ_substs : forall Zs Us E P t T,
  fresh (env_fv E \u phi_fv P) (length Zs) Zs -> 
  types (length Zs) Us ->
  E ! P |= t ~: T -> 
  E ! P |= t ~: (typ_substs Zs Us T).
Proof.
  induction Zs; destruct Us; simpl; introv Fr WU Tt;
   destruct Fr; inversions WU; 
   simpls; try solve [ auto | false* ].
  inverts H2. inverts H1.
  apply* IHZs. apply_empty* typing_typ_subst.
Qed.

(* ********************************************************************** *)
(** Type schemes can be instantiated *)

Lemma has_scheme_from_vars : forall L E P t M,
  has_scheme_vars L E P t M ->
  has_scheme E P t M.
Proof.
  intros L E P t [n T] H Vs TV. unfold sch_open. simpls.
  pick_freshes n Xs.
  rewrite (fresh_length Fr) in TV, H.
  rewrite~ (@typ_substs_intro Xs Vs T).
  unfolds has_scheme_vars, sch_open_vars. simpls.
  apply* typing_typ_substs.
Qed.

(* ********************************************************************** *)
(** A term that has type T has type scheme "forall(no_var).T" *)

Lemma has_scheme_from_typ : forall E P t T,
  E ! P |= t ~: T -> 
  has_scheme E P t (Sch 0 T).
Proof.
  intros_all. unfold sch_open. simpls. rewrite* <- typ_open_type.
Qed.

(* ********************************************************************** *)
(** Typing is preserved by weakening *)

Lemma typing_weaken : forall G E F P t T,
   (E & G) ! P |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) ! P |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; intros G EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs. intros y Fr. 
   do_rew* concat_assoc (apply* H1).
  apply_fresh* typing_fix. intros f y Fr2.
   do_rew_2 concat_assoc (apply* H1). auto. auto.
  apply_fresh* (@typing_let M L1). intros y Fr.
   do_rew* concat_assoc (apply* H4).
  apply_fresh* (@typing_match T Us). intros xs Fr.
    do_rew* concat_assoc (apply* H1).
    apply* (@ok_singles sch (pat_arity p)). 
    do 2 rewrite dom_concat. auto.
    rewrite length_map. apply* pat_typing_arity_elim.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(* ********************************************************************** *)
(** Values are preserved by term substitution *)

Lemma value_fv : forall z u t, 
  value u -> value t -> value ([z ~> u]t).
Proof.
  introv Valu Valt. induction Valt; simpls*.
Qed.

(* ********************************************************************** *)
(** Typing is preserved by term substitution *)

Lemma typing_trm_subst : forall F M E P t T z u, 
  E & z ~ M & F ! P |= t ~: T ->
  has_scheme E P u M -> 
  value u ->
  E & F ! P |= (trm_subst z u t) ~: T.
Proof.
  introv Typt. intros Typu Valu. 
  gen_eq G: (E & z ~ M & F). gen F.
  induction Typt; intros G EQ; subst; simpl trm_subst.
  case_var.
    binds_get H1. apply_empty* typing_weaken.
    binds_cases H1; apply* typing_var.
  apply_fresh* typing_abs. intros y Fr.
   rewrite* subst_open_vars.
   do_rew* concat_assoc (apply* H1).
  apply_fresh* typing_fix. intros f y Fr.
   rewrite* subst_open_vars.
   do_rew_2 concat_assoc (apply* H1). auto.
  apply_fresh* (@typing_let M0 L1); try intros y Fr.
   apply* value_fv. 
   rewrite* subst_open_vars. do_rew* concat_assoc (apply* H4).
  apply_fresh* (@typing_match T Us). intros xs Fr.
   rewrite* subst_open_vars.
   do_rew* concat_assoc (apply* H1).
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(* ********************************************************************** *)
(** Typing is preserved by iterated term substitution. *)

Lemma typing_trm_substs : forall Us E P xs ts t T,
   length xs = length ts ->
   typings E P ts Us ->
   (E & xs ~* (LibList.map (Sch 0) Us)) ! P |= t ~: T ->
   Forall value ts ->
   E ! P |= substs xs ts t ~: T.
Proof.
  introv EQ Typts Typt Val. gen Us ts t T.
  induction xs; destruct ts; intros; tryfalse.
  inversions Typts. inversions Val. rew_map in Typt. 
   rewrite singles_nil,concat_empty_r in Typt. auto.
  rew_length in EQ. inverts EQ as EQ.
   inversions Typts. inversions Val. rew_map in Typt. 
   rewrite singles_cons in Typt. rewrite concat_assoc in Typt.
   simpl. apply* (@IHxs Us0).
   apply_empty* typing_trm_subst. 
   apply* has_scheme_from_typ. apply_empty* typing_weaken.
   lets~ : (proj1 (typing_regular Typt)).
Qed.

(* ********************************************************************** *)
(** The result of pattern matching is a list of well-typed terms. *)

Lemma typing_pattern_match : forall p t T E P ts Us,
  Some ts = pat_match p t ->
  E ! P |= t ~: T ->
  Us \= p ~: T ->
  typings E P ts Us.
Proof.
  induction p; introv H1 H2 H0; destruct t; 
   inversion H0; inversion H1; auto; subst; inversions H2; auto*.
  remember (pat_match p1 t1) as K1. 
   remember (pat_match p2 t2) as K2. 
   destruct K1 as [ts1|]; destruct K2 as [ts2|]; try discriminate.
   inversions H9. apply* typings_concat.
Qed.

(* ********************************************************************** *)
(** The result of pattern matching applied to a value is a list of values. *)

Lemma pattern_match_values : forall p t ts,
  Some ts = pat_match p t ->
  value t ->
  Forall value ts.
Proof.
  induction p; introv EQ Val; 
   destruct t; simpl in EQ; inversion EQ; auto; inversions Val; auto*.
  remember (pat_match p1 t1) as K1. 
   remember (pat_match p2 t2) as K2. 
   destruct K1 as [ts1|]; destruct K2 as [ts2|]; try discriminate.
   inversions EQ. apply* Forall_app.
Qed.

(* ********************************************************************** *)
(** Typing is preserved by an extension of store typing. 
    (This result is added to hints because we use it many times. *)

Lemma typing_stability : forall P E P' t T,
  E ! P |= t ~: T ->
  extends P P' -> 
  phi_ok P' ->
  E ! P' |= t ~: T.
Proof.
  introv Typ Ext. induction* Typ.
Qed.

Hint Resolve typing_stability.

(* ********************************************************************** *)
(** Store typing preserved by allocation of a well-typed term. *)

Lemma sto_typing_push : forall P mu l t T,
  P |== mu ->
  empty ! P |= t ~: T ->
  l # mu -> l # P ->
  (P & l ~ T) |== (mu & l ~ t).
Proof.
  unfold sto_typing. introv [PhiOk [StoOk [Dom Ext]]]. splits 4.
    auto.
    auto.
    intros l0 Fr. simpls. lets: (Dom l0). 
      asserts* Frl0: (l0 # P). auto.
    intros l' T' Has. binds_cases Has.
      destruct (Ext _ _ B) as [t' [Hast' Typt']].
       exists* t'. 
      subst. exists* t.
Qed.   

(* ********************************************************************** *)
(** Fails always returns an exception. *)

Lemma fails_to_exception : forall E P t T e,
  fails t e -> 
  E ! P |= t ~: T -> 
  E ! P |= e ~: typ_exn.
Proof.
  introv Fail Typ. induction Typ; inversions* Fail.
  pick_freshes (sch_arity M) Xs. forwards*: (H2 Xs).
Qed.

(* ********************************************************************** *)
(** Preservation: typing is preserved by reduction *)

(* A tactic to help us name nicely all the hypotheses *)
Ltac pres H t' mu' :=
  let P' := fresh "P'" in
  let Ext := fresh "Ext" in
  let Typt' := fresh "Typt'" in
  let TypSto' := fresh "TypSto'" in
  destruct~ (H (@refl_equal env empty) t' mu') 
                  as [P' [Ext [Typt' TypSto']]].  

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t' mu'. gen_eq E: (empty : env).
  induction Typ; intros EQ t' mu' Red TypSto; subst; 
   inversions Red. 
  exists P. splits~ 3. 
   pick_fresh x. forwards~ K: (H3 x). clear H2 H3 H4.
   rewrite~ (@substs_intro (x::nil)).
     simpl. apply_empty* typing_trm_subst.
      apply* (@has_scheme_from_vars L1).
     rewrite trm_fv_list_cons, trm_fv_list_nil. auto.
  exists P. splits~ 3. clear H1 IHTyp1 IHTyp2.
   forwards~ Wts: (@pat_match_terms _ _ _ H13).
   pick_freshes (pat_arity p) xs.
   rewrite~ (@substs_intro xs);
    [| rewrite~ <- (fresh_length Fr)].
   forwards~ K: (H0 xs). 
   rewrite (proj1 Wts) in Fr, Wts.
   apply_empty* (@typing_trm_substs Us). 
     rewrite* (fresh_length Fr).
     apply* typing_pattern_match.
     apply* pattern_match_values.
  exists P. splits~ 3.
  pres IHTyp1 t1' mu'. exists* P'.
  exists P. splits~ 3. 
   inversions Typ1. 
   pick_fresh x. forwards~ K: (H8 x). clear H8 IHTyp1 IHTyp2.
   rewrite~ (@substs_intro (x::nil)).
     simpl. apply_empty* typing_trm_subst.
      apply* has_scheme_from_typ.
     rewrite trm_fv_list_cons, trm_fv_list_nil. auto.
  exists P. splits~ 3. 
   inversions Typ1.
   pick_fresh f. pick_fresh x. rewrite~ (@substs_intro (x::f::nil)).
    apply_empty* (@typing_trm_substs (S::(typ_arrow S T)::nil)).
      rew_map. do 2 rewrite singles_cons. rewrite singles_nil.
       rewrite concat_empty_l. applys* H8.
      do 2 rewrite trm_fv_list_cons. rewrite trm_fv_list_nil. auto.
  exists P. splits~ 3. inversions Typ1. inversions* H4.
  pres IHTyp1 t1' mu'. exists* P'.
  pres IHTyp2 t2' mu'. exists* P'.
  pres IHTyp1 t1' mu'. exists* P'.
  pres IHTyp2 t2' mu'. exists* P'.
  pres IHTyp t1' mu'. exists* P'.
  pres IHTyp t1' mu'. exists* P'.
  exists (P & l ~ T). lets: (proj43 TypSto).
   splits~ 3. apply* sto_typing_push. 
  pres IHTyp t1' mu'. exists* P'. 
  exists P. splits~ 3. 
   inversions Typ. 
   destruct~ ((proj44 TypSto) l T) as [t [Hast Typt]].
   rewrite~ (binds_func H4 Hast).
  pres IHTyp t1' mu'. exists* P'.
  exists P. inversions Typ1. splits~ 3. 
   destruct TypSto as [PhiOk [StoOk [Dom Map]]]. splits~ 4.
    intros. tests: (l = l0). 
      exists t2. split~. rewrite~ (binds_func H H7).
      destruct (Map _ _ H) as [t [Has Typ]]. exists* t.  
  pres IHTyp1 t1' mu'. exists* P'.
  pres IHTyp2 t2' mu'. exists* P'.
  pres IHTyp t1' mu'. exists* P'. 
  exists* P.
  exists P. splits~ 3.
    apply* typing_app. apply* fails_to_exception.
  pres IHTyp2 t2' mu'. exists* P'.
Qed.

(* ********************************************************************** *)
(** A value cannot be reduced (needed for the let case of progress). *)

Lemma red_value_false : forall t, value t ->
  forall t' mu mu', (t, mu) --> (t', mu') -> False.
Proof.
  induction 1; introv Red; inversions* Red.
  inversions H5. inversions H5.
Qed.

(* ********************************************************************** *)
(** Progress: typed terms are values or can reduce *)

Hint Constructors fails.

Lemma progress_result : progress.
Proof.
  introv Typ. gen_eq E: (empty:env). lets Typ': Typ.
  induction Typ; intros; subst. 
  false* binds_empty_inv.
  branch* 1.
  branch* 1.
  asserts* K: (empty ! P |= (trm_let t1 t2) ~: T2).
   pick_freshes (sch_arity M) Ys.
    forwards~ [Val1 | [[e Fail] | [t1' [mu' Red1]]]]: (@H2 Ys).
     branch 3. exists* (t2 ^^ (t1::nil)) mu.
     branch 2. exists* e.
     false. apply* (red_value_false H Red1). 
  destruct~ IHTyp1 as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    branch 3. remember (pat_match p t1) as K. destruct K as [ts|].
      exists* (b ^^ ts) mu.
      exists* t2 mu.
    branch 2. exists* e. 
    branch 3. exists* (trm_match t1' p b t2) mu'.
  destruct~ IHTyp1 as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    destruct~ IHTyp2 as [Val2 | [[e Fail] | [t2' [mu' Red2]]]].
      inversions Typ1; inversion Val1. 
        branch 3. exists* (t0 ^^ (t2::nil)) mu.
        branch 3. exists* (t0 ^^ (t2::(trm_fix t0)::nil)) mu. 
        branch 3. subst. inversions H. inversions Val2; inversions Typ2. 
           exists* (trm_nat (n + n0)) mu.
           inversions H5.
        branch 1. inversions Val2; inversions Typ2. 
          auto*.
          inversions H4.
        branch 2. exists* e.
        branch 3. exists* (trm_app t1 t2') mu'.
    branch 2. exists* e. 
    branch 3. exists* (trm_app t1' t2) mu'.
  branch* 1.
  branch* 1.  
  branch* 1.
  destruct~ IHTyp1 as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    destruct~ IHTyp2 as [Val2 | [[e Fail] | [t2' [mu' Red2]]]].
      branch 2. exists* e.
      branch 3. exists* (trm_pair t1 t2').
    branch 2. exists* e.
    branch 3. exists* (trm_pair t1' t2).
  destruct~ IHTyp as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    branch 2. exists* e.
    branch 3. exists* (trm_inj1 t1') mu'.
  destruct~ IHTyp as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    branch 2. exists* e.
    branch 3. exists* (trm_inj2 t1') mu'.
  branch* 1.
  destruct~ IHTyp as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    destruct (var_fresh (dom mu)) as [l Fr].
      branch 3. exists* (trm_loc l) (mu & l ~ t1).
      branch 2. exists* e.
    branch 3. exists* (trm_ref t1') mu'. 
  destruct~ IHTyp as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    inversions Val1; inversions Typ.
      inversion H4.  
      destruct ((proj44 H0) _ _ H6) as [t' [Has' Typt']].
       branch 3. exists* t' mu.
    branch 2. exists* e.
    branch 3. exists* (trm_get t1') mu'.
  destruct~ IHTyp1 as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    destruct~ IHTyp2 as [Val2 | [[e Fail] | [t2' [mu' Red2]]]].
      inversions Val1; inversions Typ1.  
        inversion H4.
        destruct ((proj44 H0) _ _ H6) as [t' [Has' Typt']].
         branch 3. exists* trm_unit (mu & l ~ t2).
      branch 2. exists* e. 
      branch 3. exists* (trm_set t1 t2') mu'. 
    branch 2. exists* e.
    branch 3. exists* (trm_set t1' t2) mu'.
  destruct~ IHTyp as [Val1 | [[e Fail] | [t1' [mu' Red1]]]].
    branch 2. exists* t1. 
    branch 2. exists* e. 
    branch 3. exists* (trm_raise t1') mu'. 
  destruct~ IHTyp2 as [Val2 | [[e Fail] | [t2' [mu' Red2]]]].
    branch 3. exists* t2 mu. 
    branch 3. exists* (trm_app t1 e) mu.
    branch 3. exists* (trm_catch t1 t2') mu'. 
Qed.






==> anc/coq/metatheory/Makefile <==
############################################################################
# You can define your own path to COQBIN and to TLC by creating a file called
# "settings.sh" and placing the right definitions into it, e.g.
#
# TLC=~/tlc/trunk
# COQBIN=/var/tmp/coq-8.3pl2/bin/
#
# Note that TLC should have no leading slash, whereas COQBIN should have one.
# Note that if you rebind COQBIN you need to do the same in the TLC folder.
# Note that if you add a settings.sh file, you will need to do "make depend".

# Default paths are as follows:

TLC=tlc

-include settings.sh


############################################################################

INCLUDES=-I . -I $(TLC)

COQC=$(COQBIN)coqc -dont-load-proofs $(INCLUDES)
COQDEP=$(COQBIN)coqdep $(INCLUDES)
COQDOC=$(COQBIN)coqdoc --quiet --utf8 --html

############################################################################
# STABLE DEVELOPMENTS

LIB=\
	Metatheory_Set \
	Metatheory_Var \
	Metatheory_Fresh \
	Metatheory_Tactics \
	Metatheory_Env \
	Metatheory 
CORE=\
	STLC_Core_Definitions \
	STLC_Core_Infrastructure \
	STLC_Core_Soundness \
	STLC_Core_Adequacy \
	STLC_Core_FullBeta \
	STLC_Core_Light \
	STLC_Core_Tutorial
BIG=\
	BigStep_Definitions \
	BigStep_Infrastructure \
	BigStep_Equivalence 
FSUB=\
	Fsub_Definitions \
	Fsub_Infrastructure \
	Fsub_Soundness 
COC=\
	CoC_Definitions \
	CoC_Infrastructure \
	CoC_BetaStar \
	CoC_ChurchRosser \
	CoC_Conversion \
	CoC_Preservation 
ML=\
	ML_Definitions \
	ML_Infrastructure \
	ML_Soundness 
EXN=\
	STLC_Exn_Definitions \
	STLC_Exn_Infrastructure \
	STLC_Exn_Soundness 
REF=\
	STLC_Ref_Definitions \
	STLC_Ref_Infrastructure \
	STLC_Ref_Soundness 
COREWF=\
	STLC_Core_WF_Definitions \
	STLC_Core_WF_Infrastructure \
	STLC_Core_WF_Soundness 
DATA=\
	STLC_Data_Definitions \
	STLC_Data_Infrastructure \
	STLC_Data_Soundness 
CPS=\
	CPS_Definitions \
	CPS_Infrastructure \
	CPS_Correctness 
PAT=\
	STLC_Pat_Definitions \
	STLC_Pat_Infrastructure \
	STLC_Pat_Soundness 
LAMBDA=\
	Lambda_Definitions \
	Lambda_Infrastructure \
	Lambda_ChurchRosser 
JAR=\
	Lambda_JAR_paper 
MLCORE=\
	ML_Core_Definitions \
	ML_Core_Infrastructure \
	ML_Core_Soundness 
ISK=\
   ISK_Confluence

ALL=$(LIB) $(BIG) $(EXN) $(REF) $(CORE) $(CPS) $(ISK) $(LAMBDA) $(COC) $(ML) $(FSUB) $(JAR)
	
# The following developments need to be updated to the new library
#   STLC_Core_WF
#   STLC_Data
#   STLC_Pat (needs a few patches)
#   ML_Core => needs to move from List to LibList as done in $(ML)

NOT_COMPILING= $(COREWF) $(DATA) $(PAT) $(MLCORE)


############################################################################
# EXPERIMENTAL DEVELOPMENTS


# The following developments are experimental and are not complete

PATOPEN=\
	STLC_PatOpen_Definitions \
	STLC_PatOpen_Infrastructure \
	STLC_PatOpen_Soundness 
MUT=\
	STLC_Mut_Definitions \
	STLC_Mut_Infrastructure \
	STLC_Mut_Soundness

EXPERIMENTAL= $(MUT) $(PATOPEN)


############################################################################

ALL_SRC=$(ALL:=.v)
TLC_SRC=$(wildcard $(TLC)/*.v)
DEP_SRC=$(ALL_SRC) $(TLC_SRC)

.PHONY: all lib tlc clean 
.SUFFIXES: .v .vo 

all: $(ALL:=.vo)

lib: $(LIB:=.vo)

tlc: 
	make -C $(TLC) lib

.v.vo : .depend
	$(COQC) $<

core: $(CORE:=.vo)
big: $(BIG:=.vo) 
mut: $(MUT:=.vo) 
fsub: $(FSUB:=.vo) 
coc: $(COC:=.vo) 
ml: $(ML:=.vo) 
exn: $(EXN:=.vo) 
ref: $(REF:=.vo) 
corewf: $(COREWF:=.vo)
data: $(DATA:=.vo) 
cps: $(CPS:=.vo) 
isk: $(ISK:=.vo) 
pat: $(PAT:=.vo) 
patopen: $(PATOPEN:=.vo) 
lambda: $(LAMBDA:=.vo)
mlcore: $(MLCORE:=.vo)


#######################################################

depend: .depend

.depend : $(DEP_SRC) Makefile
	$(COQDEP) $(DEP_SRC) > .depend

ifeq ($(findstring $(MAKECMDGOALS),depend clean),)
include .depend
endif

clean :
	rm -f *.vo .depend *.deps *.dot *.glob


############################################################################
#
#coqdoc :
#	@mkdir -p doc_light
#	$(COQDOC) --gallina -d doc_light $(VFILES)
#






==> anc/coq/metatheory/Metatheory.v <==
(***************************************************************************
* Bundle of modules formal metatheory                                      *
* Arthur Charguéraud, November 2011                                        *
* based on joint work with Brian Aydemir, July 2007                        *
***************************************************************************)

Require Export 
  LibTactics LibProd LibLogic
  Metatheory_Var 
  Metatheory_Fresh 
  Metatheory_Tactics
  Metatheory_Env.

Open Scope fset_scope.
Open Scope env_scope.


(*======================================================*)
(** MISC *)

(* Due to a parsing conflict between the syntax of tactics
   and the symbol [~:] which is used to write typing judgments
   in many developments, we need to rebind a few tactics in
   a slightly different way. *)

Tactic Notation "forwards" "~:" constr(E) :=
  forwards ~ : E.
Tactic Notation "tests" "~:" constr(E) :=
  tests ~ : E.


==> anc/coq/metatheory/Metatheory_Demo.v <==
(***************************************************************************
* Demos for the tactics                                                    *
* Arthur Charguéraud, November 2011                                        *
***************************************************************************)

Require Import Metatheory LibList.


(* ********************************************************************** *)
(** Demo of pick_fresh_gen *)

Ltac test_pick_fresh_filter Y :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : var => \{}) in
  pick_fresh_gen (A \u B \u C) Y.

Lemma test_pick_fresh : forall (x y z : var) (L1 L2 L3: vars), True.
Proof.
  intros. test_pick_fresh_filter k. auto.
Qed.

(** The above invokation of [pick_fresh] generates a
  variable [k] and the hypothesis
  [k \notin L1 \u L2 \u L3 \u \{x} \u \{y} \u \{z}] *)



(* ********************************************************************** *)
(** Demo for notin *)

Lemma test_notin_solve_1 : forall x E F G,
  x \notin E \u F -> x \notin G -> x \notin (E \u G).
Proof. 
  intros. dup. 
  notin_simpl. notin_solve. notin_solve.
  notin_solve.
Qed.

Lemma test_notin_solve_2 : forall x y E F G,
  x \notin E \u \{y} \u F -> x \notin G ->
  x \notin \{y} /\ y \notin \{x}.
Proof.
  split. notin_solve. notin_solve.
Qed.

Lemma test_notin_solve_3 : forall x y,
  x <> y -> x \notin \{y} /\ y \notin \{x}.
Proof.
  split. notin_solve. notin_solve.
Qed.

Lemma test_notin_false_1 : forall x y E F G,
  x \notin (E \u \{x} \u F) -> y \notin G.
Proof. 
  intros. dup 3.
    false. notin_false.
    notin_false.
    notin_false.
Qed.

Lemma test_notin_false_2 : forall x y : var,
  x <> x -> y = x.
Proof. 
  intros. notin_false.
Qed.

Lemma test_neq_solve : forall x y E F,
  x \notin (E \u \{y} \u F) -> y \notin E ->
  y <> x /\ x <> y.
Proof.
  split. notin_solve. notin_solve.
Qed.

(* ********************************************************************** *)
(** Demo for fresh *)

Lemma test_fresh_solve_1 : forall xs L1 L2 n,
  fresh (L1 \u L2) n xs -> fresh L1 n xs.
Proof. 
  intros. fresh_solve.
Qed.

Lemma test_fresh_solve_2 : forall xs L1 L2 n,
 fresh (L1 \u L2) n xs -> fresh L2 n xs.
Proof. 
  intros. fresh_solve.
Qed.

Lemma test_fresh_solve_3 : forall xs L1 L2 n,
 fresh (L1 \u L2) n xs -> fresh \{} n xs.
Proof. 
  intros. fresh_solve.
Qed.

Lemma test_fresh_solve_4 : forall xs L1 L2 n,
 fresh (L1 \u L2) n xs -> fresh L1 (length xs) xs.
Proof. 
  intros. fresh_solve.
Qed.

Lemma test_fresh_solve_5 : forall xs L1 n m,
  m = n ->
  fresh L1 m xs -> 
  fresh L1 n xs.
Proof. 
  intros. fresh_solve.
Qed.

Lemma test_fresh_solve_6 : forall xs L1 L2 n m,
  m = n ->
  fresh (L1 \u L2) n xs -> 
  fresh L1 m xs.
Proof. 
  intros. fresh_solve.
Qed.

Lemma test_fresh_solve_7 : forall xs L1 L2 n m,
  n = m ->
  fresh (L1 \u L2) n xs -> 
  fresh L1 m xs.
Proof. 
  intros. fresh_solve.
Qed.



==> anc/coq/metatheory/Metatheory_Env.v <==
(***************************************************************************
* Environments for formal metatheory                                       *
* Arthur Charguéraud, November 2011                                        *
***************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibList LibProd LibLogic 
  Metatheory_Var Metatheory_Fresh Metatheory_Tactics.


(* ********************************************************************** *)
(** * Definition of environments and their basic operations *)
 
(** To avoid definitions being unfolded by [simpl] in an uncontrollable
    manner, we use a module signature to enforce abstraction *)

(* ---------------------------------------------------------------------- *)
(** ** Abstract definitions *)

Definition env (A:Type) := list (var * A).

Module Type EnvOpsSig.

Section Definitions.
Variable A B : Type.

Parameter empty : env A.
Parameter empty_def : empty = nil.

Parameter single : var -> A -> env A.
Parameter single_def : 
  single = fun x v => (x,v)::nil.

Parameter concat : env A -> env A -> env A.
Parameter concat_def :
  concat = fun E F => F ++ E.

Parameter singles : list var -> list A -> env A.
Parameter singles_def : 
  singles = fun xs vs =>
    fold_right (fun p acc => concat acc (single (fst p) (snd p))) empty (combine xs vs).

Parameter keys : env A -> list var.
Parameter keys_def : 
  keys = map fst.

Parameter values : env A -> list A.
Parameter values_def :
  values = map snd.

Parameter fold_vars : (A -> vars) -> env A -> vars.
Parameter fold_vars_defs : 
  fold_vars = fun fv E =>
    fold_right (fun v acc => fv v \u acc) \{} (values E).

Parameter dom : env A -> vars.
Parameter dom_def : 
  dom = fold_right (fun p E => \{fst p} \u E) \{}.

Parameter map : (A -> B) -> env A -> env B.
Parameter map_def : 
  map = fun f E => 
    LibList.map (fun p => (fst p, f (snd p))) E.

Parameter map_keys : (var -> var) -> env A -> env A.
Parameter map_keys_def : 
  map_keys = fun f E =>
    LibList.map (fun p => (f (fst p), snd p)) E.

Parameter get : var -> env A -> option A.
Fixpoint get_impl (k : var) (E : env A) {struct E} : option A :=
  match E with
  | nil => None
  | (x,v) :: E' => If k = x then Some v else get_impl k E'
  end.
Parameter get_def : 
  get = get_impl.

End Definitions.

Implicit Arguments empty [A].

End EnvOpsSig.

(* ---------------------------------------------------------------------- *)
(** ** Concrete definitions *)

Module Export EnvOps : EnvOpsSig.

Section Concrete.
Variable A B : Type.

Definition empty : env A := nil.
Lemma empty_def : empty = nil.
Proof. reflexivity. Qed.

Definition single x v : env A := (x,v)::nil.
Lemma single_def : 
  single = fun x v => (x,v)::nil.
Proof. reflexivity. Qed.

Definition concat (E F : env A) := F ++ E.
Lemma concat_def : 
  concat = fun E F => F ++ E.
Proof. reflexivity. Qed.

Definition singles (xs : list var) (vs : list A) : env A := 
  fold_right (fun p acc => concat acc (single (fst p) (snd p))) empty (combine xs vs).
Lemma singles_def : 
  singles = fun xs vs =>
   fold_right (fun p acc => concat acc (single (fst p) (snd p))) empty (combine xs vs).
Proof. reflexivity. Qed.

Definition keys : env A -> list var :=
  map fst.
Lemma keys_def : 
  keys = map fst.
Proof. reflexivity. Qed.

Definition values : env A -> list A :=
  map snd.
Lemma values_def : 
  values = map snd.
Proof. reflexivity. Qed.

Definition fold_vars (fv : A -> vars) (E : env A) :=
  fold_right (fun v acc => fv v \u acc) \{} (values E).
Lemma fold_vars_defs : 
  fold_vars = fun fv E => fold_right (fun v acc => fv v \u acc) \{} (values E).
Proof. reflexivity. Qed.

Definition map (f:A->B) (E:env A) :=
  LibList.map (fun p => (fst p, f (snd p))) E.
Lemma map_def : 
  map = fun f E => LibList.map (fun p => (fst p, f (snd p))) E.
Proof. reflexivity. Qed.

Definition map_keys (f:var->var) (E:env A) :=
  LibList.map (fun p => (f (fst p), snd p)) E.
Lemma map_keys_def : 
  map_keys = fun f E => LibList.map (fun p => (f (fst p), snd p)) E.
Proof. reflexivity. Qed.

Definition dom : env A -> vars :=  
  fold_right (fun p E => \{fst p} \u E) \{}.
Lemma dom_def : 
  dom = fold_right (fun p E => \{fst p} \u E) \{}.
Proof. reflexivity. Qed.

Fixpoint get_impl (k : var) (E : env A) {struct E} : option A :=
  match E with
  | nil => None
  | (x,v) :: E' => If k = x then Some v else get_impl k E'
  end.
Definition get := get_impl.
Lemma get_def : 
  get = get_impl.
Proof. reflexivity. Qed.

End Concrete.

Implicit Arguments empty [A].

End EnvOps.

(* ---------------------------------------------------------------------- *)
(** ** Notations *)

(** [x ~ a] is the notation for a singleton environment mapping x to a. *)

Notation "x ~ a" := (single x a)
  (at level 27, left associativity) : env_scope.

(** [xs ~* vs] is the notation for [single_iter xs vs]. *)

Notation "xs ~* vs" := (singles xs vs)
  (at level 27, left associativity) : env_scope.

(** [E & F] is the notation for concatenation of E and F. *)

Notation "E & F" := (concat E F) 
  (at level 28, left associativity) : env_scope.

(** [x # E] to be read x fresh from E captures the fact that 
    x is unbound in E . *)

Notation "x '#' E" := (x \notin (dom E)) (at level 67) : env_scope.

Bind Scope env_scope with env.
Delimit Scope env_scope with env.
Open Scope env_scope.

(* ---------------------------------------------------------------------- *)
(** ** Additional definitions *)

Section MoreDefinitions.
Variable A : Type.
Implicit Types E F : env A.

(** Well-formed environments contains no duplicate bindings. *)

Inductive ok : env A -> Prop :=
  | ok_empty :
      ok empty
  | ok_push : forall E x v,
      ok E -> x # E -> ok (E & x ~ v).

(** An environment contains a binding from x to a iff the most recent
  binding on x is mapped to a *)

Definition binds x v E := 
  get x E = Some v.

(** Inclusion of an environment in another one. *)

Definition extends E F :=
  forall x v, binds x v E -> binds x v F.

(** Gathering free variables contained in the values of an environment *)
Definition fv_in_values (fv:A->vars) (E:env A) :=
  fold_right (fun v L => (fv v) \u L) \{} (values E).

End MoreDefinitions.


(* ---------------------------------------------------------------------- *)
(** ** Basic Properties *)

Hint Rewrite empty_def single_def concat_def singles_def keys_def values_def
  dom_def map_def map_keys_def get_def : env_defs.

Ltac rew_env_defs := autorewrite with env_defs in *.

Section Properties.

Variable A B : Type.
Implicit Types k x : var.
Implicit Types v : A.
Implicit Types E F G : env A.
Implicit Types f : A -> B.
Implicit Types r : var -> var.

Lemma cons_to_push : forall x v E,
  (x, v) :: E = E & x ~ v.
Proof. intros. rew_env_defs. rew_app~. Qed.

Lemma env_ind : forall (P : env A -> Prop),
  (P empty) ->
  (forall E x v, P E -> P (E & x ~ v)) ->
  (forall E, P E).
Proof.
  rew_env_defs. induction E as [|(x,v)].
  auto. forwards*: H0 IHE.
Qed.

Lemma map_empty : forall f,
  map f empty = empty.
Proof. intros. rew_env_defs. auto. Qed.
Lemma map_single : forall f x v,
  map f (x ~ v) = (x ~ f v).
Proof. intros. rew_env_defs. auto. Qed.
Lemma map_concat : forall f E F,
  map f (E & F) = map f E & map f F.
Proof.
  intros. rew_env_defs.
  gen E. induction F as [|(x,v)]; intros.
  rew_list~. 
  rew_list. fequals.
Qed.
Lemma map_push : forall f x v E,
  map f (E & x ~ v) = map f E & x ~ f v.
Proof. intros. rewrite map_concat, map_single. auto. Qed.

Lemma map_keys_empty : forall r,
  map_keys r (@empty A) = empty.
Proof. intros. rew_env_defs. auto. Qed.
Lemma map_keys_single : forall r x v,
  map_keys r (x ~ v) = (r x ~ v).
Proof. intros. rew_env_defs. auto. Qed.
Lemma map_keys_concat : forall r E F,
  map_keys r (E & F) = map_keys r E & map_keys r F.
Proof.
  intros. rew_env_defs.
  gen E. induction F as [|(x,v)]; intros.
  rew_list~.
  rew_list. fequals.
Qed.
Lemma map_keys_push : forall r x v E,
  map_keys r (E & x ~ v) = map_keys r E & r x ~ v.
Proof. intros. rewrite map_keys_concat, map_keys_single. auto. Qed.

Lemma get_empty : forall k,
  get k (@empty A) = None.
Proof. intros. rew_env_defs. auto. Qed.
Lemma get_single : forall k x v,
  get k (x ~ v) = If k = x 
                    then Some v 
                    else None.
Proof. intros. rew_env_defs. unfold get_impl. auto. Qed.
Lemma get_concat : forall k E F,
  get k (E & F) = match get k F with 
                  | None => get k E 
                  | Some v => Some v 
                  end.
Proof.
  intros. rew_env_defs. induction F as [|(x,v)].
  auto.
  simpl. case_if~.
Qed.

Lemma dom_empty :
  dom (@empty A) = \{}.
Proof. rew_env_defs. auto. Qed.
Lemma dom_single : forall x v,
  dom (x ~ v) = \{x}.
Proof.
  intros. rew_env_defs. 
  rew_list. rewrite~ union_empty_r. 
Qed.
Lemma dom_concat : forall E F,
  dom (E & F) = dom E \u dom F.
Proof. 
  intros. rew_env_defs. 
  gen E. induction F as [|(x,v)]; intros.
  rew_list. rewrite~ union_empty_r.
  rew_app. rewrite fold_right_cons. rewrite IHF.
   rewrite~ union_comm_assoc.
Qed.
Lemma dom_push : forall x v E,
  dom (E & x ~ v) = \{x} \u dom E.
Proof.  
  intros. rewrite dom_concat. rewrite dom_single.
  rewrite~ union_comm.
Qed.

End Properties.

Section SinglesProperties.
Variable A B : Type.
Implicit Types x : var. 
Implicit Types v : A. 
Implicit Types xs : list var.
Implicit Types vs : list A.
Implicit Types E F : env A.

Lemma singles_nil : 
  nil ~* nil = (@empty A).
Proof. intros. rew_env_defs. auto. Qed.

Lemma singles_cons : forall x v xs vs,
  (x::xs) ~* (v::vs) = (xs ~* vs) & (x ~ v).
Proof. intros. rew_env_defs. simpl. rew_env_defs. fequals. Qed.

Lemma singles_one : forall x v,
  (x::nil) ~* (v::nil) = (x ~ v).
Proof. intros. rew_env_defs. simpl. rew_env_defs. fequals. Qed.

Lemma singles_two : forall x1 x2 v1 v2,
  (x1::x2::nil) ~* (v1::v2::nil) = (x2 ~ v2 & x1 ~ v1).
Proof. intros. rew_env_defs. simpl. rew_env_defs. fequals. Qed.
 
Lemma keys_singles : forall xs vs,
  length xs = length vs ->
  keys (xs ~* vs) = xs.
Proof.
  intros. rew_env_defs. gen vs. induction xs; introv E.
  rew_list~.
  destruct vs. false. simpl. rew_env_defs. rew_list. fequals.
   rew_list in E. applys IHxs. inverts E. auto.
Qed.

Lemma values_singles : forall xs vs,
  length xs = length vs ->
  values (xs ~* vs) = vs.
Proof. 
  intros. rew_env_defs. gen vs.
  induction xs; destruct vs; introv E; tryfalse.
  auto.
  rew_list in E. simpl. rew_env_defs. rew_list. fequals.
   applys IHxs. inverts E. auto.
Qed.

Lemma dom_singles : forall xs vs,
  length xs = length vs ->
  dom (xs ~* vs) = from_list xs.
Proof. 
  intros. rew_env_defs. gen vs. 
  induction xs; destruct vs; introv E; tryfalse.
  simpl. rewrite~ from_list_nil.
  simpl. rew_env_defs. rew_list. rewrite from_list_cons. fequals.
   applys IHxs. inverts~ E.
Qed.

Lemma map_singles : forall (f : A -> B) xs vs,
  length xs = length vs ->
  map f (xs ~* vs) = xs ~* (LibList.map f vs).
Proof.
  intros. rew_env_defs. gen vs.
  induction xs; destruct vs; introv E; tryfalse.
  rew_list~.
  rew_list. simpl. rew_list. fequals~.
Qed.

Lemma map_keys_singles : forall f xs vs,
  length xs = length vs ->
  map_keys f (xs ~* vs) = (LibList.map f xs) ~* vs.
Proof.
  intros. rew_env_defs. gen vs.
  induction xs; destruct vs; introv E; tryfalse.
  rew_list~.
  rew_list. simpl. rew_list. fequals~.
Qed.

Lemma concat_singles : forall xs1 xs2 vs1 vs2,
  length xs1 = length vs1 ->
  length xs2 = length vs2 ->
  (xs2 ~* vs2) & (xs1 ~* vs1) = (xs1 ++ xs2) ~* (vs1 ++ vs2).
Proof.
  introv E1 E2. rew_env_defs. gen vs1.
  induction xs1; destruct vs1; intros; tryfalse.
  rew_list~.
  rew_list. simpl. rew_list. fequals~.
Qed.

Lemma singles_keys_values : forall E,
  E = keys E ~* values E.
Proof. 
  intros. rew_env_defs. induction E as [|[x v] E'].
  auto.
  rew_list. simpl. rew_env_defs. rew_list. fequals.
Qed.

End SinglesProperties.

(* ---------------------------------------------------------------------- *)
(** ** Structural properties *)

Section StructProperties.

Variable A : Type.
Implicit Types x : var.
Implicit Types v : A.
Implicit Types E F : env A.

Lemma env_case : forall E,
  E = empty \/ exists x v E', E = E' & x ~ v.
Proof. intros. induction E using env_ind; auto*. Qed.

Lemma concat_empty_r : forall E,
  E & empty = E.
Proof. intros. rew_env_defs. rew_app~. Qed.

Lemma concat_empty_l : forall E,
  empty & E = E.
Proof. intros. rew_env_defs. rew_app~. Qed.

Lemma concat_assoc : forall E F G,
  E & (F & G) = (E & F) & G.
Proof. intros. rew_env_defs. rew_app~. Qed.

Lemma empty_single_inv : forall x v,
  empty = x ~ v -> False.
Proof. introv H. rew_env_defs. inverts H. Qed.

Lemma empty_concat_inv : forall E F,
  empty = E & F -> empty = E /\ empty = F.
Proof. introv H. rew_env_defs. forwards*: nil_eq_app_inv H. Qed.

Lemma empty_push_inv : forall E x v,
  empty = E & x ~ v -> False.
Proof. introv H. rew_env_defs. inverts H. Qed.

Lemma empty_middle_inv : forall E F x v,
  empty = E & x ~ v & F -> False.
Proof. introv H. rew_env_defs. forwards* [_ ?]: nil_eq_app_inv H. false. Qed.

Lemma eq_single_inv : forall x1 x2 v1 v2,
  x1 ~ v1 = x2 ~ v2 ->
  x1 = x2 /\ v1 = v2.
Proof. introv H. rew_env_defs. inverts~ H. Qed.

Lemma eq_push_inv : forall x1 x2 v1 v2 E1 E2,
  E1 & x1 ~ v1 = E2 & x2 ~ v2 -> 
  x1 = x2 /\ v1 = v2 /\ E1 = E2.
Proof. introv H. rew_env_defs. inverts~ H. Qed.

End StructProperties.

(* ---------------------------------------------------------------------- *)
(** ** More properties *)

Section MoreProperties.

Variable A : Type.
Implicit Types x : var.
Implicit Types v : A.
Implicit Types E F : env A.

Lemma dom_map : forall (B:Type) (f:A->B) E,
  dom (map f E) = dom E.
Proof.
  induction E using env_ind.
  rewrite map_empty. do 2 rewrite dom_empty. auto.
  rewrite map_concat. rewrite map_single. 
  rewrite_all dom_concat. rewrite_all dom_single. congruence.
Qed.

Lemma concat_assoc_map_push : forall f E F x v,
  E & (map f (F & x ~ v)) = (E & map f F) & x ~ (f v).
Proof.
  intros. rewrite map_concat. rewrite map_single.
  rewrite~ concat_assoc.
Qed.

Lemma get_push : forall k x v E,
  get k (E & x ~ v) = 
    If k = x 
      then Some v 
      else get k E.
Proof.
  intros. rewrite get_concat. rewrite get_single. case_if~.
Qed.

Ltac simpl_dom :=
  rewrite_all dom_push in *;  
  rewrite_all dom_empty in *.

Lemma get_some : forall x E,
  x \in dom E -> exists v, get x E = Some v. 
Proof. (* beautify *)
  introv H. rew_env_defs. induction E as [|[y v] E'].
  rew_list in H. false* in_empty.
  unfold get_impl. case_if.
    eauto.
    rew_list in H. rewrite in_union in H. destruct H as [H|H].
     rewrite in_singleton in H. simpls. false.
     forwards* [v' ?]: IHE'.
Qed.

Lemma get_some_inv : forall x v E,
  get x E = Some v -> x \in dom E. 
Proof. (* beautify *)
  introv H. rew_env_defs. unfolds get_impl. induction E as [|[y v'] E'].
  false.
  rew_list. rewrite in_union. simpl. case_if.
    inverts H. subst. left. rewrite~ in_singleton.
    forwards*: IHE'.
Qed.

Lemma get_none : forall x E,
  x # E -> get x E = None. 
Proof. 
  induction E using env_ind; introv In.
  rewrite~ get_empty.
  rewrite~ get_push. case_if.
    simpl_dom. subst. notin_false. 
    simpl_dom. auto.
Qed.

Lemma get_none_inv : forall x E,
  get x E = None -> x # E. 
Proof.
  induction E using env_ind; introv Eq.
  simpl_dom. auto.
  rewrite get_push in Eq. case_if~.
   simpl_dom. auto.
Qed.

End MoreProperties.

(* ---------------------------------------------------------------------- *)
(** ** Hints and rewriting tactics *)

Hint Constructors ok.

Hint Rewrite dom_empty dom_single dom_concat : rew_env_dom.
Hint Rewrite map_empty map_single map_concat : rew_env_map.
Hint Rewrite map_keys_empty map_keys_single 
 map_keys_concat : rew_env_map_keys.
Hint Rewrite get_empty get_single get_concat : rew_evn_get.

Hint Rewrite concat_empty_r concat_empty_l concat_assoc : rew_env_concat.

Tactic Notation "rew_env_concat" := 
  autorewrite with rew_env_concat.
Tactic Notation "rew_env_concat" "in" hyp(H) := 
  autorewrite with rew_env_concat in H.
Tactic Notation "rew_env_concat" "in" "*" := 
  autorewrite with rew_env_concat in *.

Ltac simpl_dom :=
  rewrite_all dom_map in *;
  rewrite_all dom_push in *;  
  rewrite_all dom_concat in *;  
  rewrite_all dom_single in *;
  rewrite_all dom_empty in *.

Hint Extern 1 (_ # _) => simpl_dom; notin_solve.

(* ---------------------------------------------------------------------- *)
(** ** Properties of well-formedness and freshness *)

Section OkProperties.

Variable A B : Type.
Implicit Types k x : var.
Implicit Types v : A.
Implicit Types E F : env A.

Lemma ok_push_inv : forall E x v,
  ok (E & x ~ v) -> ok E /\ x # E.
Proof.
  intros. inverts H as H1 H2.
  false (empty_push_inv H1).
  destructs 3 (eq_push_inv H). subst~.
Qed.

Lemma ok_push_inv_ok : forall E x v,
  ok (E & x ~ v) -> ok E.
Proof. introv H. destruct* (ok_push_inv H). Qed.

Lemma ok_concat_inv : forall E F,
  ok (E & F) -> ok E /\ ok F.
Proof.
  induction F using env_ind; rew_env_concat; introv Ok. auto.
  destruct (ok_push_inv Ok). destruct~ IHF.
Qed.

Lemma ok_concat_inv_l : forall E F,
  ok (E & F) -> ok E.
Proof. introv H. lets*: ok_concat_inv H. Qed.

Lemma ok_concat_inv_r : forall E F,
  ok (E & F) -> ok F.
Proof. introv H. lets*: ok_concat_inv H. Qed.

Lemma ok_middle_change : forall E F x v1 v2,
  ok (E & x ~ v1 & F) -> ok (E & x ~ v2 & F).
Proof.
  induction F using env_ind; introv; rew_env_concat; introv Ok.
  destruct* (ok_push_inv Ok).
  destruct* (ok_push_inv Ok).
Qed.

Lemma ok_middle_inv : forall E F x v,
  ok (E & x ~ v & F) -> x # E /\ x # F.
Proof.
  induction F using env_ind; introv; rew_env_concat; intros Ok;
   destruct (ok_push_inv Ok).
  split~.
  forwards~ [? ?]: IHF H.
Qed.

Lemma ok_middle_inv_l : forall E F x v,
  ok (E & x ~ v & F) -> x # E.
Proof. introv H. forwards~ [? _]: ok_middle_inv H. Qed. 

Lemma ok_middle_inv_r : forall E F x v,
  ok (E & x ~ v & F) -> x # F.
Proof. introv H. forwards~ [_ ?]: ok_middle_inv H. Qed. 
 
Lemma ok_remove : forall F E G,
  ok (E & F & G) -> ok (E & G).
Proof.
  induction G using env_ind; rew_env_concat; introv Ok.
  lets*: ok_concat_inv Ok.
  lets*: ok_push_inv Ok.
Qed.

Lemma ok_map : forall E (f : A -> B),
  ok E -> ok (map f E).
Proof. 
  induction E using env_ind; introv;
   autorewrite with rew_env_map; rew_env_concat; intros Ok.
  auto. destruct* (ok_push_inv Ok).
Qed.

Lemma ok_concat_map: forall E F (f : A -> A),
  ok (E & F) -> ok (E & map f F).
Proof.
  induction F using env_ind; introv;
   autorewrite with rew_env_map; rew_env_concat; intros Ok.
  auto. destruct* (ok_push_inv Ok).
Qed.

Lemma ok_singles : forall n E xs (vs:list A),
  fresh (dom E) n xs ->
  length xs = length vs ->
  ok E ->
  ok (E & xs ~* vs).
Proof.
  introv F EQ O. gen E n vs.
  induction xs; destruct vs; destruct n; intros; tryfalse.
  rewrite singles_nil. rewrite~ concat_empty_r.
  rew_length in EQ. inverts EQ.
   simpl in F. destruct F as [Fr F']. lets [? M]: (fresh_union_r F').
   rewrite singles_cons. rewrite concat_assoc. applys ok_push.
     applys~ IHxs n.
     simpl_dom. rewrite~ dom_singles. lets~: fresh_single_notin M.
Qed.

(* not used
Lemma singles_ok : forall xs vs E, 
  ok E ->
  fresh (dom E) (length xs) xs -> 
  ok (E & xs ~* vs).
Proof. ...
  induction xs; simpl; intros. auto.
  destruct H0. destruct Us; simpls. auto.
  rewrite iter_push_cons. rewrite* <- concat_assoc.
*)

(* not used;
   missing a precondition unless nil~*vs returns nil 
Lemma ok_concat_singles : forall n xs vs E,
  ok E ->
  fresh (dom E) n xs ->
  ok (E & xs ~* vs).
Proof.
  intros. rew_env_defs. gen vs n E.
  induction xs; introv Ok Fr; destruct n; tryfalse.
  auto.
  destruct vs. simpl.
  rew_list in Fr. destruct Fr as [F Fr'].
  applys_to Fr notin_union_r...
Qed.
*)

(* not used 
  Lemma ok_concat : forall E F,
    ok E -> ok F -> disjoint (dom E) (dom F) ->
    ok (E & F).

*)

(* todo move*)

End OkProperties.

Implicit Arguments ok_push_inv [A E x v].
Implicit Arguments ok_concat_inv [A E F].
Implicit Arguments ok_remove [A F E G].
Implicit Arguments ok_map [A E f].
Implicit Arguments ok_middle_inv_l [A E F x v].
Implicit Arguments ok_middle_inv_r [A E F x v].
Implicit Arguments ok_middle_inv [A E F x v].


(** Automation *)

Hint Resolve ok_middle_inv_l ok_map ok_concat_map ok_singles.

Hint Extern 1 (ok (?E & ?G)) =>
  match goal with H: ok (E & ?F & G) |- _ =>
    apply (ok_remove H) end.

Hint Extern 1 (ok (?E)) =>
  match goal with H: ok (E & _ ~ _) |- _ =>
    apply (ok_push_inv_ok H) end.

Hint Extern 1 (ok (?E)) =>
  match goal with H: ok (E & _) |- _ =>
    apply (ok_concat_inv_l H) end.

Hint Extern 1 (ok (?E)) =>
  match goal with H: ok (_ & E) |- _ =>
    apply (ok_concat_inv_r H) end.

(* not used 
Hint Extern 1 (ok (_ & ?xs ~* ?vs)) =>
  match goal with H: fresh _ ?n xs |- _ =>
  match type of vs with list ?A =>
    apply (@ok_concat_singles A n)
  end end.
*)


(* ---------------------------------------------------------------------- *)
(** ** Properties of the binds relation *)

Section BindsProperties.
Variable A B : Type.
Implicit Types E F : env A.
Implicit Types x : var.
Implicit Types v : A.

Lemma binds_get : forall x v E,
  binds x v E -> get x E = Some v.
Proof. auto. Qed.

(** Constructor forms *)

Lemma binds_empty_inv : forall x v,
  binds x v empty -> False.
Proof. 
  unfold binds. introv H. rewrite get_empty in H. false. 
Qed.

Lemma binds_single_eq : forall x v,
  binds x v (x ~ v).
Proof.
  intros. unfold binds. rewrite get_single. case_if~. 
Qed.

Lemma binds_single_inv : forall x1 x2 v1 v2,
  binds x1 v1 (x2 ~ v2) ->
  x1 = x2 /\ v1 = v2.
Proof.
  unfold binds. introv H. rewrite get_single in H.
  case_if; inversions~ H. 
Qed.

Lemma binds_push_inv : forall x1 v1 x2 v2 E,
  binds x1 v1 (E & x2 ~ v2) ->
     (x1 = x2 /\ v1 = v2)
  \/ (x1 <> x2 /\ binds x1 v1 E).
Proof.  
  introv H. unfolds binds. rewrite get_push in H. case_if.
  inverts~ H. auto.
Qed.

Lemma binds_push_eq : forall x v E,
  binds x v (E & x ~ v).
Proof. intros. unfolds binds. rewrite get_push. case_if~. Qed.

Lemma binds_push_eq_inv : forall x v1 v2 E,
  binds x v1 (E & x ~ v2) -> v1 = v2.
Proof.
  introv H. forwards [|]: binds_push_inv H. auto*. intros [? _]. false.
Qed.

Lemma binds_push_neq_inv : forall x1 x2 v1 v2 E,
  binds x1 v1 (E & x2 ~ v2) -> x1 <> x2 -> binds x1 v1 E.
Proof.
  introv H. forwards [|]: binds_push_inv H.
  intros [? ?] ?. false. auto*.
Qed.

Lemma binds_tail : forall x v E,
  binds x v (E & x ~ v).
Proof. intros. unfold binds. rewrite get_push. cases_if~. Qed.

Lemma binds_push_neq : forall x1 x2 v1 v2 E,
  binds x1 v1 E -> x1 <> x2 -> binds x1 v1 (E & x2 ~ v2).
Proof. 
  introv H N. unfolds binds. rewrite get_push. case_if~. 
Qed.

Lemma binds_concat_inv : forall x v E1 E2,
  binds x v (E1 & E2) ->
     (binds x v E2)
  \/ (x # E2 /\ binds x v E1).
Proof. 
  introv H. induction E2 using env_ind.
  rewrite~ concat_empty_r in H.
  rewrite concat_assoc in H. 
   forwards [[? ?]|[? M]]: binds_push_inv H.
     subst. left. apply binds_tail.
     forwards [?|[? ?]]: IHE2 M.
       left. applys~ binds_push_neq.
       right~.
Qed.

Lemma binds_map : forall x v (f : A -> B) E,
  binds x v E -> binds x (f v) (map f E).
Proof. 
  introv H. unfolds binds. rew_env_defs.
  induction E as [|[x' v'] E']; simpls. 
  false.
  cases_if~. inverts~ H. 
Qed.

(** Basic forms *)

Lemma binds_func : forall x v1 v2 E,
  binds x v1 E -> binds x v2 E -> v1 = v2.
Proof.
  introv H1 H2. unfolds binds. 
  induction E as [|E' x' v'] using env_ind. 
  rewrite get_empty in H1. false.
  rewrite get_push in H1,H2. case_if~.
   inverts H1. inverts~ H2.
Qed.

Lemma binds_fresh_inv : forall x v E,
  binds x v E -> x # E -> False.
Proof.
  introv H F. unfolds binds. 
  induction E as [|E' x' v'] using env_ind.
  rewrite get_empty in H. false.
  rewrite get_push in H. case_if~. subst.
   simpl_dom; notin_false.
Qed.

(** Derived forms *)

Lemma binds_single_eq_inv : forall x v1 v2,
  binds x v1 (x ~ v2) ->
  v1 = v2.
Proof.
  introv H. unfolds binds. rewrite get_single in H.
  case_if. inverts~ H.
Qed.

Lemma binds_concat_left : forall x v E1 E2,
  binds x v E1 ->
  x # E2 ->
  binds x v (E1 & E2).
Proof. 
  introv H F. induction E2 using env_ind.
  rewrite~ concat_empty_r.
  rewrite concat_assoc. applys~ binds_push_neq.
   simpl_dom. auto.
Qed.

Lemma binds_concat_left_ok : forall x v E1 E2,
  ok (E1 & E2) ->
  binds x v E1 ->
  binds x v (E1 & E2).
Proof. 
  introv O H. induction E2 using env_ind.
  rewrite~ concat_empty_r.
  rewrite concat_assoc in O|-*. lets [_ ?]: ok_push_inv O.
  applys~ binds_push_neq. intro_subst. applys~ binds_fresh_inv H. 
Qed.

Lemma binds_concat_left_inv : forall x v E1 E2,
  binds x v (E1 & E2) ->
  x # E2 ->
  binds x v E1.
Proof. 
  introv H F. lets~ [M|[? ?]]: binds_concat_inv H.
    false. applys~ binds_fresh_inv M.
Qed.

Lemma binds_concat_right : forall x v E1 E2,
  binds x v E2 ->
  binds x v (E1 & E2).
Proof.
  introv H. induction E2 using env_ind.
  false. applys* binds_empty_inv.
  rewrite concat_assoc. lets [[? ?]|[? ?]]: binds_push_inv H.
    subst. applys binds_tail.
    applys~ binds_push_neq.
Qed.

Lemma binds_concat_right_inv : forall x v E1 E2,
  binds x v (E1 & E2) ->
  x # E1 ->
  binds x v E2.
Proof.
  introv H F. lets~ [?|[? M]]: binds_concat_inv H.
    false. applys~ binds_fresh_inv M.
Qed.

Lemma binds_middle_eq : forall x E1 E2 v,
  x # E2 ->
  binds x v (E1 & x ~ v & E2).
Proof. 
  introv F. applys~ binds_concat_left. applys binds_tail.
Qed.

(** Metatheory proof forms *)

(** Interaction between binds and the insertion of bindings.
  In theory we don't need this lemma since it would suffice
  to use the binds_cases tactics, but since weakening is a
  very common operation we provide a lemma for it. *)

Lemma binds_weaken : forall x a E F G,
  binds x a (E & G) -> ok (E & F & G) ->
  binds x a (E & F & G).
Proof.
  introv H O. lets [?|[? ?]]: binds_concat_inv H.
    applys~ binds_concat_right.
    applys~ binds_concat_left. applys~ binds_concat_left_ok.
Qed.

Lemma binds_remove : forall E2 E1 E3 x v,
  binds x v (E1 & E2 & E3) ->
  x # E2 ->
  binds x v (E1 & E3).
Proof. 
  introv H F. lets [?|[? M]]: binds_concat_inv H.
    applys~ binds_concat_right.
    forwards~: binds_concat_left_inv M. applys~ binds_concat_left.
Qed.

Lemma binds_subst : forall x2 v2 x1 v1 E1 E2,
  binds x1 v1 (E1 & x2 ~ v2 & E2) ->
  x1 <> x2 ->
  binds x1 v1 (E1 & E2).
Proof. introv H N. applys~ binds_remove H. Qed.

Lemma binds_middle_eq_inv : forall x E1 E2 v1 v2,
  binds x v1 (E1 & x ~ v2 & E2) ->
  ok (E1 & x ~ v2 & E2) ->
  v1 = v2.
Proof. 
  introv H O. lets [? ?]: ok_middle_inv O.
  forwards~ M: binds_concat_left_inv H.
  applys~ binds_push_eq_inv M.
Qed.

Lemma binds_middle_inv : forall x1 v1 x2 v2 E1 E2,
  binds x1 v1 (E1 & x2 ~ v2 & E2) -> 
     (binds x1 v1 E2)
  \/ (x1 # E2 /\ x1 = x2 /\ v1 = v2)
  \/ (x1 # E2 /\ x1 <> x2 /\ binds x1 v1 E1).
Proof. 
  introv H. lets [?|[? M]]: (binds_concat_inv H).
    left~.
    right. lets [N|[? N]]: (binds_concat_inv M).
      lets [? ?]: (binds_single_inv N). subst~.
      right. simpl_dom. split~.
Qed.

Lemma binds_not_middle_inv : forall x v E1 E2 E3,
  binds x v (E1 & E2 & E3) -> 
  x # E2 ->
     (binds x v E3)
  \/ (x # E3 /\ binds x v E1).
Proof.
  introv H F. lets [?|[? M]]: (binds_concat_inv H).
    left~.
    right. forwards~ N: (binds_concat_left_inv M).
Qed.

Lemma fv_in_values_binds : forall y fv x v E,
  binds x v E -> y \notin fv_in_values fv E -> y \notin fv v.
Proof.
  unfold fv_in_values. introv H. 
  induction E using env_ind; introv M.
  false. applys* binds_empty_inv.
  rewrite values_def in M,IHE.
  rewrite concat_def, single_def in M. rew_list in M. simpl in M.
  lets [[? ?]|[? ?]]: (binds_push_inv H); subst~.
Qed.

(* unused -- requires a precondition on f 
Lemma binds_keys : forall x v f E,
  binds x v E -> binds (f x) v (map_keys f E).
Proof. 
Qed.
*)

(* unused 
Lemma binds_concat_inv_ok : forall x v E1 E2,
  ok (E1 & E2) ->
  binds x v (E1 & E2) ->
     (x # E2 /\ binds x v E1)
  \/ (x # E1 /\ binds x v E2).
Proof. 
  introv O H. induction E2 using env_ind.
  rewrite~ concat_empty_r in H.
  rewrite concat_assoc in O,H. 
   forwards [[? ?]|[? M]]: binds_push_inv H.
     subst. left. apply conj_dup_r.
     split.
       apply binds_tail.
     forwards [?|[? ?]]: IHE2 M.
       left. applys~ binds_push_neq.
       right~....
Qed.
*)

End BindsProperties.

(* ---------------------------------------------------------------------- *)
(** ** Tactics *)

Hint Resolve binds_push_eq binds_push_neq
  binds_map binds_concat_left binds_concat_right.

Tactic Notation "binds_mid" :=
  match goal with H: binds ?x ?v1 (_ & ?x ~ ?v2 & _) |- _ =>
    asserts: (v1 = v2); [ apply (binds_middle_eq_inv H) | subst; clear H ] 
  end.
Tactic Notation "binds_mid" "~" :=
  binds_mid; auto_tilde.
Tactic Notation "binds_mid" "*" :=
  binds_mid; auto_star.

Tactic Notation "binds_push" constr(H) :=
  match type of H with binds ?x1 ?v1 (_ & ?x2 ~ ?v2) =>
    destruct (binds_push_inv H) as [[? ?]|[? ?]]; [ subst x2 v2 | ] 
  end.
Tactic Notation "binds_push" "~" constr(H) :=
  binds_push H; auto_tilde.
Tactic Notation "binds_push" "*" constr(H) :=
  binds_push H; auto_star.

(* ---------------------------------------------------------------------- *)
(** ** Properties of environment inclusion *)

Section ExtendsProperties.
Variable A : Type.
Implicit Types x : var.
Implicit Types v : A.
Implicit Types E F : env A.

Lemma extends_refl : forall E,
  extends E E.
Proof. intros_all~. Qed.

Lemma extends_push : forall E x v, 
  x # E -> extends E (E & x ~ v).
Proof.
  introv Fr. intros x' v' B. unfolds binds.
  rewrite get_push. case_if~.
  lets: get_none Fr. false.
Qed.

Lemma extends_concat_l : forall E F,
  extends F (E & F).
Proof.
  introv B. unfolds binds. 
  rewrite get_concat. rewrite~ B.
Qed.

Lemma extends_concat_r : forall E F,
  disjoint (dom E) (dom F) ->
  extends E (E & F).
Proof.
  introv D B. unfolds binds. 
  lets: get_some_inv A B. 
  forwards M: get_none A x F.
    applys~ disjoint_in_notin D.
  rewrite get_concat. rewrite~ M. 
Qed.

(* not used
Lemma extends_push_reoccur : forall E x v,
  binds x v E -> extends E (E & x ~ v).
*)

End ExtendsProperties.

Hint Resolve extends_refl extends_push.


(* ********************************************************************** *)
(** ** Tactics for applying lemmas on empty environments *)

(** Tactic to apply an induction hypothesis modulo a rewrite of 
  the associativity of the environment necessary to handle the
  inductive rules dealing with binders. [apply_ih_bind] is in
  fact just a syntactical sugar for [do_rew concat_assoc (eapply H)] 
  which stands for 
  [rewrite concat_assoc; eapply H; rewrite <- concat_assoc]. *)

Tactic Notation "apply_ih_bind" constr(H) :=
  do_rew concat_assoc (applys H).

Tactic Notation "apply_ih_bind" "*" constr(H) :=
  do_rew* concat_assoc (applys H).

(** Similar as the above, except in the case where there
  is also a map function, so we need to use [concat_assoc_map_push]
  for rewriting. *)

Tactic Notation "apply_ih_map_bind" constr(H) :=
  do_rew concat_assoc_map_push (applys H);
  try solve [ rewrite concat_assoc; reflexivity ].

Tactic Notation "apply_ih_map_bind" "*" constr(H) :=
  do_rew* concat_assoc_map_push (applys H);
  try solve [ rewrite concat_assoc; reflexivity ].  

(** [clean_empty H] simplifies terms in H terms of the form
    [map f empty] and of the form [E & empty] *)

Tactic Notation "clean_empty" hyp(H) :=
  repeat (match type of H with context [map ?f empty] => 
    rewrite (map_empty f) in H end);
  repeat (match type of H with context [?E & empty] => 
    rewrite (concat_empty_r E) in H end).

(** [apply_empty] applies a lemma of the form "forall E:env, P E"
    in the particular case where E is empty. The tricky step is
    the simplification of "P empty" before the "apply" tactic is
    called, and this is necessary for Coq to recognize that the
    lemma indeed applies. *)

Ltac apply_empty_base H :=
  let M := fresh "TEMP" in
  lets M: (@H empty);  
  specializes_vars M;
  clean_empty M;
  first [ apply M | eapply M | applys M ]; 
  clear M. 

Tactic Notation "apply_empty" constr(H) :=
  apply_empty_base H.
Tactic Notation "apply_empty" "~" constr(H) :=
  apply_empty H; auto_tilde.
Tactic Notation "apply_empty" "*" constr(H) :=
  apply_empty H; auto_star.


(* ********************************************************************** *)
(** ** Tactics for case analysis on binding relations *)

(** [binds_get H as EQ] produces from an hypothesis [H] of
  the form [binds x a (E & x ~ b & F)] the equality [EQ: a = b]. *)

Ltac binds_get_nosubst_base H EQ :=
  match type of H with
  | binds ?x ?v1 (?E1 & ?x ~ ?v2 & ?E2) =>
    forwards EQ: (@binds_middle_eq_inv _ x E1 E2 v1 v2 H); [ auto | ] 
  (* | binds ?x1 ?v1 (?E1 & ?x2 ~ ?v2 & ?E2) =>
     forwards EQ: (@binds_middle_inv _ x1 v1 x2 v2 E1 E2); [ | auto ] *)
  end.

Tactic Notation "binds_get_nosubst" constr(H) "as" ident(EQ) :=
  binds_get_nosubst_base H EQ.
Tactic Notation "binds_get_nosubst" constr(H) :=
  let EQ := fresh "EQ" in binds_get_nosubst H as EQ.

(** [binds_get H] expects an hypothesis [H] of the form 
  [binds x a (E & x ~ b & F)] and substitute [a] for [b] in the goal. *)

Ltac binds_get H :=
  let EQ := fresh in binds_get_nosubst H as EQ;
  try match type of EQ with 
  | ?f _ = ?f _ => inversions EQ
  | ?x = ?y => subst x end.

(** [binds_single H] derives from an hypothesis [H] of the form 
  [binds x a (y ~ b)] the equalities [x = y] and [a = b], then
  it substitutes [x] for [y] in the goal or deduce a contradiction
  if [x <> y] can be found in the context. *)

Ltac binds_single H :=
  match type of H with binds ?x ?a (?y ~ ?b) =>
    let EQ := fresh "EQ" in
    destruct (binds_single_inv H) as [? EQ]; 
    try discriminate; try subst y; 
    try match goal with N: ?x <> ?x |- _ =>
      false; apply N; reflexivity end end.

(** [binds_case H as B1 B2] derives from an hypothesis [H] of the form 
  [binds x a (E & F)] two subcases: [B1: binds x a E] (with a freshness
  condition [x # F]) and [B2: binds x a F]. *)

Lemma binds_concat_inv' : forall A, forall x (v:A) E1 E2,
  binds x v (E1 & E2) ->
     (x # E2 /\ binds x v E1)
  \/ (binds x v E2).
Proof. intros. forwards K: binds_concat_inv A H. destruct* K. Qed.

Tactic Notation "binds_case" constr(H) "as" ident(B1) ident(B2) :=
   let Fr := fresh "Fr" in 
   destruct (binds_concat_inv' H) as [[Fr B1] | B2].

(** [binds_case H] makes a case analysis on an hypothesis [H] of the form 
  [binds x a E] where E can be constructed using concatenation and
  singletons. It calls [binds_single] when reaching a singleton. *)

Ltac binds_cases H :=
  let go B := clear H; 
    first [ binds_single B | binds_cases B | idtac ] in
  let B1 := fresh "B" in let B2 := fresh "B" in
  binds_case H as B1 B2; (*fix_env;*) [ go B1 | go B2 ].
  (* TODO: add support for binds_empty_inv *)

(* for later: improve the above tactic using pattern matching
Ltac binds_cases_base H :=
  match H with
  | binds _ _ empty => false (binds_empty_inv H)
  | binds _ _ (_ & _) => 
     let H1 := fresh "B" in 
     destruct (binds_concat_inv H) as [H1|H1];
     clear H; binds_cases_base H1
  | binds _ _ (_ ~ _) =>
  | _ => idtac
  end.
*)





==> anc/coq/metatheory/Metatheory_Fresh.v <==
(***************************************************************************
* Tactics to automate proofs of freshness facts                            *
* Arthur Charguéraud, November 2011                                        *
* based on joint work with Brian Aydemir, July 2007                        *
***************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibList Metatheory_Var.

(* todo: add comments *)
(* todo: nettoyer les preuves de fresh en utilisant calc_fset *)
(* todo: simplifier notin_union_r1 et notin_union_r2 *)

(* ********************************************************************** *)
(** ** Tactics for fresh and notin *)

Ltac notin_from_fresh_in_context :=
  repeat (match goal with H: fresh _ _ _ |- _ =>
    progress (simpl in H; destructs H) end).


(* ********************************************************************** *)
(** ** Tactics for notin *)

Implicit Types x : var.

(** For efficiency, we avoid rewrites by splitting equivalence. *)

Lemma notin_singleton_r : forall x y,
  x \notin \{y} -> x <> y.
Proof. intros. rewrite~ <- notin_singleton. Qed.

Lemma notin_singleton_l : forall x y,
  x <> y -> x \notin \{y}.
Proof. intros. rewrite~ notin_singleton. Qed.

Lemma notin_singleton_swap : forall x y,
  x \notin \{y} -> y \notin \{x}.
Proof.
  intros. apply notin_singleton_l.
  apply sym_not_eq. apply~ notin_singleton_r.
Qed.

Lemma notin_union_r : forall x E F,
  x \notin (E \u F) -> (x \notin E) /\ (x \notin F).
Proof. intros. rewrite~ <- notin_union. Qed.

Lemma notin_union_r1 : forall x E F,
  x \notin (E \u F) -> (x \notin E).
Proof. introv. rewrite* notin_union. Qed.

Lemma notin_union_r2 : forall x E F,
  x \notin (E \u F) -> (x \notin F).
Proof. introv. rewrite* notin_union. Qed.

Lemma notin_union_l : forall x E F,
  x \notin E -> x \notin F -> x \notin (E \u F).
Proof. intros. rewrite~ notin_union. Qed.

Lemma notin_var_gen : forall E F,
  (forall x, x \notin E -> x \notin F) ->
  (var_gen E) \notin F.
Proof. intros. auto~ var_gen_spec. Qed.

Implicit Arguments notin_singleton_r    [x y].
Implicit Arguments notin_singleton_l    [x y].
Implicit Arguments notin_singleton_swap [x y].
Implicit Arguments notin_union_r  [x E F].
Implicit Arguments notin_union_r1 [x E F].
Implicit Arguments notin_union_r2 [x E F].
Implicit Arguments notin_union_l  [x E F].

(** Tactics to deal with notin.  *)

Ltac notin_solve_target_from x E H :=
  match type of H with 
  | x \notin E => constr:(H)
  | x \notin (?F \u ?G) =>  
     let H' :=
        match F with 
        | context [E] => constr:(notin_union_r1 H)
        | _ => match G with 
          | context [E] => constr:(notin_union_r2 H)
          | _ => fail 20
          end
        end in
     notin_solve_target_from x E H' 
  end.

Ltac notin_solve_target x E :=
  match goal with 
  | H: x \notin ?L |- _ =>
    match L with context[E] =>
      let F := notin_solve_target_from x E H in
      apply F 
    end
  | H: x <> ?y |- _ => 
     match E with \{y} => 
       apply (notin_singleton_l H)
     end
  end.

Ltac notin_solve_one :=
  match goal with
  | |- ?x \notin \{?y} => 
     apply notin_singleton_swap; 
     notin_solve_target y (\{x}) 
  | |- ?x \notin ?E => 
    notin_solve_target x E
  (* If x is an evar, tries to instantiate it.
     Problem: it might loop ! 
  | |- ?x \notin ?E => 
     match goal with y:var |- _ =>
       match y with 
       | x => fail 1
       | _ =>
         let H := fresh in cuts H: (y \notin E); 
         [ apply H | notin_solve_target y E ]
        end
     end
  *)
  end.

Ltac notin_simpl :=
  match goal with 
  | |- _ \notin (_ \u _) => apply notin_union_l; notin_simpl 
  | |- _ \notin (\{}) => apply notin_empty; notin_simpl
  | |- ?x <> ?y => apply notin_singleton_r; notin_simpl
  | |- _ => idtac
  end.

Ltac notin_solve_false :=
  match goal with 
  | H: ?x \notin ?E |- _ =>
    match E with context[x] =>
      apply (@notin_same _ x); 
      let F := notin_solve_target_from x (\{x}) H in
      apply F
    end 
  | H: ?x <> ?x |- _ => apply H; reflexivity
  end.

Ltac notin_false :=
  match goal with
  | |- False => notin_solve_false
  | _ => false; notin_solve_false
  end.

Ltac notin_solve :=
  notin_from_fresh_in_context;
  first [ notin_simpl; try notin_solve_one
        | notin_false ].

(* 
TODO:
  | |- ?x \notin ?E => 
	progress (unfold x); notin_simpl
  | |- (var_gen ?x) \notin _ =>
        apply notin_var_gen; intros; notin_simpl
*)

(***************************************************************************)
(** Automation: hints to solve "notin" subgoals automatically. *)

Hint Extern 1 (_ \notin _) => notin_solve.
Hint Extern 1 (_ <> _ :> var) => notin_solve.
Hint Extern 1 ((_ \notin _) /\ _) => splits.


(* ********************************************************************** *)
(** ** Tactics for fresh *)

Lemma fresh_union_r : forall xs L1 L2 n,
  fresh (L1 \u L2) n xs -> fresh L1 n xs /\ fresh L2 n xs.
Proof.
  induction xs; simpl; intros; destruct n;
  tryfalse*. auto.
  destruct H. split; split; auto.
  forwards*: (@IHxs (L1 \u \{a}) L2 n).
   rewrite union_comm.
   rewrite union_comm_assoc.
   rewrite* union_assoc.
  forwards*: (@IHxs L1 (L2 \u \{a}) n).
   rewrite* union_assoc.
Qed.

Lemma fresh_union_r1 : forall xs L1 L2 n,
  fresh (L1 \u L2) n xs -> fresh L1 n xs.
Proof. intros. forwards*: fresh_union_r. Qed.

Lemma fresh_union_r2 : forall xs L1 L2 n,
  fresh (L1 \u L2) n xs -> fresh L2 n xs.
Proof. intros. forwards*: fresh_union_r. Qed.

Lemma fresh_union_l : forall xs L1 L2 n,
  fresh L1 n xs -> fresh L2 n xs -> fresh (L1 \u L2) n xs.
Proof.
  induction xs; simpl; intros; destruct n; tryfalse*. auto.
  destruct H. destruct H0. split~.
  forwards~ K: (@IHxs (L1 \u \{a}) (L2 \u \{a}) n). 
  rewrite <- (union_same \{a}).
  rewrite union_assoc.
  rewrite <- (union_assoc L1).
  rewrite (union_comm L2).
  rewrite (union_assoc L1).
  rewrite* <- union_assoc.
Qed.

Lemma fresh_empty : forall L n xs,
  fresh L n xs -> fresh \{} n xs.
Proof.
  intros. rewrite <- (union_empty_r L) in H.
  destruct* (fresh_union_r _ _ _ _ H).
Qed.

Lemma fresh_length : forall L n xs,
  fresh L n xs -> n = length xs.
Proof.
  intros. gen n L. induction xs; simpl; intros n L Fr;
    destruct n; tryfalse*. 
  auto.
  rew_length. rewrite* <- (@IHxs n (L \u \{a})).
Qed.

Lemma fresh_resize : forall L n xs,
  fresh L n xs -> forall m, m = n -> fresh L m xs.
Proof.
  introv Fr Eq. subst~.
Qed.

Lemma fresh_resize_length : forall L n xs,
  fresh L n xs -> fresh L (length xs) xs.
Proof.
  introv Fr. rewrite* <- (fresh_length _ _ _ Fr).
Qed.

Implicit Arguments fresh_union_r [xs L1 L2 n].
Implicit Arguments fresh_union_r1 [xs L1 L2 n].
Implicit Arguments fresh_union_r2 [xs L1 L2 n].
Implicit Arguments fresh_union_l [xs L1 L2 n].
Implicit Arguments fresh_empty  [L n xs].
Implicit Arguments fresh_length [L n xs].
Implicit Arguments fresh_resize [L n xs].
Implicit Arguments fresh_resize_length [L n xs].

Lemma fresh_single_notin : forall x xs n,
  fresh \{x} n xs ->
  x \notin from_list xs.
Proof.
  induction xs; destruct n; introv F; simpl in F; tryfalse.
  rewrite~ from_list_nil.
  destruct F as [Fr F']. lets [? ?]: (fresh_union_r F').
   specializes IHxs n. rewrite~ from_list_cons.
Qed.

Ltac fresh_solve_target_from E n xs H :=
  match type of H with 
  | fresh E n xs => constr:(H)
  | fresh E ?m xs => 
      match n with 
      | length xs => constr:(fresh_resize_length H) 
      | _ => 
         match goal with 
         | Eq: m = n |- _ => constr:(fresh_resize H _ (sym_eq Eq)) 
         | Eq: n = m |- _ => constr:(fresh_resize H _ Eq) 
         end
      end
  | fresh (?F \u ?G) ?m xs => 
     let H' :=
        match F with 
        | context [E] => constr:(fresh_union_r1 H)
        | _ => match G with 
          | context [E] => constr:(fresh_union_r2 H)
          | _ => fail 20
          end
        end in
     fresh_solve_target_from E n xs H' 
  end.

Ltac fresh_solve_target E n xs :=
  match goal with H: fresh ?L _ xs |- _ =>
    match L with context[E] =>
      let F := fresh_solve_target_from E n xs H in
      apply F 
    end
  end.

Ltac fresh_solve_one :=
  match goal with 
  | |- fresh ?E ?n ?xs =>   
    fresh_solve_target E n xs 
  | |- fresh \{} ?n ?xs =>
    match goal with H: fresh ?F ?m xs |- _ =>
      apply (fresh_empty H);
      fresh_solve_target F n xs 
    end
  end.

Ltac fresh_simpl :=
  try match goal with |- fresh (_ \u _) _ _ =>
    apply fresh_union_l; fresh_simpl end.

Ltac fresh_solve_by_notins :=
  simpl; splits; try notin_solve.

Ltac fresh_solve :=
  fresh_simpl; 
  first [ fresh_solve_one 
        | fresh_solve_by_notins 
        | idtac ].


(***************************************************************************)
(** Automation: hints to solve "fresh" subgoals automatically. *)

Hint Extern 1 (fresh _ _ _) => fresh_solve.

(* LATER: more automation of fresh_length properties *)



==> anc/coq/metatheory/Metatheory_Set.v <==
(***************************************************************************
* A small library of non-constructive finite sets                          *
* Arthur Charguéraud, November 2011                                        *
***************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibList LibSet.

(** This file contains an interface for finite sets. For simplicity and
    efficiency, this interface purposely does not rely on type-classes.
    Moreover, the interface aims at including only the lemmas about finite
    sets that are actually useful for metatheory reasoning, and not all
    the possible results about finite sets.

    We show how the interface presented can be given a concrete   
    implementation, by building on top of the (possibly-infinite) sets
    (from [tlc/LibSet.v]) and constructing dependent pairs in order to
    attach a finiteness proof to the sets. *)


(* ********************************************************************** *)
(** * Abstract interface for finite sets *)

Module Type FsetSig.

(** Definitions and operations on finite sets *)

Section Operations.
Variables (A:Type).

Parameter fset : Type -> Type.

(** EdV: From sets to finite sets *)

Parameter finite : set A -> Prop.
Parameter build_fset : forall (S : set A), finite S -> fset A. 

(** EdV: Properties of finite *)

Parameter finite_empty : finite \{}.

Parameter singleton_finite : forall x,
  finite \{x}.

Parameter finite_union : forall U V : set A,
  (finite U /\ finite V) <-> finite (U \u V).

Parameter finite_from_list : forall S : set A, 
  finite S <-> (exists L, forall x, is_in x S -> Mem x L).

(** Membership *)

Parameter mem : A -> fset A -> Prop.

Parameter in_build_fset : forall (S : set A) (Hfin : finite S),
  forall x, mem x (build_fset Hfin) <-> LibBag.is_in x S. 

Parameter build_fset_inv : forall (S : fset A),
  exists S', exists Hfin : finite S', S = build_fset Hfin.

(** Operations *)

Parameter empty : fset A.
Parameter singleton : A -> fset A.
Parameter union : fset A -> fset A -> fset A.
Parameter inter : fset A -> fset A -> fset A.
Parameter remove : fset A -> fset A -> fset A.

(** Equality on these sets is extensional *)

Definition subset E F :=
  forall x, mem x E -> mem x F.

Definition notin x E :=
  ~ mem x E.

Definition disjoint E F :=
  inter E F = empty.

Definition from_list L :=
  fold_right (fun x acc => union (singleton x) acc) empty L.

End Operations.

Implicit Arguments empty [[A]].

(** Notations *)

Notation "\{}" := (empty) : fset_scope.

Notation "\{ x }" := (singleton x) : fset_scope.

Notation "E \u F" := (union E F)
  (at level 37, right associativity) : fset_scope.

Notation "E \n F" := (inter E F)
  (at level 36, right associativity) : fset_scope.

Notation "E \- F" := (remove E F)
  (at level 35) : fset_scope.

Notation "x \in E" := (mem x E) (at level 39) : fset_scope.

Notation "x \notin E" := (notin x E) (at level 39) : fset_scope.

Notation "E \c F" := (subset E F)
  (at level 38) : fset_scope.

Delimit Scope fset_scope with fset.
Bind Scope fset_scope with fset.
Open Scope fset_scope.

Section Properties.
Variables A : Type.
Implicit Types x : A.
Implicit Types E : fset A.

(** Extensionality *)

Parameter fset_extens : forall E F, 
  subset E F -> subset F E -> E = F.

(** Different characterization **)

Parameter fset_ext : forall E F,
  (forall x, x \in E <-> x \in F) -> E = F.

(** Finiteness *)

Parameter fset_finite : forall E,
  exists L, E = from_list L.

(** EdV: characterization of from_list *)

Parameter in_from_list : forall L x,
  x \in from_list L <-> Mem x L.

(** Semantics of basic operations *)

Parameter in_empty : forall x,
  x \in \{} = False. 

Parameter in_singleton : forall x y,
  x \in \{y} = (x = y).

Parameter in_union : forall x E F,
  x \in (E \u F) = ((x \in E) \/ (x \in F)).

Parameter in_inter : forall x E F,
  x \in (E \n F) = ((x \in E) /\ (x \in F)).

Parameter in_remove : forall x E F,
  x \in (E \- F) = ((x \in E) /\ (x \notin F)).

End Properties.

End FsetSig.


(* ********************************************************************** *)
(** * Implementation of finite sets *)

Module Export FsetImpl : FsetSig.

(** Note: most of the material contained in this module will ultimately
    be moved into the TLC library in a file called LibFset. *)

Require Import LibSet LibLogic LibEqual LibReflect.

Close Scope container_scope.

Definition finite A (U:set A) := 
  exists L, forall x, is_in x U -> Mem x L.

Definition fset A := sig (@finite A).

Definition build_fset A (U:set A) (F:finite U) :=
  exist (@finite A) U F.

Section Operations.
Variables (A:Type).
 
Definition mem (x:A) (E:fset A) :=
  is_in x (proj1_sig E).

Lemma finite_empty : @finite A LibBag.empty.
Proof. exists (@nil A). intros x. rewrite in_empty_eq. auto_false. Qed.

Definition empty : fset A := 
  build_fset finite_empty.

Lemma singleton_finite : forall (x:A),
  finite (LibBag.single x).
Proof.
  intros. exists (x::nil). intros y. 
  rewrite in_single_eq. intro_subst. constructor.
Qed.

Definition singleton (x : A) :=
  build_fset (singleton_finite x).

Lemma union_finite : forall U V : set A,
  finite U -> finite V -> finite (union U V).
Proof.
  introv [L1 E1] [L2 E2]. exists (L1 ++ L2). intros x.
  rewrite in_union_eq. rewrite Mem_app_or_eq. introv [H|H]; auto. 
Qed.

Definition union (E F : fset A) :=
  build_fset (union_finite (proj2_sig E) (proj2_sig F)).

Lemma inter_finite : forall U V : set A,
  finite U -> finite V -> finite (inter U V).
Proof.
  introv [L1 E1] [L2 E2]. exists (L1 ++ L2). intros x.
  rewrite in_inter_eq. rewrite Mem_app_or_eq. auto*.
Qed.

Definition inter (E F : fset A) :=
  build_fset (inter_finite (proj2_sig E) (proj2_sig F)).

Lemma remove_finite : forall U V : set A,
  finite U -> finite V -> finite (remove U V).
Proof.
  introv [L1 E1] [L2 E2]. exists L1. intros x.
  rewrite in_remove_eq. introv [H1 H2]; auto. 
Qed.

Definition remove (E F : fset A) :=
  build_fset (remove_finite (proj2_sig E) (proj2_sig F)).

Definition subset E F :=
  forall x, mem x E -> mem x F.

Definition notin x E :=
  ~ mem x E.

Definition disjoint E F :=
  inter E F = empty.

Definition from_list L :=
  fold_right (fun x acc => union (singleton x) acc) empty L.

End Operations.

Implicit Arguments empty [[A]].

(** Notations *)

Notation "\{}" := (empty) : fset_scope.

Notation "\{ x }" := (singleton x) : fset_scope.

Notation "E \u F" := (union E F)
  (at level 37, right associativity) : fset_scope.

Notation "E \n F" := (inter E F)
  (at level 36, right associativity) : fset_scope.

Notation "E \- F" := (remove E F)
  (at level 35) : fset_scope.

Notation "x \in E" := (mem x E) (at level 39) : fset_scope.

Notation "x \notin E" := (notin x E) (at level 39) : fset_scope.

Notation "E \c F" := (subset E F)
  (at level 38) : fset_scope.

Delimit Scope fset_scope with fset.
Bind Scope fset_scope with fset.
Open Scope fset_scope.

Section Properties.
Variables A : Type.
Implicit Types x : A.
Implicit Types E : fset A.

Lemma fset_extens_eq : forall E F,
  (forall x, x \in E = x \in F) -> E = F.
Proof.
  unfold mem. intros [U FU] [V FV] H. simpls.
  apply exist_eq. apply in_double_eq. auto.
Qed. 

Lemma fset_extens : forall E F, 
  subset E F -> subset F E -> E = F.
Proof. intros. apply fset_extens_eq. extens*. Qed.

Lemma in_empty : forall x,
  x \in \{} = False.
Proof. unfold mem, empty. simpl. intros. rewrite in_empty_eq. auto*. Qed.

Lemma in_singleton : forall x y,
  x \in \{y} = (x = y).
Proof. unfold mem, singleton. simpl. intros. rewrite in_single_eq. auto*. Qed.

Lemma in_union : forall x E F,
  x \in (E \u F) = ((x \in E) \/ (x \in F)).
Proof. unfold mem, union. simpl. intros. rewrite in_union_eq. auto*. Qed.

Lemma in_inter : forall x E F,
  x \in (E \n F) = ((x \in E) /\ (x \in F)).
Proof. unfold mem, inter. simpl. intros. rewrite in_inter_eq. auto*. Qed.

Lemma in_remove : forall x E F,
  x \in (E \- F) = ((x \in E) /\ (x \notin F)).
Proof. unfold mem, remove. simpl. intros. rewrite in_remove_eq. auto*. Qed.

Lemma from_list_spec : forall x L,
  x \in from_list L = Mem x L.
Proof.
  unfold from_list. induction L; rew_list.
  rewrite in_empty. rewrite~ Mem_nil_eq. 
  rewrite in_union, in_singleton. rewrite~ Mem_cons_eq. congruence.
Qed.

Hint Constructors Mem.

Lemma fset_finite : forall E,
  exists L, E = from_list L.
Proof.
  intros [U [L' H]]. exists (filter (fun x => isTrue (is_in x U)) L').
  apply fset_extens_eq. intros x. rewrite from_list_spec.
  unfold mem at 1. simpl. extens. iff M.
    specializes H M. induction L'.
      inverts H.
      rewrite filter_cons. inverts H.
        rewrite (is_True M). rewrite~ isTrue_True. 
        case_if; fold_bool; fold_prop; auto.
    clear H. induction L'.
      rewrite filter_nil in M. inverts M.
      rewrite filter_cons in M. cases_if; fold_bool; fold_prop. 
        inverts~ M.
        apply~ IHL'.
Qed.

(** EdV: Properties of finite *)

Lemma finite_from_list : forall S : set A, 
  finite S <-> (exists L, forall x, is_in x S -> Mem x L).
Proof.
  intuition.
Qed.

Lemma in_build_fset : forall (S : set A) (Hfin : finite S),
  forall x, x \in (build_fset Hfin) <-> LibBag.is_in x S.  
Proof.
  intuition.
Qed.

Lemma in_from_list : forall (L : list A) (x : A),
  x \in from_list L <-> Mem x L.
Proof.
  unfold from_list.
  induction L as [|y L] ; simpl.
  split ; intro Hmem ; [tryfalse | inverts Hmem].
  split ; intro Hmem.
  rewrite in_union in Hmem ; inverts Hmem.
  assert (x = y) by auto ; substs ; left.
  right ; rewrite* <- IHL.
  inverts Hmem ; rewrite in_union ; [left | right].
  rewrite* in_singleton.
  rewrite* IHL.
Qed.

Lemma build_fset_inv : forall (S : fset A),
  exists S' : set A, exists Hfin : finite S', S = build_fset Hfin.
Proof.
  intros ; destruct S as [S' Hfin].
  exists S' ; exists Hfin ; auto.
Qed.

Lemma finite_union : forall U V : set A,
  (finite U /\ finite V) <-> finite (LibBag.union U V).
Proof.
  intros ; split ; intro Hfin.
  apply* union_finite.
  repeat rewrite finite_from_list in *.
  destruct Hfin as [xs Hxs] ; split*.
Qed.

Lemma fset_ext : forall (E F : fset A),
  (forall x, x \in E <-> x \in F) -> E = F.
Proof.
  intros.
  apply fset_extens_eq ; intros.
  apply* prop_ext.
Qed.

End Properties.

End FsetImpl.



(* ********************************************************************** *)
(** * Derivable properties about finite sets *)

Section Properties.
Variables A : Type.
Implicit Types x : A.
Implicit Types E : fset A.

(** Properties of [in] *)

Lemma in_empty_elim : forall x,
  x \in \{} -> False.
Proof. introv H. rewrite~ in_empty in H. Qed.

Lemma in_singleton_self : forall x,
  x \in \{x}.
Proof. intros. rewrite~ in_singleton. Qed.

(** Properties of [union] *)

Lemma union_same : forall E,
  E \u E = E.
Proof.
  intros. apply fset_extens;
   intros x; rewrite_all* in_union.
Qed.

Lemma union_comm : forall E F,
  E \u F = F \u E.
Proof.
  intros. apply fset_extens;
   intros x; rewrite_all* in_union.
Qed.

Lemma union_assoc : forall E F G,
  E \u (F \u G) = (E \u F) \u G.
Proof.
  intros. apply fset_extens;
   intros x; rewrite_all* in_union.
Qed.

Lemma union_empty_l : forall E,
  \{} \u E = E.
Proof.
  intros. apply fset_extens; 
   intros x; rewrite_all in_union.
    intros [ H | H ]. false. rewrite~ in_empty in H. auto.
    auto*.
Qed.

Lemma union_empty_r : forall E,
  E \u \{} = E.
Proof. intros. rewrite union_comm. apply union_empty_l. Qed.

Lemma union_comm_assoc : forall E F G,
  E \u (F \u G) = F \u (E \u G).
Proof.
  intros. rewrite union_assoc.
  rewrite (union_comm E F).
  rewrite~ <- union_assoc.
Qed.

(** Properties of [inter] *)

Lemma inter_same : forall E,
  E \n E = E.
Proof.
  intros. apply fset_extens;
   intros x; rewrite_all* in_inter.
Qed.

Lemma inter_comm : forall E F,
  E \n F = F \n E.
Proof.
  intros. apply fset_extens;
   intros x; rewrite_all* in_inter.
Qed.

Lemma inter_assoc : forall E F G,
  E \n (F \n G) = (E \n F) \n G.
Proof.
  intros. apply fset_extens;
   intros x; rewrite_all* in_inter.
Qed.

Lemma inter_empty_l : forall E,
  \{} \n E = \{}.
Proof.
  intros. apply fset_extens; 
   intros x; rewrite_all in_inter.
    intros. false* in_empty_elim.
    intros. false* in_empty_elim. 
Qed.

Lemma inter_empty_r : forall E,
  E \n \{} = \{}.
Proof. intros. rewrite inter_comm. apply inter_empty_l. Qed.

Lemma inter_comm_assoc : forall E F G,
  E \n (F \n G) = F \n (E \n G).
Proof.
  intros. rewrite inter_assoc.
  rewrite (inter_comm E F).
  rewrite~ <- inter_assoc.
Qed.

(* Properties of [from_list] *)

Lemma from_list_nil : 
  from_list (@nil A) = \{}.
Proof. auto. Qed.

Lemma from_list_cons : forall x l,
  from_list (x::l) = \{x} \u (from_list l).
Proof. auto. Qed.

(* Properties of [disjoint] *)

Lemma disjoint_comm : forall E F,
  disjoint E F -> disjoint F E.
Proof. unfold disjoint. intros. rewrite~ inter_comm. Qed.

Lemma disjoint_in_notin : forall E F x,
  disjoint E F -> x \in E -> x \notin F.
Proof.
  unfold disjoint. introv H InE InF. applys in_empty_elim x.
  rewrite <- H. rewrite in_inter. auto.
Qed.

(** Properties of [notin] *)

Lemma notin_empty : forall x,
  x \notin \{}.
Proof. intros_all. false* in_empty. Qed.

Lemma notin_singleton : forall x y,
  x \notin \{y} <-> x <> y.
Proof. unfold notin. intros. rewrite* <- in_singleton. Qed.

Lemma notin_same : forall x,
  x \notin \{x} -> False.
Proof. intros. apply H. apply* in_singleton_self. Qed.

Lemma notin_union : forall x E F,
  x \notin (E \u F) <-> (x \notin E) /\ (x \notin F).
Proof. unfold notin. intros. rewrite* in_union. Qed.

(** Properties of [subset] *)

Lemma subset_refl : forall E,
  E \c E.
Proof. intros_all. auto. Qed.

Lemma subset_empty_l : forall E,
  \{} \c E.
Proof. intros_all. false* in_empty. Qed.

Lemma subset_union_weak_l : forall E F,
  E \c (E \u F).
Proof. intros_all. rewrite* in_union. Qed.

Lemma subset_union_weak_r : forall E F,
  F \c (E \u F).
Proof. intros_all. rewrite* in_union. Qed.

Lemma subset_union_2 : forall E1 E2 F1 F2,
  E1 \c F1 -> E2 \c F2 -> (E1 \u E2) \c (F1 \u F2).
Proof. introv H1 H2. intros x. do 2 rewrite* in_union. Qed.

(** Properties of [remove] *)

Lemma union_remove : forall E F G,
  (E \u F) \- G = (E \- G) \u (F \- G).
Proof.
  intros. apply fset_extens; intros x;
  repeat (first [ rewrite in_remove | rewrite in_union ]); auto*.
Qed.

(** Additional properties added by Edsko *)

Lemma empty_remove : forall E,
  \{} \- E = \{}.
Proof.
  intros.
  apply fset_extens ; intros x Hx.
  rewrite in_remove in Hx ; rewrite* in_empty in Hx.
  rewrite* in_empty in Hx.
Qed.

Lemma remove_bigger : forall E F, E \c F ->
  E \- F = \{}.
Proof.
  intros ; apply fset_extens ; intros x Hx.
  rewrite in_remove in Hx ; destruct Hx as [HE HF] ; false*.
  rewrite* in_empty in Hx.
Qed.

Corollary remove_same : forall E,
  E \- E = \{}.
Proof.
  intros ; apply remove_bigger ; intro ; auto*.
Qed.

Lemma remove_disjoint : forall E F, disjoint E F ->
  E \- F = E.
Proof.
  intros ; apply fset_extens ; intros x Hx.
  rewrite in_remove in Hx ; auto*.
  rewrite in_remove ; split*.
  apply* disjoint_in_notin.
Qed.

Lemma disjoint_in_notin_inv : forall E F,
  (forall x, x \in E -> x \notin F) ->
  disjoint E F.
Proof.
  introv Hin ; unfold disjoint ; apply fset_extens ; intros x Hx.
  rewrite in_inter in Hx ; destruct Hx ; false.
  assert (x \notin F) by auto ; auto.
  rewrite* in_empty in Hx.
Qed.

End Properties.


==> anc/coq/metatheory/Metatheory_Tactics.v <==
(***************************************************************************
* Tactics for dealing with fresh names and case analysis                   *
* Arthur Charguéraud, November 2011                                        *
* based on joint work with Brian Aydemir, July 2007                        *
***************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibList Metatheory_Var Metatheory_Fresh.


(* ********************************************************************** *)
(** ** Case analysis on variables and indices *)

(** [case_if_eq E F] performs a case analysis to test
    whether [E = F] or [E <> F]. It is used to implement
    the following two tactics. *)

Ltac case_if_eq_base E F H :=
  destruct (classicT (E = F)) as [H|H]; 
  [tryfalse; try subst E | tryfalse ].

Tactic Notation "case_if_eq" constr(E) constr(F) "as" ident(H) :=
  case_if_eq_base E F H.
Tactic Notation "case_if_eq" constr(E) constr(F) :=
  let C := fresh "C" in case_if_eq E F as C.

(** [case_nat] performs a case analysis to analyse a If-statement
    comparing two natural numbers for equality. The If-statement
    is searched for first in the hypotheses then it the goal. *)

Ltac case_if_eq_nat :=
  match goal with
  | H: context [classicT(?x = ?y :> nat)] |- _ => case_if_eq x y
  | |- context [classicT(?x = ?y :> nat)]      => case_if_eq x y
  end.

Tactic Notation "case_nat" := case_if_eq_nat.
Tactic Notation "case_nat" "~" := case_nat; auto_tilde.
Tactic Notation "case_nat" "*" := case_nat; auto_star.

(** [case_var] performs a case analysis to analyse a If-statement
    comparing two variables for equality. The If-statement
    is searched for first in the hypotheses then it the goal. *)

Ltac case_if_eq_var :=
  match goal with
  | H: context [classicT(?x = ?y :> var)] |- _ => case_if_eq x y
  | |- context [classicT(?x = ?y :> var)]      => case_if_eq x y
  end.

Tactic Notation "case_var" := case_if_eq_var; try solve [ notin_false ].
Tactic Notation "case_var" "~" := case_var; auto_tilde.
Tactic Notation "case_var" "*" := case_var; auto_star.


(* ********************************************************************** *)
(** ** Picking fresh names *)

(** [gather_vars_for_type T F] return the union of all the finite sets
  of variables [F x] where [x] is a variable from the context such that
  [F x] type checks. In other words [x] has to be of the type of the
  argument of [F]. The resulting union of sets does not contain any
  duplicated item. This tactic is an extreme piece of hacking necessary
  because the tactic language does not support a "fold" operation on
  the context. *)

Ltac gather_vars_with F :=
  let rec gather V :=
    match goal with
    | H: ?S |- _ =>
      let FH := constr:(F H) in
      match V with
      | \{} => gather FH
      | context [FH] => fail 1
      | _ => gather (FH \u V)
      end
    | _ => V
    end in
  let L := gather (\{}:vars) in eval simpl in L.

(** [beautify_fset V] assumes that [V] is built as a union of finite
  sets and return the same set cleaned up: empty sets are removed and
  items are laid out in a nicely parenthesized way *)

Ltac beautify_fset V :=
  let rec go Acc E :=
     match E with
     | ?E1 \u ?E2 => let Acc1 := go Acc E1 in
                     go Acc1 E2
     | \{}  => Acc
     | ?E1 => match Acc with
              | \{} => E1
              | _ => constr:(Acc \u E1)
              end
     end
  in go (\{}:vars) V.

(** [pick_fresh_gen L Y] expects [L] to be a finite set of variables
  and adds to the context a variable with name [Y] and a proof that
  [Y] is fresh for [L]. *)

Ltac pick_fresh_gen L Y :=
  let Fr := fresh "Fr" in
  let L := beautify_fset L in
  (destruct (var_fresh L) as [Y Fr]).

(** [pick_fresh_gens L n Y] expects [L] to be a finite set of variables
  and adds to the context a list of variables with name [Y] and a proof 
  that [Y] is of length [n] and contains variable fresh for [L] and
  distinct from one another. *)

Ltac pick_freshes_gen L n Y :=
  let Fr := fresh "Fr" in
  let L := beautify_fset L in
  (destruct (var_freshes L n) as [Y Fr]).


(* ********************************************************************** *)
(** ** Applying lemmas with quantification over cofinite sets *)

(** [apply_fresh_base] tactic is a helper to build tactics that apply an
  inductive constructor whose first argument should be instantiated
  by the set of names already used in the context. Those names should
  be returned by the [gather] tactic given in argument. For each premise
  of the inductive rule starting with an universal quantification of names
  outside the set of names instantiated, a subgoal with be generated by
  the application of the rule, and in those subgoal we introduce the name
  quantified as well as its proof of freshness. *)

Ltac apply_fresh_base_simple lemma gather :=
  let L0 := gather in let L := beautify_fset L0 in
  first [apply (@lemma L) | eapply (@lemma L)].

Ltac intros_fresh x :=
   first [
     let Fr := fresh "Fr" x in 
     intros x Fr
  |  let x2 := 
       match goal with |- forall _:?T, _ =>
       match T with 
       | var => fresh "y"
       | vars => fresh "ys" 
       | list var => fresh "ys" 
       | _ => fresh "y"
       end end in
     let Fr := fresh "Fr" x2 in 
     intros x2 Fr ].

Ltac apply_fresh_base lemma gather var_name :=
  apply_fresh_base_simple lemma gather; 
  try (match goal with
    | |- forall _:_, _ \notin _ -> _ => intros_fresh var_name
    | |- forall _:_, fresh _ _ _ -> _ => intros_fresh var_name
    end).

(** [exists_fresh_gen G y Fry] picks a variable [y] fresh from
    the current context. [Fry] is the name of the freshness
    hypothesis, and [G] is the local tactic [gather_vars]. *)

Ltac exists_fresh_gen G y Fry :=
  let L := G in exists L; intros y Fry.


(* ********************************************************************** *)
(** * Applying lemma modulo a simple rewriting *)

(** [do_rew] is used to perform the sequence: 
    rewrite the goal, execute a tactic, rewrite the goal back *)

Tactic Notation "do_rew" constr(E) tactic(T) :=
  rewrite <- E; T; try rewrite E.

Tactic Notation "do_rew" "<-" constr(E) tactic(T) :=
  rewrite E; T; try rewrite <-  E.

Tactic Notation "do_rew" "*" constr(E) tactic(T) :=
  rewrite <- E; T; auto*; try rewrite* E.
Tactic Notation "do_rew" "*" "<-" constr(E) tactic(T) :=
 rewrite E; T; auto*; try rewrite* <- E.

(** [do_rew_2] is like [do_rew] but it rewrites twice *)

Tactic Notation "do_rew_2" constr(E) tactic(T) :=
  do 2 rewrite <- E; T; try do 2 rewrite E.

Tactic Notation "do_rew_2" "<-" constr(E) tactic(T) :=
  do 2 rewrite E; T; try do 2 rewrite <- E.

(** [do_rew_all] is like [do_rew] but rewrites as many times as possible *)

Tactic Notation "do_rew_all" constr(E) tactic(T) :=
  rewrite_all <- E; T; try rewrite_all E.

Tactic Notation "do_rew_all" "<-" constr(E) tactic(T) :=
  rewrite_all E; T; try rewrite_all <- E.


(* ********************************************************************** *)
(** * Some results on lists *)

(** We currently use [List.nth] instead of [LibList.nth] so that we can
    have control over the default value returned in case of invalid index *)

Lemma list_map_nth : forall A (f : A -> A) (d : A) (l : list A) (n : nat),
  f d = d -> f (List.nth n l d) = List.nth n (LibList.map f l) d.
Proof. induction l; introv E; destruct n; simpl; auto. Qed.


(* ********************************************************************** *)
(** * Property over lists of given length *)

Hint Constructors Forall.

Definition list_for_n (A : Set) (P : A -> Prop) (n : nat) (L : list A) :=
  n = length L /\ Forall P L.

Lemma list_for_n_concat : forall (A : Set) (P : A -> Prop) n1 n2 L1 L2,
  list_for_n P n1 L1 -> 
  list_for_n P n2 L2 ->
  list_for_n P (n1+n2) (L1 ++ L2).
Proof.
  unfold list_for_n. introv [? ?] [? ?]. split.
  rew_length~.
  apply* Forall_app.
Qed.

Hint Extern 1 (?n = length ?xs) => 
 match goal with H: list_for_n _ ?n ?xs |- _ => 
  apply (proj1 H) end.

Hint Extern 1 (length ?xs = ?n) => 
 match goal with H: list_for_n _ ?n ?xs |- _ => 
  apply (sym_eq (proj1 H)) end.



==> anc/coq/metatheory/Metatheory_Var.v <==
(***************************************************************************
* Representation of variables                                              *
* Arthur Charguéraud, November 2011                                        *
* based on joint work with Brian Aydemir, July 2007                        *
***************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibList LibLogic LibNat LibEpsilon.
Require Import LibSet.
Require Export Metatheory_Set.


(* ********************************************************************** *)
(** * Abstract Definition of Variables *)

Module Type VariablesType.

(** We leave the type of variables abstract. *)

Parameter var : Set.

(** This type is inhabited. *)

Parameter var_inhab : Inhab var.

(** We can build sets of variables. *)

Definition vars := fset var.

(** Finally, we have a means of generating fresh variables. *)

Parameter var_gen : vars -> var.
Parameter var_gen_spec : forall E, (var_gen E) \notin E.
Parameter var_fresh : forall (L : vars), { x : var | x \notin L }.

End VariablesType.


(* ********************************************************************** *)
(** * Concrete Implementation of Variables *)

Module Export Variables : VariablesType.

Definition var := nat.

Lemma var_inhab : Inhab var.
Proof. apply (prove_Inhab 0). Qed.

Definition vars := fset var.

Definition var_gen_list (l : list nat) :=
  1 + fold_right plus O l.

Lemma var_gen_list_spec : forall n l,
  n \in from_list l -> n < var_gen_list l.
Proof.
  unfold var_gen_list. induction l; introv I.
  rewrite from_list_nil in I. false (in_empty_elim I).
  rewrite from_list_cons in I. rew_list.
   rewrite in_union in I. destruct I as [H|H].
     rewrite in_singleton in H. subst. nat_math.
     specializes IHl H. nat_math.
Qed.

Definition var_gen (E : vars) : var :=
  var_gen_list (epsilon (fun l => E = from_list l)).

Lemma var_gen_spec : forall E, (var_gen E) \notin E.
Proof.
  intros. unfold var_gen. spec_epsilon as l.
  applys fset_finite. rewrite Hl. introv H.
  forwards M: var_gen_list_spec H. nat_math.
Qed.

Lemma var_fresh : forall (L : vars), { x : var | x \notin L }.
Proof. intros L. exists (var_gen L). apply var_gen_spec. Qed.

End Variables.


(* ********************************************************************** *)
(** ** Lists of variables of given length and given freshness *)

(** Freshness of n variables from a set L and from one another. *)

Fixpoint fresh (L : vars) (n : nat) (xs : list var) {struct xs} : Prop :=
  match xs, n with
  | nil, O => True
  | x::xs', S n' => x \notin L /\ fresh (L \u \{x}) n' xs'
  | _,_ => False
  end.

Hint Extern 1 (fresh _ _ _) => simpl.

(* It is possible to build a list of n fresh variables. *)

Lemma var_freshes : forall L n, 
  { xs : list var | fresh L n xs }.
Proof.
  intros. gen L. induction n; intros L.
  exists* (nil : list var).
  destruct (var_fresh L) as [x Fr].
   destruct (IHn (L \u \{x})) as [xs Frs].
   exists* (x::xs).
Qed.



==> anc/coq/metatheory/STLC_Core_Adequacy.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Adequacy                 *
* Brian Aydemir & Arthur Charguéraud, July 2007                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.

Require Import 
  STLC_Core_Definitions 
  STLC_Core_Infrastructure
  STLC_Core_Soundness.

(***************************************************************************)
(** * Definitions with the exists-fresh quantification *)

(** Terms are locally-closed pre-terms *)

Inductive eterm : trm -> Prop :=
  | eterm_var : forall x,
      eterm (trm_fvar x)
  | eterm_abs : forall x t1,
      x \notin fv t1 ->
      eterm (t1 ^ x) ->
      eterm (trm_abs t1)
  | eterm_app : forall t1 t2,
      eterm t1 -> 
      eterm t2 -> 
      eterm (trm_app t1 t2).

(** Typing relation *)

Reserved Notation "E |== t ~: T" (at level 69).

Inductive etyping : env -> trm -> typ -> Prop :=
  | etyping_var : forall E x T,
      ok E ->
      binds x T E ->
      E |== (trm_fvar x) ~: T
  | etyping_abs : forall x E U T t1,
      x \notin dom E \u fv t1 ->
      (E & x ~ U) |== (t1 ^ x) ~: T ->
      E |== (trm_abs t1) ~: (typ_arrow U T)
  | etyping_app : forall S T E t1 t2,
      E |== t1 ~: (typ_arrow S T) -> 
      E |== t2 ~: S ->
      E |== (trm_app t1 t2) ~: T

where "E |== t ~: T" := (etyping E t T).

(** Definition of values (only abstractions are values) *)

Inductive evalue : trm -> Prop :=
  | evalue_abs : forall t1, 
      eterm (trm_abs t1) -> evalue (trm_abs t1).

(** Reduction relation - one step in call-by-value *)

Inductive ered : trm -> trm -> Prop :=
  | ered_beta : forall t1 t2,
      eterm (trm_abs t1) ->
      evalue t2 ->
      ered (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | ered_app_1 : forall t1 t1' t2,
      eterm t2 ->
      ered t1 t1' ->
      ered (trm_app t1 t2) (trm_app t1' t2)
  | ered_app_2 : forall t1 t2 t2',
      evalue t1 ->
      ered t2 t2' ->
      ered (trm_app t1 t2) (trm_app t1 t2').

Notation "t -->> t'" := (ered t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition epreservation := forall E t t' T,
  E |== t ~: T ->
  t -->> t' ->
  E |== t' ~: T.

Definition eprogress := forall t T, 
  empty |== t ~: T ->
     evalue t 
  \/ exists t', t -->> t'.



(***************************************************************************)
(** * Detailed Proofs of Renaming Lemmas (without high automation)  *)


(* ********************************************************************** *)
(** ** Proving the renaming lemma for [term]. *)

Lemma term_rename : forall x y t,
  x \notin fv t -> term (t ^ x) ->
  y \notin fv t -> term (t ^ y).
Proof.
  introv Frx Wx Fry.
  (* introduce a renaming *)
  rewrite (@subst_intro x). 
  (* apply substitution result *)
  apply* subst_term.
  (* use the fact that x is fresh *)
  assumption.
  (* prove term (trm_fvar y) *)
  apply* term_var.
Qed.

(* ********************************************************************** *)
(** ** Proving the renaming lemma for [typing]. *)

Lemma typing_rename : forall x y E t U T,
  x \notin dom E \u fv t -> (E & x ~ U) |= (t ^ x) ~: T ->
  y \notin dom E \u fv t -> (E & y ~ U) |= (t ^ y) ~: T.
Proof.
  introv Frx Typx Fry.
  (* ensure x <> y, so as to be able to build (E & y ~ U & x ~ U) *)
  tests: (x = y). subst*.
  (* assert that E is ok *)
  lets K: (proj1 (typing_regular Typx)). destruct (ok_concat_inv K).
  (* introduce substitution *)
  rewrite~ (@subst_intro x).
  (* apply substitution lemma *)
  apply_empty* typing_subst.
  (* apply weakening lemma *)
  lets P: (@typing_weaken (x ~ U) E (y ~ U)). 
   simpls. apply* P.
  (* prove (E & y ~ U |= trm_fvar y ~: U) *)
  apply* typing_var.
Qed.


(***************************************************************************)
(** * Proofs of equivalence.  *)


(* ********************************************************************** *)
(** ** Proving the equivalence of [term] and [eterm] *)

Hint Constructors term eterm.

Lemma term_to_eterm : forall t,
  term t -> eterm t.
Proof.
  induction 1; eauto.
  pick_fresh x. apply* (@eterm_abs x).
Qed.

Lemma eterm_to_term : forall t,
  eterm t -> term t.
Proof.
  induction 1; eauto.
  apply_fresh* term_abs as y. apply* term_rename.
Qed.   

(* ********************************************************************** *)
(** ** Proving the equivalence of [value] and [evalue] *)

Hint Constructors value evalue.

Lemma value_to_evalue : forall t,
  value t -> evalue t.
Proof.
  lets: term_to_eterm. induction 1; jauto.
Qed.

Lemma evalue_to_value : forall t,
  evalue t -> value t.
Proof.
  lets: eterm_to_term. induction 1; jauto.
Qed.

(* ********************************************************************** *)
(** ** Proving the equivalence of [red] and [ered] *)

Hint Constructors red ered.

Lemma red_to_ered : forall t t',
  red t t' -> ered t t'.
Proof.
  lets: term_to_eterm. lets: value_to_evalue. induction 1; jauto.
Qed.

Lemma ered_to_red : forall t t',
  ered t t' -> red t t'.
Proof.
  lets: eterm_to_term. lets: evalue_to_value. induction 1; jauto.
Qed.

(* ********************************************************************** *)
(** ** Proving the equivalence of [typing] and [etyping] *)

Hint Constructors typing etyping.

Lemma typing_to_etyping : forall E t T,
  E |= t ~: T  ->  E |== t ~: T.
Proof.
  induction 1; eauto.
  pick_fresh x. apply* (@etyping_abs x).
Qed.

Lemma etyping_to_typing : forall E t T,
  E |== t ~: T  ->  E |= t ~: T.
Proof.
  induction 1; eauto.
  apply_fresh* typing_abs as y. apply* typing_rename.   
Qed.

(* ********************************************************************** *)




==> anc/coq/metatheory/STLC_Core_Definitions.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Definitions              *
* Brian Aydemir & Arthur Charguéraud, July 2007                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.
Implicit Types x : var.

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm.

(** Opening up abstractions *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (open_rec (S k) u t1)
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) ->
      term (trm_abs t1)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.

(** Typing relation *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
      (forall x, x \notin L -> 
        (E & x ~ U) |= t1 ^ x ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1, 
      term (trm_abs t1) -> value (trm_abs t1).

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) ->
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | red_app_1 : forall t1 t1' t2,
      term t2 ->
      red t1 t1' ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2').

Notation "t --> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.



==> anc/coq/metatheory/STLC_Core_FullBeta.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Full Beta Reduction      *
* Brian Aydemir & Arthur Charguéraud, July 2007                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.

Require Import 
  STLC_Core_Definitions 
  STLC_Core_Infrastructure
  STLC_Core_Soundness.

(* ********************************************************************** *)
(** * Definitions *)

(** Full beta reduction *)

Inductive fullred : trm -> trm -> Prop :=
  | fullred_red : forall t1 t2,
      body t1 -> 
      term t2 ->
      fullred (trm_app (trm_abs t1) t2) (t1 ^^ t2) 
  | fullred_app1 : forall t1 t1' t2, 
      term t2 ->
      fullred t1 t1' -> 
      fullred (trm_app t1 t2) (trm_app t1' t2) 
  | fullred_app2 : forall t1 t2 t2',
      term t1 ->
      fullred t2 t2' ->
      fullred (trm_app t1 t2) (trm_app t1 t2') 
  | fullred_abs : forall L t1 t1', 
     (forall x, x \notin L -> fullred (t1 ^ x) (t1' ^ x)) ->
     fullred (trm_abs t1) (trm_abs t1').

Notation "t -->> t'" := (fullred t t') (at level 68).

(* ********************************************************************** *)
(** * Infrastructure *)

Lemma fullred_regular : forall e e',
  fullred e e' -> term e /\ term e'.
Proof.
  lets: value_regular. induction 1; jauto.
  split; apply_fresh term_abs as x; forwards*: (H1 x).
Qed.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: fullred t _ |- _ => apply (proj1 (fullred_regular H))
  | H: fullred _ t |- _ => apply (proj2 (fullred_regular H))
  end.

Hint Constructors fullred.

(* ********************************************************************** *)
(** * Proofs *)

Lemma preservation_for_full_reduction : forall E t t' T,
  E |= t ~: T ->
  t -->> t' ->
  E |= t' ~: T.
Proof.
  introv Typ. gen t'.
  induction Typ; intros t' Red; inversions Red.
  apply_fresh* typing_abs as x.
  inversions Typ1. pick_fresh x.
    rewrite* (@subst_intro x). apply_empty* typing_subst.
  apply* typing_app.
  apply* typing_app.
Qed.

==> anc/coq/metatheory/STLC_Core_Infrastructure.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Infrastructure           *
* Brian Aydemir & Arthur Charguéraud, July 2007                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Core_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  end.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** ** Instanciation of tactics *)

(** Tactic [gather_vars] returns a set of variables occurring in
    the context of proofs, including domain of environments and
    free variables in terms mentionned in the context. *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C \u D).

(** Tactic [pick_fresh x] adds to the context a new variable x
    and a proof that it is fresh from all of the other variables
    gathered by tactic [gather_vars]. *)

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

(** Tactic [apply_fresh T as y] takes a lemma T of the form 
    [forall L ..., (forall x, x \notin L, P x) -> ... -> Q.]
    instanciate L to be the set of variables occuring in the
    context (by [gather_vars]), then introduces for the premise
    with the cofinite quantification the name x as "y" (the second
    parameter of the tactic), and the proof that x is not in L. *)

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.
Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto_star.
Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.
Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto_star.

Hint Constructors term value red.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ; simpls; inversion* Equ; fequals*.
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; fequals*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; fequals*.
  case_var*.
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; fequals*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open. simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof. intros. unfold body. inversion* H. Qed.

Lemma body_to_term_abs : forall t1, 
  body t1 -> term (trm_abs t1).
Proof. intros. inversion* H. Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction* H. 
  pick_fresh y. forwards~ : (H0 y).
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  induction 1; auto* value_regular.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.


==> anc/coq/metatheory/STLC_Core_Light.v <==
(***************************************************************************
* A light safety proof for STLC (contains axioms)                          *
* The purpose is to show how infrastructure lemmas can be skipped at first.*
* Simplified from "Type Safety for STLC" by                                *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

(* To be compiled, this script expects the "skip" tactic to be
   turned on at the top of the file Lib_Tactic.v. *)

Set Implicit Arguments.
Require Import Metatheory.

(* ********************************************************************** *)
(** * Definitions *)

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm.

(** Opening up abstractions *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (open_rec (S k) u t1)
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) ->
      term (trm_abs t1)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.

(** Typing relation *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
      (forall x, x \notin L -> 
        (E & x ~ U) |= t1 ^ x ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1, 
      term (trm_abs t1) -> value (trm_abs t1).

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) ->
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | red_app_1 : forall t1 t1' t2,
      term t2 ->
      red t1 t1' ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2').

Notation "t --> t'" := (red t t') (at level 68).

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  end.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** * Tactics *)

(** Tactic [gather_vars] returns a set of variables occurring in
    the context of proofs, including domain of environments and
    free variables in terms mentionned in the context. *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C \u D).

(** Tactic [pick_fresh x] adds to the context a new variable x
    and a proof that it is fresh from all of the other variables
    gathered by tactic [gather_vars]. *)

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

(** Tactic [apply_fresh T as y] takes a lemma T of the form 
    [forall L ..., (forall x, x \notin L, P x) -> ... -> Q.]
    instantiate L to be the set of variables occuring in the
    context (by [gather_vars]), then introduces for the premise
    with the cofinite quantification the name x as "y" (the second
    parameter of the tactic), and the proof that x is not in L. *)

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

Hint Constructors term value red.


(* ********************************************************************** *)
(** * Axiomatization of the infrastructure *)

(** Assume properties of substitution *)

Axiom subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).

Axiom subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).

(** Assume well-formedness always holds. The purpose of these tactics is 
    to save the user from fixing the details when he first wants
    to set up the basic architecture of the proof. These assumptions 
    can be exploited to prove "False" and thus proof any proposition to be
    true, but this has to be done on purpose. Completing a proof of 
    subject reduction without an explicit hack of these assumption is
    likely to be a very good starting point towards a complete formalization. *)

Hint Extern 1 (term _) => skip.
Hint Extern 1 (body _) => skip.
Hint Extern 1 (ok _) => skip.



(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; intros G EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F E t T z u U,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq G: (E & z ~ U & F). gen F.
  induction Typt; intros G Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.
Proof.
  introv Typ. gen t'.
  induction Typ; intros t' Red; inversions Red.
  inversions Typ1. pick_fresh x. rewrite* (@subst_intro x).
   apply_empty* typing_subst.
  apply* typing_app.
  apply* typing_app.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.
Proof.
  introv Typ. gen_eq E: (empty : env). lets Typ': Typ.
  induction Typ; intros; subst.
  false* binds_empty_inv. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1. exists* (t0 ^^ t2).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
Qed.




==> anc/coq/metatheory/STLC_Core_Soundness.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Proofs                   *
* Brian Aydemir & Arthur Charguéraud, July 2007                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Core_Definitions 
  STLC_Core_Infrastructure.


(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Require Import Coq.Program.Equality.

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. dependent induction Typ; introv Ok.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F U E t T z u,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. inductions Typt; introv; simpl.
  case_var. 
    binds_mid~. apply_empty* typing_weaken.
    apply~ typing_var. apply* binds_subst.
  apply_fresh typing_abs.
   rewrite* subst_open_var. 
   apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t'. inductions Typ; introv Red; inversions Red.
  inversions Typ1. pick_fresh x. rewrite* (@subst_intro x).
   apply_empty* typing_subst.
  apply* typing_app. 
  apply* typing_app.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. lets Typ': Typ. inductions Typ.
  false* binds_empty_inv. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1. exists* (t0 ^^ t2).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
Qed.





==> anc/coq/metatheory/STLC_Core_Tutorial.v <==
(***************************************************************************
* A tutorial file for STLC in locally nameless style                       *
***************************************************************************)

(** This is a tutorial on how to formalize metatheory using the
    locally nameless representation. It uses the new version of
    the metatheory library. This tutorial is associated with the
    conference paper:

   Engineering Formal Metatheory
   B. Aydemir, A. Charguéraud, B. C. Pierce, R. Pollack and S. Weirich
   Symposium on Principles of Programming Languages (POPL), January 2008

and its follow-up journal version:
   
   The Locally Nameless Representation
   Arthur Charguéraud
   Journal of Automated Reasoning (JAR), 2011.

This tutorial also reuses material prepared for the POPL'08 tutorial:

  "How to write your next POPL paper in Coq"
  organized by B. Aydemir, A. Bohannon, B. Pierce, J. Vaughan,
  D. Vytiniotis, S. Weirich, S. Zdancewic

*)


Set Implicit Arguments.
Require Import Metatheory.

(* ********************************************************************** *)
(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Definitions *)

(* ********************************************************************** *)
(** ** Grammars *)

(** Grammar of types. We have two constructors, one for type variables
    and one for arrow types of the form [T1 -> T2].
*)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ.

(** Grammar of pre-terms. We use a locally nameless representation for the
    simply-typed lambda calculus, where bound variables are represented as 
    natural numbers (de Bruijn indices) and free variables are represented as
    atoms. The type [var], defined in the library Metatheory_Var, represents
    'names' or 'atoms'. One central assumption is that it is always possible
    to generate an atom fresh for any given finite set of atoms (lemma 
    [var_fresh]). 
*)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm.

(** We declare the constructors for indices and variables to be coercions. 
    That way, if Coq sees a nat where it expects an exp, it will implicitly 
    insert an application of bvar; and similarly for atoms. In real metatheory
    developments, we usually do not need such coercions. However, they will
    be very useful for carrying out examples in this tutorial. 
*)

Coercion trm_bvar : nat >-> trm.
Coercion trm_fvar : var >-> trm.


(** For example, we can encode the expression (\x. Y x) as below.
    Because "Y" is free variable in this term, we need to assume an atom 
    for this name.
 *)

Parameter Y : var.
Definition demo_rep1 := trm_abs (trm_app Y 0).

(** Another example: the encoding of (\x. \y. (y x)) *)

Definition demo_rep2 := trm_abs (trm_abs (trm_app 0 1)).

(** Exercise: convert the following lambda calculus term to locally 
    nameless representation: \s. \z. s(s z) *)

Definition demo_two := trm_abs (trm_abs (trm_app 1 (trm_app 1 0))).

(** There are two important advantages of the locally nameless
    representation:
     - Alpha-equivalent terms have a unique representation, 
       we're always working up to alpha-equivalence.
     - Operations such as free variable substitution and free
       variable calculation have simple recursive definitions
      (and therefore are simple to reason about).

    Weighed against these advantages are two drawbacks:
     - The [trm] datatype admits terms, such as [trm_abs 3], where
       indices are unbound. 
       A term is called "locally closed" when it contains 
       no unbound indices. 
     - We must define *both* bound variable & free variable 
       substitution and reason about how these operations 
       interact with eachother.
    
*)

(* ********************************************************************** *)
(** ** Opening *)

(** Opening replaces an index with a term. It corresponds to informal
    substitution for a bound variable, such as in the rule for beta
    reduction. Note that only "dangling" indices (those that do not
    refer to any abstraction) can be opened. Opening has no effect for
    terms that are locally closed.

    Natural numbers are just an inductive datatype with two
    constructors: O and S, defined in Coq.Init.Datatypes.

    We make several simplifying assumptions in defining [open_rec].
    First, we assume that the argument [u] is locally closed.  This
    assumption simplifies the implementation since we do not need to
    shift indices in [u] when passing under a binder.  Second, we
    assume that this function is initially called with index zero and
    that zero is the only unbound index in the term.  This eliminates
    the need to possibly subtract one in the case of indices.

    There is no need to worry about variable capture because bound
    variables are indices.
*)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (open_rec (S k) u t1)
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  end.

(** Many common applications of opening replace index zero with an
    expression or variable.  The following definition provides a
    convenient shorthand for such uses.  Note that the order of
    arguments is switched relative to the definition above.  For
    example, [(open e x)] can be read as "substitute the variable [x]
    for index [0] in [e]" and "open [e] with the variable [x]."
    Recall that the coercions above let us write [x] in place of
    [(fvar x)].
*)

Definition open t u := open_rec 0 u t.

(** We define notations for [open_rec] and [open]. *)

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).

(** We also define a notation for the specialization of [open] to
    the case where the argument is a free variable. This notation
    is not needed when [trm_fvar] is declared as a coercion like
    we do in this tutorial, but it is very handy when we don't want
    to have such a coercion. (Coercions are very convenient for
    simple developments, but they can make things very obscur when
    it comes to scaling up to larger developments.)  *)

Notation "t ^ x" := (open t (trm_fvar x)).

(** This next demo shows the operation of [open].  For example, the
   locally nameless representation of the term (\y. (\x. (y x)) y)
   is [abs (app (abs (app 1 0)) 0)]. To look at the body
   without the outer abstraction, we need to replace the indices that
   refer to that abstraction with a name.
   Therefore, we show that we can open the body of the abstraction
   above with Y to produce [app (abs (app Y 0)) Y)].
   The tactic [case_if] is used to simplify conditionals.
*)

Lemma demo_open :
  open (trm_app (trm_abs (trm_app 1 0)) 0) Y =
       (trm_app (trm_abs (trm_app Y 0)) Y).
Proof.
  unfold open. unfold open_rec. case_if. case_if. case_if. auto.
Qed.


(* ********************************************************************** *)
(** ** Local closure *)

(** Recall that [trm] admits terms that contain unbound indices. 
    We say that a term is locally closed, 
    when no indices appearing in it are unbound.  The proposition 
    [term e] holds when an expression [e] is locally closed.

    The inductive definition below formalizes local closure such that
    the resulting induction principle serves as the structural
    induction principle over (locally closed) expressions.  In
    particular, unlike induction for type [trm], there is no cases
    for bound variables.  Thus, the induction principle corresponds more
    closely to informal practice than the one arising from the
    definition of pre-terms.
*)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) ->
      term (trm_abs t1)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2).

(** For tactics to work well, it is very important that lists of
    names to avoid, such as [L], appear as first argument of the
    constructors. 
*)


(* ********************************************************************** *)
(** ** Semantics *)

(** We now define the semantics of our call-by-value lambda calculus. 
    We define values and small-step reduction. Note the hypotheses 
    which ensure that the relations hold only for locally closed terms. *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1, 
      term (trm_abs t1) -> value (trm_abs t1).

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) ->
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | red_app_1 : forall t1 t1' t2,
      term t2 ->
      red t1 t1' ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2').

(** We use the notation [t --> t'] to denote small step reduction. *)

Notation "t --> t'" := (red t t') (at level 68).


(* ********************************************************************** *)
(** ** Environments *)

(** Environments are isomorphic to association lists (lists of pairs of
    keys and values) whose keys are [var]s.  To print environments in a
    pretty way and, in particular, to ensure that new bindings are added
    to the right of existing environments, we do not use the type [list]
    directly but instead use an abstract data type called [env]. More
    precisely, the type [env A] is isomorphic to [list (var * A)].
    Environments are defined in the file [Metatheory_Env]. 

    Here, environments bind [var]s to [typ]s. So, we define [ctx] as a
    shorthand for [env typ]. 
*)
    
Definition ctx := env typ.

(** If [E] and [F] are two contexts, then [E & F] denotes their 
    concatenation. If [x] is a variable and [T] is a type, then 
    [x ~ T] denotes a singleton environment where [x] is bound to [T].
    In particular, [E & x ~ T] denotes a context [E] extended 
    with a binding from [x] to [T]. The empty environment is 
    called [empty].
*)

(** The function [dom] computes the domain of an environment,
    returning a finite set of [var]s. *)
(*
Check dom.
*)

(** The unary predicate [ok] holds when each atom is bound at most
    once in an environment. This property is defined inductively. *)

(*
Print ok.
*)

(** The ternary predicate [binds] holds when a given binding is
    present in an environment.  More specifically, [binds x T E] holds
    when the last binding of [x] binds [x] to the type [T]. *)

(*
Check binds.
*)

(* ********************************************************************** *)
(** ** Typing *)

(** The definition of the typing relation is straightforward.  In
    order to ensure that the relation holds for only well-formed
    environments, we check in the [typing_var] case that the
    environment is [ok].  The structure of typing derivations
    implicitly ensures that the relation holds only for locally closed
    expressions.  Finally, note the use of cofinite quantification in
    the [typing_abs] case. 
*)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : ctx -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
      (forall x, x \notin L -> 
        (E & x ~ U) |= t1 ^ x ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T

where "E |= t ~: T" := (typing E t T).


(* ********************************************************************** *)
(** ** Statement of theorems *)

(** At this point we can state the theorems that we want to prove.
    Preservation states that if a well-typed term takes a reduction
    step then it produces another well-typed term.
    Progress states that a well-typed term is either a value or it 
    can take a step of reduction. 
*)

Definition preservation_statement := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress_statement := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.

(** We here reach the end the "trusted base". If we got definitions wrong
    above that point, then we might not be proving what we intend to.
    If, however, we got the definitions right, then no matter how ugly
    our proofs might be, if we reach the Qed of the two theorems that
    we have stated, then we know that our type system is sound.
*)


(* ********************************************************************** *)
(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Infrastructure *)

(** Before we start getting into the proofs, we need to set up a few
    more things.
     - functions definining free variables and substitution,
     - tactics to pick fresh names and to handle freshness-related goals,
     - a few axioms about the behavior of operations on terms.

    We will purposely introduce some axioms, so that we can go straight
    to the proofs that we are interested in. Once we are finished with
    the main proofs, we will do a second pass in order to turn the 
    axioms into proper lemmas.
*)

(* ********************************************************************** *)
(** ** Free variables *)

(** The function [fv], defined below, calculates the set of free
    variables in an expression.  Because we are using locally nameless
    representation, where bound variables are represented as indices,
    any name we see is a free variable of a term.  In particular, this
    makes the [trm_abs] case simple.
*)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  end.

(* ********************************************************************** *)
(** ** Substitution *)

(** Substitution replaces a free variable with a term.  The definition
    below is simple for two reasons:
      - Because bound variables are represented using indices, there
        is no need to worry about variable capture.
      - We assume that the term being substituted in is locally
        closed.  Thus, there is no need to shift indices when
        passing under a binder.
*)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  end.

(** We define a notation for free variable substitution that mimics
    standard mathematical notation. *)

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Below is a demo. *)

Parameter Z : var.
Lemma demo_subst1:  [Y ~> Z] (trm_abs (trm_app 0 Y)) = (trm_abs (trm_app 0 Z)).
Proof. simpl. case_if. auto. Qed.


(* ********************************************************************** *)
(** ** Tactics *)

(** When picking a fresh atom or applying a rule that uses cofinite
    quantification, choosing a set of atoms to be fresh for can be
    tedious.  In practice, it is simpler to use a tactic to choose the
    set to be as large as possible.

    The first tactic we define, [gather_vars], is used to collect
    together all the atoms in the context.  It relies on an auxiliary
    tactic from [Metatheory_Tactics], [gather_vars_with], which collects
    together the atoms appearing in objects of a certain type.  The argument 
    to [gather_vars_with] is a function that should return the set of
    vars appearing in its argument. 
*)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : ctx => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C \u D).

(** The tactic [pick_fresh_gen L x] creates a new atom fresh 
    from [L] and called [x]. Using the tactic [gather_vars],
    we can automate the construction of [L]. The tactic
    [pick_fresh x] creates a new atom called [x] that is fresh
    for "everything" in the context.
*)

Ltac pick_fresh x :=
  let L := gather_vars in (pick_fresh_gen L x).

(** The tactic [apply_fresh T as y] takes a lemma T of the form 
    [forall L ..., (forall x, x \notin L, P x) -> ... -> Q.]
    and applies it by instantiating L as the set of variables 
    occuring in the context (L is computed using [gather_vars]).
    Moreover, for each subgoal of the form [forall x, x \notin L, P x]
    being generated, the tactic automatically introduces the name [x] 
    as well as the hypothesis [x \notin L].
*)

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

(** The tactic [apply_fresh* T as y] is the same as 
    [apply_fresh T as y] except that it calls [intuition eauto]
    subsequently. It is also possible to call [apply_fresh]
    without specifying the name that should be used.
*)

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.
Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.
Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto_star.


(* ********************************************************************** *)
(** ** Automation *)

(** Automation is crucial for avoiding to have hundreds of subgoals to
    handle by hand. For the tactics [auto] and [eauto] to be able to
    derive proof automatically, we need to give explicitely the list of
    lemmas that the proof search algorithm should try to exploit.
    The command [Hint Resolve lemma] adds a given lemma to the database
    of proof search. The command [Hint Constructors ind] is equivalent
    to invoking [Hint Resolve] on all of the constructors of the inductive
    type [ind]. We use [Hint Constructors] for all our inductively-defined
    predicates.
*)

Hint Constructors term value red.


(* ********************************************************************** *)
(** ** Axiomatization of the infrastructure *)

Module AxiomatizedVersion.

(** At the point, we introduce two simple axioms and skip the many
    uninteresting auxiliary lemmas that would be required to prove them.

    The first axiom states that substitution for a variable [x] 
    commutes with the operation of opening with another variable [y].

    The second axiom states that the opening of a term [t] with a 
    term [u] can be decomposed in two steps: first opening [t] with
    a variable [x], and second substituting [u] for [x].
*)

Axiom subst_open_var : forall x y u t,
  y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).

Axiom subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).

(** In order to focus our complete attention on the interesting proofs
    first, we add a meta-axiom to tell Coq that it should admit any
    subgoal related to well-formedness, i.e., any goal of the form
    [term t] or [ok E]. We will remove these axioms later on.
    This meta-axiom takes the form of a hint whose action is [skip].
    This hint will be triggered whenever we call [auto]. The [skip]
    tactics simply admits the current goal. *)

Local Hint Extern 1 (term _) => skip.
Local Hint Extern 1 (ok _) => skip.

(** It might also be useful to add an extra meta-axiom, to get rid of
    all the freshness-related subgoals. We do not need here, though. 

    [Hint Extern 1 (_ \notin _) => skip]
*)

(* ********************************************************************** *)
(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Proofs *)

(** Weakening states that if an expression is typeable in some
    environment, then it is typeable in any well-formed extension of
    that environment.  This property is needed to prove the
    substitution lemma.

    As stated below, this lemma is not directly proveable.  The natural
    way to try proving this lemma proceeds by induction on the typing
    derivation for [t].
*)

Lemma typing_weaken_0 : forall E F t T,
   E |= t ~: T -> 
   ok (E & F) ->
   (E & F) |= t ~: T.
Proof.
  introv Typ. induction Typ; intros Ok; subst.
  apply* typing_var.
  apply_fresh* typing_abs as y. (* stuck here *)
Admitted.

(** We are stuck in the [typing_abs] case because the induction
    hypothesis [H0] applies only when we weaken the environment at its
    head.  In this case, however, we need to weaken the environment in
    the middle; compare the conclusion at the point where we are stuck
    to the hypothesis [H], which comes from the given typing derivation.

    We can obtain a more useful induction hypothesis by changing the
    statement to insert new bindings into the middle of the
    environment, instead of at the head.  However, the proof still
    gets stuck, as can be seen by examining each of the cases in
    the proof below. 
*)

Lemma typing_weaken_2 : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ.
  (* because of limitations to the [induction] tactic,
     (limitations not entirely solved by [dependent induction]), 
     we need to manually generalize the parameters of the
     judgment that we perform the induction on. *)
  gen_eq H: (E & G). gen G.
  induction Typ; intros G EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  (* --begin case abs-- *)
  (* first we compute [L'], the set of used variables *)
  let L := gather_vars in sets L': L.
  (* now we apply [typing_abs] using [L'] *)
  apply (@typing_abs L').
  (* we can introduce a name [y] such that [y \notin L'] *)
  intros y Fry. subst L'.
  (* to apply the induction hypothesis, we need to rewrite
     the context for associativity *)
  rewrite <- concat_assoc.
  (* now we can apply the induction hypothesis *)
  apply H0.
    auto. (* we can prove [y \notin L] *)
    rewrite concat_assoc. auto.
    rewrite concat_assoc. auto.
  (* --end case abs-- *)
  apply* typing_app.
Qed.

(** Using the tactic [apply_fresh] introduced earlier, as well as
    the tactic [apply_ih_bind] which is specialized for applying an
    induction hypothesis up to rewriting of associativity in contexts,
    we obtain a nice and short proof. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; intros G EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Proving that typing is preserved by substitution involves very
    similar techniques. The only non trivial part concerns the case
    analysis in the variable case. For that, we use the tactics
    [binds_get] and [binds_cases] which extract information from
    [binds] hypotheses. *)

Lemma typing_subst_1 : forall F E t T z u U,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq G: (E & z ~ U & F). gen F.
  induction Typt; intros G Equ; subst; simpl subst.
  case_var. (* test whether [x] is [z] or not *)
    binds_get H0. (* [T] must be [U] *)
      (* here we want to exploit [typing_weaken] with [G]
         instantiated as [empty], but this is not easy
         because we need to argue that [E & empty = E] *)
      lets M: (@typing_weaken empty E G u U).
      do 2 rewrite concat_empty_r in M.
      apply* M.
    binds_cases H0. 
      apply* typing_var. (* if [x] in [G] *)
      apply* typing_var. (* if [x] in [E] *)
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** As we have seen in the proof above, specializing lemmas 
    on empty environments can be quite tedious. Fortunately,
    the metatheory library includes tactic that greatly helps.
    Calling [apply_empty lemma] is almost equivalent to calling
    [apply (@lemma empty)] except that it rewrites away the
    empty environments on the fly. The proof becomes as follows.
*)

Lemma typing_subst : forall F E t T z u U,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq G: (E & z ~ U & F). gen F.
  induction Typt; intros G Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** The proof of preservation appears below.
    Proof sketch: By induction on the typing derivation for [t].

      - [typing_var] case: Variables don't step.

      - [typing_abs] case: Abstractions don't step.

      - [typing_app] case: By case analysis on how [t] steps. The
        [eval_beta] case is interesting, since it follows by the
        substitution lemma.  The others follow directly from the
        induction hypotheses. *)

Lemma preservation_result : preservation_statement.
Proof.
  introv Typ. gen t'.
  induction Typ; intros t' Red; inversions Red.
  inversions Typ1. pick_fresh x. rewrite* (@subst_intro x).
   apply_empty* typing_subst.
  apply* typing_app.
  apply* typing_app.
Qed.

(** The proof of progress appears below.
    Proof sketch: By induction on the typing derivation for [t].

      - [typing_var] case: Can't happen; the empty environment
        doesn't bind anything.

      - [typing_abs] case: Abstractions are values.

      - [typing_app] case: Applications reduce.  The result follows
        from an exhaustive case analysis on whether the two components
        of the application step or are values and the fact that a
        value must be an abstraction. *)

Lemma progress_result : progress_statement.
Proof.
  introv Typ. gen_eq E: (empty:ctx). lets Typ': Typ.
  induction Typ; intros; subst.
  false* binds_empty_inv. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1. exists* (t0 ^^ t2).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
Qed.

End AxiomatizedVersion.



(* ********************************************************************** *)
(* ********************************************************************** *)
(* ********************************************************************** *)
(** * Removing all axioms *)

Module CompleteVersion.

(** At this point we come back to the infrastructure part and try
    to prove all remaining axioms and meta-axioms. We will need to
    re-check all our proofs. This is usually done in-place in the
    file, however in this tutorial we have copy-pasted all the proofs.
*)

(* ********************************************************************** *)
(** ** Proving the two axioms *)

(** We first set up four lemmas, and then we can prove our two axioms. *)

(** The first lemma is a technical auxiliary lemma which do not 
    want and do not need to read. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ; simpls; inversion* Equ; fequals*.
  case_nat*. case_nat*.
Qed.

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; fequals*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof. intros. induction t; simpls; fequals*. case_var*. Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; fequals*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof. introv Neq Wu. rewrite* subst_open. simpl. case_var*. Qed.

(** Opening up an abstraction of body [t] with a term [u] is the same as opening
  up the abstraction with a fresh name [x] and then substituting [u] for [x]. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Preservation of local closure *)

(** The goal of this section is to set up the appropriate lemmas 
    for proving goals of the form [term t]. First, we defined a
    predicate capturing that a term [t] is the body of a locally
    closed abstraction. *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).

(** We then show how to introduce and eliminate [body t]. *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof. intros. unfold body. inversion* H. Qed.

Lemma body_to_term_abs : forall t1, 
  body t1 -> term (trm_abs t1).
Proof. intros. inversion* H. Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** We prove that terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.

(** We prove that opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** The last step to set up the infrastructure consists in proving
    that relations are "regular". For example, a typing relation can 
    hold only if the environment has no duplicated keys and the term 
    involved is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction* H. 
  pick_fresh y. forwards~ : (H0 y).
Qed.

(** Similarly, the value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof. induction 1; auto*. Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof. induction 1; auto* value_regular. Qed.

(** The strength of automation comes from the following custom hints.
    They are easy to set up because the follow a very regular pattern.
    These hints indicate that to prove a goal of the form [ok E],
    it suffices to find in the goal an hypothesis of the form
    [typing E t T] and to exploit the regularity lemma [typing_regular]
    to prove the goal. Similarly, properties of the form [term t]
    can be extracted out of typing or reduction or value judgments.
*)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.

(* ********************************************************************** *)
(** ** Checking that the main proofs still type-check *)

(** We conclude our development by showing that, with the appropriate
    hints being set up, we can recompile our proofs without changing 
    any single character in them.
*)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; intros G EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  apply* typing_app.
Qed.

Lemma typing_subst : forall F E t T z u U,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq G: (E & z ~ U & F). gen F.
  induction Typt; intros G Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  apply* typing_app.
Qed.

Lemma preservation_result : preservation_statement.
Proof.
  introv Typ. gen t'.
  induction Typ; intros t' Red; inversions Red.
  inversions Typ1. pick_fresh x. rewrite* (@subst_intro x).
   apply_empty* typing_subst.
  apply* typing_app.
  apply* typing_app.
Qed.

Lemma progress_result : progress_statement.
Proof.
  introv Typ. gen_eq E: (empty:ctx). lets Typ': Typ.
  induction Typ; intros; subst.
  false* binds_empty_inv. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1. exists* (t0 ^^ t2).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
Qed.


End CompleteVersion.


==> anc/coq/metatheory/STLC_Core_WF_Definitions.v <==
(***************************************************************************
* Safety for STLC in Wright & Felleisen style - Definitions                *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm.

(** Opening up abstractions *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (open_rec (S k) u t1)
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) ->
      term (trm_abs t1)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.

(** Typing relation *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
      (forall x, x \notin L -> 
        (E & x ~ U) |= t1 ^ x ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1,
      term (trm_abs t1) -> value (trm_abs t1).

(** Reduction contexts *)

Inductive ctx : Set :=
  | ctx_hole : ctx
  | ctx_app_1 : forall (C : ctx) t2,
      term t2 -> ctx
  | ctx_app_2 : forall t1 (C : ctx),
      value t1 -> ctx.

Fixpoint ctx_of (C : ctx) (t : trm) {struct C} : trm :=
  match C with
  | ctx_hole         => t
  | ctx_app_1 C t2 _ => trm_app (ctx_of C t) t2
  | ctx_app_2 t1 C _ => trm_app t1 (ctx_of C t)
  end.

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | red_ctx : forall C t t',
      red t t' ->
      red (ctx_of C t) (ctx_of C t').

Notation "t --> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.



==> anc/coq/metatheory/STLC_Core_WF_Infrastructure.v <==
(***************************************************************************
* Safety for STLC in Wright & Felleisen style - Infrastructure             *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory STLC_Core_WF_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  end.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C \u D).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

Hint Constructors term value red.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open.
  simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs as y. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof.
  intros. unfold body. inversion* H.
Qed.

Lemma body_to_term_abs : forall t1,
  body t1 -> term (trm_abs t1).
Proof.
  intros. inversion* H.
Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction H; auto*.
  pick_fresh y. forwards~ K: (H0 y). 
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** Reduction contexts preserve local closure. *)

Lemma ctx_regular : forall C t,
  term t -> term (ctx_of C t).
Proof.
  lets: value_regular. intros. induction C; simpl; jauto.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  lets: value_regular. lets: ctx_regular. induction 1; jauto.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.


==> anc/coq/metatheory/STLC_Core_WF_Soundness.v <==
(***************************************************************************
* Safety for STLC in Wright & Felleisen style - Proofs                     *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Core_WF_Definitions 
  STLC_Core_WF_Infrastructure.


(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq (E & G) as H. gen G.
  induction Typ; intros G EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F E t T z u U,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq (E & z ~ U & F) as G. gen F.
  induction Typt; intros G Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ Red. gen T.
  induction Red; intros T Typ.
  (* case: beta *)
  inversions Typ. inversions H4.
  pick_fresh x. rewrite* (@subst_intro x).
  apply_empty* typing_subst.
  (* case: ctx *)
  gen t' T. induction C; simpls; intros t' Red SR T Typ.
  auto*.
  inversions Typ. apply* typing_app.
  inversions Typ. apply* typing_app.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ.
  cuts K (value t \/ exists c, exists t0, exists t0', 
                     red t0 t0' /\ t = ctx_of c t0).
  destruct K as [Val | [C [t1a [t1'a [Red Ctx]]]]]; subst*.
  gen_eq (empty : env) as E. poses Typ' Typ.
  induction Typ; intros; subst. 
  contradictions.
  left*.
  right. destruct~ IHTyp1 as [Val1 | [C [t1a [t1'a [Red1 Ctx1]]]]].
    destruct~ IHTyp2 as [Val2 | [C [t2a [t2a' [Red2 Ctx2]]]]].
      inversions Typ1; inversions Val1.
        exists ctx_hole (trm_app (trm_abs t0) t2) (t0 ^^ t2). split*.
        subst. exists (ctx_app_2 C Val1). esplit3*.
      subst. asserts* W (term t2). exists (ctx_app_1 C W). esplit3*.
Qed.



==> anc/coq/metatheory/STLC_Data_Definitions.v <==
(***************************************************************************
* Safety for STLC with Datatypes - Definitions                             *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory.

(***************************************************************************)

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_unit  : typ
  | typ_prod  : typ -> typ -> typ
  | typ_sum   : typ -> typ -> typ.

(** Grammar of patterns. *)

Inductive pat : Set :=
  | pat_bvar : pat
  | pat_wild : pat
  | pat_unit : pat
  | pat_pair : pat -> pat -> pat
  | pat_inj1 : pat -> pat
  | pat_inj2 : pat -> pat.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_fix  : trm -> trm
  | trm_match: trm -> pat -> trm -> trm -> trm
  | trm_app  : trm -> trm -> trm
  | trm_unit : trm
  | trm_pair : trm -> trm -> trm
  | trm_inj1 : trm -> trm
  | trm_inj2 : trm -> trm.

(** Arity of a pattern. *)

Fixpoint pat_arity (p : pat) : nat :=
  match p with
  | pat_bvar       => 1
  | pat_wild       => 0
  | pat_unit       => 0
  | pat_pair p1 p2 => (pat_arity p1) + (pat_arity p2)
  | pat_inj1 p1    => (pat_arity p1)
  | pat_inj2 p1    => (pat_arity p1)
  end. 

(** Pattern matching. *)

Fixpoint pat_match (p : pat) (t : trm) {struct p} : option (list trm) :=
  match p, t with
  | pat_bvar      , t1             => Some (t1::nil)
  | pat_wild      , t1             => Some nil
  | pat_unit      , trm_unit       => Some nil
  | pat_pair p1 p2, trm_pair t1 t2 => match (pat_match p1 t1), (pat_match p2 t2) with
                                      | Some r1, Some r2 => Some (r1 ++ r2)
                                      | _      , _       => None end
  | pat_inj1 p1   , trm_inj1 t1    => (pat_match p1 t1) 
  | pat_inj2 p1   , trm_inj2 t1    => (pat_match p1 t1)
  | _             , _              => None
  end.

(** Default term and nth function on term lists *)

Definition trm_def := trm_bvar 0 0.

Definition trm_nth n ts := List.nth n ts trm_def.

(** Opening up abstractions *)

Fixpoint opens_rec (k : nat) (us : list trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => If k = i then (trm_nth j us) else (trm_bvar i j)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (opens_rec (S k) us t1)
  | trm_fix t1    => trm_fix (opens_rec (S k) us t1)
  | trm_match t1 p1 e t2 => trm_match (opens_rec k us t1) p1 
                               (opens_rec (S k) us e)
                               (opens_rec (S k) us t2)
  | trm_app t1 t2 => trm_app (opens_rec k us t1) (opens_rec k us t2)
  | trm_unit      => trm_unit
  | trm_pair t1 t2 => trm_pair (opens_rec k us t1) (opens_rec k us t2)
  | trm_inj1 t1   => trm_inj1 (opens_rec k us t1) 
  | trm_inj2 t1   => trm_inj2 (opens_rec k us t1) 
  end.

Definition opens t us := opens_rec 0 us t.
Definition open t u := opens t (u::nil).
Definition trm_fvars := List.map trm_fvar.

Notation "{ k ~> u } t" := (opens_rec k u t) (at level 67).
Notation "t ^^ us" := (opens t us) (at level 67).
Notation "t ^ xs" := (opens t (trm_fvars xs)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, fresh L 1 (x::nil) -> 
        term (t1 ^ (x::nil))) ->
      term (trm_abs t1)
  | term_fix : forall L t1,
      (forall x f, fresh L 2 (x::f::nil) -> 
        term (t1 ^ (x::f::nil))) ->
      term (trm_fix t1)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2)
  | term_match : forall L t1 p e t2,
      term t1 -> 
      (forall xs, fresh L (pat_arity p) xs -> term (e ^ xs)) ->
      term t2 ->
      term (trm_match t1 p e t2)
  | term_unit : 
      term (trm_unit)
  | term_pair : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_pair t1 t2)
  | term_inj1 : forall t1,
      term t1 -> 
      term (trm_inj1 t1)
  | term_inj2 : forall t1,
      term t1 -> 
      term (trm_inj2 t1).

(** Definition of [bodys n t] as [t ^ xs] is a term when [|xs|=n] *)
  
Definition bodys n t :=
  exists L : vars, forall xs,
  fresh L n xs -> term (t ^ xs).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.


(** Typing relation for patterns: if Ts are the types of the
    bound variables in the pattern p, then the pattern p matches
    values of type T. *)

Reserved Notation "Us \= p ~: T" (at level 69).

Inductive pat_typing : list typ -> pat -> typ -> Prop := 
  | pat_typing_bvar : forall T,
     (T::nil) \= pat_bvar ~: T
  | pat_typing_wild : forall T,
     nil \= pat_wild ~: T
  | pat_typing_unit :
     nil \= pat_unit ~: typ_unit 
  | pat_typing_pair : forall p1 p2 T1 T2 Us1 Us2,
     Us1 \= p1 ~: T1 ->
     Us2 \= p2 ~: T2 ->
     (Us1 ++ Us2) \= (pat_pair p1 p2) ~: (typ_prod T1 T2)
  | pat_typing_inj1 : forall T2 p1 T1 Us1,
     Us1 \= p1 ~: T1 ->
     Us1 \= (pat_inj1 p1) ~: (typ_sum T1 T2)
  | pat_typing_inj2 : forall T2 p1 T1 Us1,
     Us1 \= p1 ~: T2 ->
     Us1 \= (pat_inj2 p1) ~: (typ_sum T1 T2)

where "Ts \= p ~: T" := (pat_typing Ts p T).


(** Typing relation for terms *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
       (forall x, fresh L 1 (x::nil) -> 
       (E & x ~ U) |= t1 ^ (x::nil) ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_fix : forall L E U T t1,
      (forall x f, fresh L 2 (x::f::nil) -> 
        (E & f ~ (typ_arrow U T) & x ~ U) |= t1 ^ (x::f::nil) ~: T) ->
      E |= (trm_fix t1) ~: (typ_arrow U T)
  | typing_match : forall T Us L R E t1 p e t2,
      E |= t1 ~: T ->
      Us \= p ~: T ->
      (forall xs, fresh L (pat_arity p) xs -> 
        (E & xs ~* Us) |= (e ^ xs) ~: R) ->
      E |= t2 ~: R -> 
      E |= (trm_match t1 p e t2) ~: R
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T
  | typing_unit : forall E,
      ok E ->
      E |= (trm_unit) ~: (typ_unit)
  | typing_pair : forall E t1 t2 T1 T2,
      E |= t1 ~: T1 -> 
      E |= t2 ~: T2 ->
      E |= (trm_pair t1 t2) ~: (typ_prod T1 T2)
  | typing_inj1 : forall T2 E t1 T1,
      E |= t1 ~: T1 -> 
      E |= (trm_inj1 t1) ~: (typ_sum T1 T2)
  | typing_inj2 : forall T1 E t1 T2,
      E |= t1 ~: T2 -> 
      E |= (trm_inj2 t1) ~: (typ_sum T1 T2)

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1,
      bodys 1 t1 -> 
      value (trm_abs t1)
  | value_fix : forall t1,
      bodys 2 t1 -> 
      value (trm_fix t1)
  | value_unit : 
      value (trm_unit)
  | value_pair : forall v1 v2,
     value v1 ->
     value v2 ->
     value (trm_pair v1 v2)
  | value_inj1 : forall v1,
     value v1 ->
     value (trm_inj1 v1)
  | value_inj2 : forall v1,
     value v1 ->
     value (trm_inj2 v1).

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ (t2::nil))
  | red_fix : forall t1 t2,
      term (trm_fix t1) -> 
      value t2 ->
      red (trm_app (trm_fix t1) t2) 
          (t1 ^^ (t2::(trm_fix t1)::nil))
  | red_match_some : forall ts t1 p e t2,
      value t1 ->
      bodys (pat_arity p) e ->
      term t2 ->
      pat_match p t1 = Some ts ->
      red (trm_match t1 p e t2) (e ^^ ts)
  | red_match_none : forall t1 p e t2,
      value t1 ->
      bodys (pat_arity p) e ->
      term t2 ->
      pat_match p t1 = None ->
      red (trm_match t1 p e t2) t2
  | red_app_1 : forall t1 t1' t2,
      red t1 t1' ->
      term t2 ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2')
  | red_match_1 : forall t1 t1' p e t2,
      red t1 t1' ->
      bodys (pat_arity p) e ->
      term t2 ->
      red (trm_match t1 p e t2) (trm_match t1' p e t2) 
  | red_pair_1 : forall t1 t1' t2,
      red t1 t1' ->
      term t2 ->
      red (trm_pair t1 t2) (trm_pair t1' t2)
  | red_pair_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_pair t1 t2) (trm_pair t1 t2')
  | red_inj1_1 : forall t1 t1',
      red t1 t1' ->
      red (trm_inj1 t1) (trm_inj1 t1')
  | red_inj2_1 : forall t1 t1',
      red t1 t1' ->
      red (trm_inj2 t1) (trm_inj2 t1').

Notation "t --> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.



==> anc/coq/metatheory/STLC_Data_Infrastructure.v <==
(***************************************************************************
* Safety for STLC with Datatypes - Infrastructure                          *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory STLC_Data_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i j  => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_fix t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_match t1 p1 e t2 => (fv t1) \u (fv e) \u (fv t2)
  | trm_unit      => \{}
  | trm_pair t1 t2 => (fv t1) \u (fv t2)
  | trm_inj1 t1   => (fv t1) 
  | trm_inj2 t1   => (fv t1) 
  end.

(** Computing free variables of a list of terms. *)

Definition fv_list :=
  List.fold_right (fun t acc => fv t \u acc) \{}.

(** Free variables of the default term. *)

Lemma trm_def_fresh : fv trm_def = \{}.
Proof.
  auto.
Qed.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => trm_bvar i j
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_fix t1    => trm_fix (subst z u t1)
  | trm_match t1 p1 e t2 => trm_match (subst z u t1) p1 
                               (subst z u e)
                               (subst z u t2)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_unit      => trm_unit
  | trm_pair t1 t2 => trm_pair (subst z u t1) (subst z u t2)
  | trm_inj1 t1  => trm_inj1 (subst z u t1) 
  | trm_inj2 t1  => trm_inj2 (subst z u t1) 
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Iterated substitution *)

Fixpoint substs (zs : list var) (us : list trm) (t : trm)
   {struct zs} : trm :=
  match zs, us with
  | z::zs', u::us' => substs zs' us' ([z ~> u]t)
  | _, _ => t
  end.    

(** Predicate caraterizing lists of a given number of terms *)

Definition terms := list_for_n term.


(** Iterated typing *)

Inductive typings (E : env) : list trm -> list typ -> Prop :=
  | typings_nil : typings E nil nil 
  | typings_cons : forall ts Us t U,
      typings E ts Us ->
      typing E t U ->
      typings E (t::ts) (U::Us).


(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  let E := gather_vars_with (fun x : list trm => fv_list x) in
  constr:(A \u B \u C \u D \u E).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Ltac pick_freshes n Y :=
  let L := gather_vars in (pick_freshes_gen L n Y).

Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base_simple T gather_vars.

Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto*.

Hint Constructors term value red typing typings.

Hint Extern 1 (_ \notin fv trm_def) =>
  rewrite trm_def_fresh.

Hint Extern 1 (terms _ _) => split; auto.

(* todo *)

Hint Rewrite 
  map_concat
  dom_empty dom_single dom_push dom_push dom_concat dom_map : rew_env.
  (*Hint Rewrite concat_assoc : rew_env.*)

Tactic Notation "simpl_env" :=
  autorewrite with rew_env in *.


Hint Extern 1 (fresh (dom (_ & _)) _ _) => simpl_env.


(* ********************************************************************** *)
(** ** Properties of iterated operators *)

Lemma fv_list_map : forall ts1 ts2,
  fv_list (ts1 ++ ts2) = fv_list ts1 \u fv_list ts2.
Proof.
  induction ts1; simpl; intros. 
  rewrite* union_empty_l.
  rewrite IHts1. rewrite* union_assoc.
Qed.

Lemma typings_concat : forall E ts1 Us1 ts2 Us2,
  typings E ts1 Us1 ->
  typings E ts2 Us2 ->
  typings E (ts1++ts2) (Us1++Us2).
Proof.
  induction ts1; introv Typ1 Typ2; inversions Typ1; simpls*.
Qed.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*.
  pick_fresh x. forwards~ K: (H0 x).
   apply* (@open_rec_term_core t1 0 (trm_fvars (x::nil))).
  pick_fresh x. pick_fresh f. forwards~ K: (H0 x f).
   apply* (@open_rec_term_core t1 0 (trm_fvars (x::f::nil))).
  pick_freshes (pat_arity p) xs. forwards~ K: (H1 xs).
   apply* (@open_rec_term_core e 0 (trm_fvars xs)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t -> 
  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*. 
Qed.

Lemma subst_fresh_list : forall z u ts,
  z \notin fv_list ts ->
  ts = List.map (subst z u) ts.
Proof.
  induction ts; simpl; intros Fr.
  auto. f_equal. rewrite~ subst_fresh. auto.
Qed.

Lemma subst_fresh_trm_fvars : forall z u xs,
  fresh (\{z}) (length xs) xs ->
  trm_fvars xs = List.map (subst z u) (trm_fvars xs).
Proof.
  intros. apply subst_fresh_list.
  induction xs; simpls. auto. destruct H. auto. 
Qed.

Lemma substs_fresh : forall xs us t, 
  fresh (fv t) (length xs) xs -> 
  substs xs us t = t.
Proof.
  induction xs; simpl; intros us t Fr.
  auto. destruct us. auto.
  inversions Fr. rewrite* subst_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ (List.map (subst x u) t2).
Proof.
  intros. unfold open, opens. simpl. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. unfold trm_nth.
   apply list_map_nth. apply* subst_fresh. 
  case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_vars : forall x ys u t, 
  fresh \{x} (length ys) ys -> 
  term u ->
  ([x ~> u]t) ^ ys = [x ~> u] (t ^ ys).
Proof.
  introv Fr Tu. rewrite* subst_open. 
  unfold trm_fvars. f_equal.
  induction ys; simpls. auto.
  destruct Fr. case_var. f_equal*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma substs_intro_ind : forall t xs us vs, 
  fresh (fv t \u fv_list vs \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  terms (length vs) vs ->
  t ^^ (vs ++ us) = substs xs us (t ^^ (vs ++ (trm_fvars xs))).
Proof.
  induction xs; simpl; introv Fr Tu Tv; 
   destruct Tu; destruct us; tryfalse.
  auto.
  inversions H0. lets [Fr1 _]: Fr. simpls.
  rewrite app_last.
  forwards K: (IHxs us (vs++t0::nil)); clear IHxs.
    rewrite* fv_list_map.
    auto. 
    split~. inversions Tv. apply* Forall_app.
  rewrite K. clear K. 
  f_equal. rewrite~ subst_open. rewrite~ subst_fresh. 
  f_equal. rewrite map_app.
  simpl. case_var; tryfalse*.
  rewrite <- app_last. 
  f_equal. apply~ subst_fresh_list.
  f_equal. apply* subst_fresh_trm_fvars.
Qed.

Lemma substs_intro : forall xs t us, 
  fresh (fv t \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  t ^^ us = substs xs us (t ^ xs).
Proof.
  intros. apply* (@substs_intro_ind t xs us nil).
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs. intros y Fr.
   rewrite* subst_open_vars. apply~ H1.
  apply_fresh term_fix. intros y f Fr.
   rewrite* subst_open_vars. apply~ H1.
  apply_fresh* term_match. intros ys Fr.
   rewrite* subst_open_vars. 
Qed.

Hint Resolve subst_term.

(** Terms are stable by iterated substitution *)

Lemma substs_terms : forall xs us t,
  terms (length xs) us ->
  term t ->
  term (substs xs us t).
Proof.
  induction xs; destruct us; introv TU TT; simpl; auto.
  inversions TU. simpls. inversions H. inversions* H0.
Qed.

(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> bodys 1 t1.
Proof.
  intros. unfold bodys. inversions* H.
  exists L. intros.
  destruct xs; simpl in H0; destruct H0.
  destruct xs; simpl in H2; destruct H2. auto.
Qed.

Lemma body_to_term_abs : forall t1,
  bodys 1 t1 -> term (trm_abs t1).
Proof. 
  destruct 1. apply_fresh* term_abs.
Qed.

Lemma term_fix_to_body : forall t1,
  term (trm_fix t1) -> bodys 2 t1.
Proof.
  intros. unfold bodys. inversions* H. 
  exists L. intros.
  destruct xs; simpl in H0; destruct H0.
  destruct xs; simpl in H2; destruct H2.
  destruct xs; simpl in H3; destruct H3.
  auto.
Qed.

Lemma body_to_term_fix : forall t1,
  bodys 2 t1 -> term (trm_fix t1).
Proof.
   destruct 1. apply_fresh* term_fix.
Qed.

Lemma term_match_to_body : forall t1 t2 e p, 
  term (trm_match t1 p e t2) -> bodys (pat_arity p) e.
Proof.
  intros. unfold bodys. inversions* H.
Qed.

Lemma body_to_term_match : forall t1 t2 e p,
  term t1 -> term t2 -> bodys (pat_arity p) e -> 
  term (trm_match t1 p e t2).
Proof. 
  destruct 3. apply_fresh* term_match.
Qed.
 
Hint Resolve body_to_term_abs term_abs_to_body
             body_to_term_fix term_fix_to_body
             body_to_term_match.

Hint Extern 1 (bodys (pat_arity ?p) ?e) =>
  match goal with H: context [trm_match ?t1 p e ?t2] |- _ =>
    apply (@term_match_to_body t1 t2) end.

(** ** Opening a body with a term gives a term *)

Lemma open_terms : forall t us,
  bodys (length us) t ->
  terms (length us) us -> 
  term (t ^^ us).
Proof. 
  introv [L K] WT. pick_freshes (length us) xs. poses Fr' Fr.
  rewrite (fresh_length _ _ _  Fr) in WT, Fr'.
  rewrite* (@substs_intro xs). apply* substs_terms.
Qed.

Hint Resolve open_terms.

(** The matching function returns a list of terms of the expected length. *)

Lemma pat_match_terms : forall p t ts,
  (pat_match p t) = Some ts -> term t -> 
  terms (pat_arity p) ts.
Proof.
  induction p; simpl; introv EQ TT;
   try solve [ inversions EQ; auto ]; 
   destruct t; inversions EQ; inversions TT; auto*.
  remember (pat_match p1 t1) as K1. symmetry in HeqK1.
   remember (pat_match p2 t2) as K2. symmetry in HeqK2. 
   destruct K1 as [ts1|]; destruct K2 as [ts2|]; try discriminate.
   inversions EQ. unfolds terms. apply* list_for_n_concat.
Qed.

(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction* H.
  pick_fresh x. forward~ (H0 x) as K. inversions* K.
  pick_fresh x. pick_fresh f. forward~ (H0 x f) as K. 
   inversions K. inversions* H3.
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*. 
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  induction 1; use value_regular.
  splits*. forward~ (@pat_match_terms p t1 ts) as K.
  rewrite (proj1 K) in H0, K. auto*.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.


==> anc/coq/metatheory/STLC_Data_Soundness.v <==
(***************************************************************************
* Safety for STLC with Datatypes - Proofs                                  *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory 
  STLC_Data_Definitions 
  STLC_Data_Infrastructure.

(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq (E & G) as H. gen G.
  induction Typ; introv EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs. intros y Fr. 
   do_rew* concat_assoc (apply* H0).
  apply_fresh* typing_fix. intros y f Fr2.
   do_rew_2* concat_assoc (apply* H0).
  apply_fresh* (@typing_match T Us). intros xs Fr.
    do_rew* concat_assoc (apply* H1).
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F U E t T z u,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq (E & z ~ U & F) as G. gen F.
  induction Typt; introv Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs. intros y Fr.
   rewrite* subst_open_vars.
   do_rew concat_assoc (apply* H0).
  apply_fresh typing_fix. intros y f Fr.
   rewrite* subst_open_vars.
   do_rew_2 concat_assoc (apply* H0).
  apply_fresh* (@typing_match T Us). intros xs Fr.
   rewrite* subst_open_vars.
   do_rew* concat_assoc (apply* H1).
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Typing is preserved by iterated substitution. *)

Lemma typing_substs : forall Us E xs ts t T,
   length xs = length ts ->
   typings E ts Us ->
   E & (iter_push xs Us) |= t ~: T ->
   E |= substs xs ts t ~: T.
Proof.
  intros Us E xs. gen Us E. 
  induction xs; simpl; introv Le Typts Typt. auto.
  destruct ts; simpls; inversions Le. inversions Typts. 
  rewrite iter_push_cons in Typt. 
  rewrite <- concat_assoc in Typt.
  apply* (@IHxs Us0).
  apply* typing_subst.
Qed.

(** Typing the result of pattern matching. *)

Lemma typing_pattern_match : forall p t T E ts Us,
  Some ts = pat_match p t ->
  E |= t ~: T ->
  Us \= p ~: T ->
  typings E ts Us.
Proof.
  induction p; introv EQ Typt Typp; destruct t; 
   inversion Typp; inversion EQ; auto; subst; inversions Typt; auto*.
  remember (pat_match p1 t1) as K1. 
   remember (pat_match p2 t2) as K2. 
   destruct K1 as [ts1|]; destruct K2 as [ts2|]; try discriminate.
   inversions H6. apply* typings_concat.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t'.
  induction Typ; introv Red; inversions Red.
  pick_freshes (pat_arity p) xs.
   forward~ (@pat_match_terms p t1 ts) as K.
   rewrite (fresh_length _ _ _ Fr) in K.
   rewrite* (@substs_intro xs).
   apply~ (@typing_substs Us). unfolds terms. auto. 
   apply~ (@typing_pattern_match p t1 T).
  auto*.
  auto*.
  inversions Typ1. pick_fresh x.
    rewrite* (@substs_intro (x::nil)). unfolds substs.
    apply_empty* typing_subst.
  inversions Typ1. pick_fresh f. pick_fresh x.
    rewrite* (@substs_intro (x::f::nil)). unfolds substs.
    apply_empty* typing_subst.
    apply_empty* typing_subst. 
    apply_empty* typing_weaken. 
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. gen_eq (empty : env) as E. poses Typ' Typ.
  induction Typ; intros; subst.
  contradictions. 
  left*. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    remember (pat_match p t1) as r. symmetry in Heqr. destruct r as [ts|]. 
      exists* (e ^^ ts). 
      exists* t2.
    exists* (trm_match t1' p e t2).
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1.
        exists* (t0 ^^ (t2::nil)). 
        exists* (t0 ^^ (t2::(trm_fix t0)::nil)).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
  left*.
  destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
     right. exists* (trm_pair t1 t2').
     right. exists* (trm_pair t1' t2).
  destruct~ IHTyp as [Val1 | [t1' Red1]].
    right. exists* (trm_inj1 t1').
  destruct~ IHTyp as [Val1 | [t1' Red1]].
    right. exists* (trm_inj2 t1').
Qed.




==> anc/coq/metatheory/STLC_Exn_Definitions.v <==
(***************************************************************************
* Safety for STLC with Exceptions - Definitions                            *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.

(** Grammar of types. *)

Parameter atm : Set.

Inductive typ : Set :=
  | typ_exn : typ
  | typ_var : atm -> typ
  | typ_arrow  : typ -> typ -> typ.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm
  | trm_raise : trm -> trm
  | trm_catch : trm -> trm -> trm.

(** Opening up abstractions *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (open_rec (S k) u t1)
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_raise t1  => trm_raise (open_rec k u t1)
  | trm_catch t1 t2 => trm_catch (open_rec k u t1) (open_rec k u t2) 
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) ->
      term (trm_abs t1)
  | term_app : forall t1 t2,
      term t1 -> term t2 -> term (trm_app t1 t2)
  | term_raise : forall t1,
      term t1 ->
      term (trm_raise t1)
  | term_catch : forall t1 t2,
      term t1 ->
      term t2 ->
      term (trm_catch t1 t2).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.

(** Typing relation *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
      (forall x, x \notin L -> (E & x ~ U) |= t1 ^ x ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T
  | typing_raise : forall E t1 T,
      E |= t1 ~: typ_exn ->
      E |= (trm_raise t1) ~: T
  | typing_catch : forall E t1 t2 T,
      E |= t1 ~: (typ_arrow typ_exn T) ->
      E |= t2 ~: T ->
      E |= (trm_catch t1 t2) ~: T

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1,
      term (trm_abs t1) -> value (trm_abs t1).

(** Exception generation *)

Inductive fails : trm -> trm -> Prop :=
  | fails_raise_val : forall t1,
      value t1 ->
      fails (trm_raise t1) t1
  | fails_raise_1 : forall t1 e,
      fails t1 e ->
      fails (trm_raise t1) e
  | fails_app_1 : forall t1 t2 e,
      term t2 ->
      fails t1 e ->
      fails (trm_app t1 t2) e
  | fails_app_2 : forall t1 t2 e,
      value t1 ->
      fails t2 e ->
      fails (trm_app t1 t2) e.

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ t2)
  | red_app_1 : forall t1 t1' t2,
      term t2 ->
      red t1 t1' ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2')
  | red_catch_2 : forall t1 t2 t2',
      term t1 ->
      red t2 t2' ->
      red (trm_catch t1 t2) (trm_catch t1 t2')
  | red_catch_val : forall t1 t2,
      term t1 ->
      value t2 ->
      red (trm_catch t1 t2) t2
  | red_catch_exn : forall t1 t2 e,
      term t1 ->
      fails t2 e ->
      red (trm_catch t1 t2) (trm_app t1 e)
  | red_raise_1 : forall t1 t1',
      red t1 t1' ->
      red (trm_raise t1) (trm_raise t1').

Notation "t --> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ (exists e, fails t e)
  \/ (exists t', t --> t').



==> anc/coq/metatheory/STLC_Exn_Infrastructure.v <==
(***************************************************************************
* Safety for STLC with Exceptions - Infrastructure                         *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Exn_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_raise t1  => (fv t1)
  | trm_catch t1 t2 => (fv t1) \u (fv t2) 
  end.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_raise t1  => trm_raise (subst z u t1)
  | trm_catch t1 t2 => trm_catch (subst z u t1) (subst z u t2) 
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).

(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

(** Tactic [pick_fresh] is used to pick fresh names *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C \u D).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

Hint Constructors term value fails red.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open.
  simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs as y. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof.
  intros. unfold body. inversion* H.
Qed.

Lemma body_to_term_abs : forall t1,
  body t1 -> term (trm_abs t1).
Proof.
  intros. inversion* H.
Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E t T,
  typing E t T -> ok E /\ term t.
Proof.
  split; induction H; auto*.
  pick_fresh y. forwards~ K: (H0 y). 
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall t,
  value t -> term t.
Proof.
  induction 1; auto*.
Qed.

(** A fails relation only holds on pairs of locally-closed terms. *)

Lemma fails_regular : forall t e,
  fails t e -> term t /\ term e.
Proof.
  lets: value_regular. induction 1;  jauto.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall t t',
  red t t' -> term t /\ term t'.
Proof.
  lets: value_regular. induction 1; jauto.
  lets: (fails_regular H1). jauto.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: fails t _ |- _ => apply (proj1 (fails_regular H))
  | H: fails _ t |- _ => apply (proj2 (fails_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.


==> anc/coq/metatheory/STLC_Exn_Soundness.v <==
(***************************************************************************
* Safety for STLC with Exceptions - Proofs                                 *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Exn_Definitions 
  STLC_Exn_Infrastructure.

(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; introv EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  apply* typing_app.
  apply* typing_raise.
  apply* typing_catch.  
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F E t T z u U,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq G: (E & z ~ U & F). gen F.
  induction Typt; introv Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  apply* typing_app.
  apply* typing_raise.
  apply* typing_catch. 
Qed.

(** Fails always returns a term of type exception. *)

Lemma fails_to_exception : forall E t T e,
  fails t e -> 
  E |= t ~: T -> 
  E |= e ~: typ_exn.
Proof.
  introv Fail Typ. induction Typ; inversions* Fail.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t'.
  induction Typ; introv Red; inversions Red.
  inversions Typ1. pick_fresh x. rewrite* (@subst_intro x).
   apply_empty* typing_subst.
  apply* typing_app.
  apply* typing_app.
  apply* typing_raise.
  apply* typing_catch.
  assumption.
  apply* typing_app. apply* fails_to_exception.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. gen_eq E: (empty : env). lets Typ': Typ.
  induction Typ; intros; subst.
  false* binds_empty_inv.
  branch* 1.
  right. destruct~ IHTyp1 as [Val1 | [[e Fail] | [t1' Red1]]].
    destruct~ IHTyp2 as [Val2 | [[e Fail2] | [t2' Red2]]].
      right. inversions Typ1; inversions Val1. exists* (t0 ^^ t2).
      left. exists* e.
      right. exists* (trm_app t1 t2').
    left. exists* e.
    right. exists* (trm_app t1' t2).
  right. destruct~ IHTyp as [Val1 | [[e Fail] | [t1' Red1]]].
    left. exists* t1.
    left. exists* e.
    right. exists* (trm_raise t1').
  branch 3. destruct~ IHTyp2 as [Val2 | [[e Fail] | [t2' Red2]]].
    exists* t2.
    exists* (trm_app t1 e).
    exists* (trm_catch t1 t2').
Qed.





==> anc/coq/metatheory/STLC_Mut_Definitions.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Definitions              *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.
Implicit Types x : var.

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ.

(** Grammar of pre-terms. *)

Inductive val : Set :=
  | val_bvar : nat -> val
  | val_fvar : var -> val
  | val_abs  : trm -> val

with trm : Set :=
  | trm_val  : val -> trm
  | trm_app  : val -> trm -> trm.

Notation "'\' v" := (trm_val v) (at level 69).
Coercion trm_val : val >-> trm.
Implicit Types v : val.

(** Opening up abstractions *)

Fixpoint trm_open_rec (k : nat) (u : val) (t : trm) {struct t} : trm :=
  match t with
  | trm_val v1    => trm_val (val_open_rec k u v1)
  | trm_app v1 t2 => trm_app (val_open_rec k u v1) (trm_open_rec k u t2)
  end 
with val_open_rec (k : nat) (u : val) (v : val) {struct v} : val :=
  match v with
  | val_bvar i  => If k = i then u else v
  | val_fvar x  => v
  | val_abs t1  => val_abs (trm_open_rec (S k) u t1)
  end.

Definition open t u := trm_open_rec 0 u t.

Notation "{ k ~> u } t" := (trm_open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (val_fvar x)).

(** Terms are locally-closed pre-terms *)


Inductive term : trm -> Prop :=
  | term_val : forall v,
      value v ->
      term (trm_val v)
  | term_app : forall v1 t2,
      value v1 -> 
      term t2 -> 
      term (trm_app v1 t2)
with value : val -> Prop :=
  | value_var : forall x,
      value (val_fvar x)
  | value_abs : forall L t1,
      (forall x, x \notin L -> term (t1^x)) ->
      value (val_abs t1).

(** Environment is an associative list mapping variables to types. *)

Definition env := environment typ.

(** Typing relation *)

Reserved Notation "E |= t ~: T" (at level 69).
Reserved Notation "E \= v ~: T" (at level 69).

Inductive typing_trm : env -> trm -> typ -> Prop :=
  | typing_trm_val : forall E v T,
      E \= v ~: T -> 
      E |= (trm_val v) ~: T
  | typing_trm_app : forall S T E v1 t2,
      E \= v1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app v1 t2) ~: T

where "E |= t ~: T" := (typing_trm E t T)

with typing_val : env -> val -> typ -> Prop :=
  | typing_val_var : forall E x T,
      ok E ->
      binds x T E ->
      E \= (val_fvar x) ~: T
  | typing_val_abs : forall L E U T t1,
      (forall x, x \notin L -> 
        (E & x ~ U) |= t1 ^ x ~: T) ->
      E \= (val_abs t1) ~: (typ_arrow U T)

where "E \= t ~: T" := (typing_val E t T).


(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 v2,
      value (val_abs t1) ->
      value v2 ->
      red (trm_app (val_abs t1) v2) (t1 ^^ v2)
  | red_app_2 : forall v1 t2 t2',
      red t2 t2' ->
      red (trm_app v1 t2) (trm_app v1 t2').

Notation "t --> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     exists v, t = trm_val v
  \/ exists t', t --> t'.



==> anc/coq/metatheory/STLC_Mut_Infrastructure.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Infrastructure           *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Mut_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint trm_fv (t : trm) {struct t} : vars :=
  match t with
  | trm_val v1 => val_fv v1
  | trm_app v1 t2 => (val_fv v1) \u (trm_fv t2)
  end
with val_fv (v : val) {struct v} : vars :=
  match v with
  | val_bvar i    => \{}
  | val_fvar x    => \{x}
  | val_abs t1    => (trm_fv t1)
  end.

(** Substitution for names *)

Fixpoint trm_subst (z : var) (u : val) (t : trm) {struct t} : trm :=
  match t with
  | trm_val v1    => trm_val (val_subst z u v1)
  | trm_app v1 t2 => trm_app (val_subst z u v1) (trm_subst z u t2)
  end
with val_subst (z : var) (u : val) (v : val) {struct v} : val :=
  match v with
  | val_bvar i    => val_bvar i
  | val_fvar x    => If x = z then u else v
  | val_abs t1    => val_abs (trm_subst z u t1)
  end.

Notation "[ z ~> u ] t" := (trm_subst z u t) (at level 68).

(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** ** Instanciation of tactics *)

(** Tactic [gather_vars] returns a set of variables occurring in
    the context of proofs, including domain of environments and
    free variables in terms mentionned in the context. *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => trm_fv x) in
  let E := gather_vars_with (fun x : val => val_fv x) in
  constr:(A \u B \u C \u D \u E).

(** Tactic [pick_fresh x] adds to the context a new variable x
    and a proof that it is fresh from all of the other variables
    gathered by tactic [gather_vars]. *)

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

(** Tactic [apply_fresh T as y] takes a lemma T of the form 
    [forall L ..., (forall x, x \notin L, P x) -> ... -> Q.]
    instantiate L to be the set of variables occuring in the
    context (by [gather_vars]), then introduces for the premise
    with the cofinite quantification the name x as "y" (the second
    parameter of the tactic), and the proof that x is not in L. *)

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.
Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto_star.
Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.
Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto_star.


Hint Constructors term value red.

(*

(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ; simpls; inversion* Equ; fequals*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; fequals*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; fequals*.
  case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; fequals*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open. simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.

Lemma subst_intro' : forall x t u, 
  x \notin (fv t) -> 
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv H. unfold open. generalize 0. gen H.
  induction t; simpl; intros; fequals*.
  case_nat*.
  simpl. case_var*.
  case_var*.
Qed.
(* todo *)

(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof. intros. unfold body. inversion* H. Qed.

Lemma body_to_term_abs : forall t1, 
  body t1 -> term (trm_abs t1).
Proof. intros. inversion* H. Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction* H. 
  pick_fresh y. forwards~ : (H0 y).
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  induction 1; auto* value_regular.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.

*)

Hint Extern 1 (ok ?E) => skip.
Hint Extern 1 (term ?t) => skip.


Scheme term_induct := Induction for term Sort Prop
  with value_induct := Induction for value Sort Prop.
Combined Scheme term_value_induct 
  from term_induct, value_induct.

Scheme typing_val_induct := Induction for typing_val Sort Prop
  with typing_trm_induct := Induction for typing_trm Sort Prop.
Combined Scheme typing_val_trm_induct
  from typing_trm_induct, typing_val_induct.




==> anc/coq/metatheory/STLC_Mut_Soundness.v <==
(***************************************************************************
* Safety for Simply Typed Lambda Calculus (CBV) - Proofs                   *
* Arthur Charguéraud, January 2009                                         *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory 
  STLC_Mut_Definitions 
  STLC_Mut_Infrastructure.

Definition ltac_tag_prop (n : nat) (A : Type) (x : A) := x.

Ltac tag_goal n :=
 match goal with |- ?G => 
   change G with (ltac_tag_prop n G) end.

Ltac intros_until_tag :=
  match goal with 
  | |- ltac_tag_prop _ _ => idtac
  | |- ?P -> ?Q => 
     let H := fresh in
     intro H; unfold ltac_tag_subst in H; 
     intros_until_tag
  | |- forall _, _ => 
     intro; intros_until_tag
  end.

Ltac intros_for_tag tac1 tac2 :=
  match goal with 
   | |- ltac_tag_prop 1 _ => tac1
   | |- ltac_tag_prop 2 _ => tac2
   | |- _ => idtac
 end.

Ltac mut_induct lemma tac1 tac2 :=
  apply lemma;
  intros_until_tag;
  unfold ltac_tag_prop in *|- ;
  intros_for_tag tac1 tac2.

Lemma demo : 
   (forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T)
/\ (forall G E F v T,
   (E & G) \= v ~: T -> 
   ok (E & F & G) ->
   (E & F & G) \= v ~: T).
Proof.
  evar (A':Prop); evar (B':Prop).
  cuts P Q: (A' /\ B'); subst A' B'; 
   [ split; [ clear Q | clear P; rename Q into P ] | ].
  match type of P with ?T =>
  change T with (ltac_tag_prop 1 T) in P end.
  introv Typt. gen_eqs Typt. 
   gen E F G. tag_goal 1. gen aux t T.
   match goal with H: ltac_tag_prop 1 _ |- _ => 
     unfold ltac_tag_prop in H; apply H end.
  introv Typt. gen_eqs Typt. 
   gen E F G. tag_goal 2. gen aux v T. apply P.
  mut_induct typing_val_trm_induct
    ltac:(introv Ok) ltac:(introv Ok).
  (*
   apply typing_val_trm_induct;
   intros_until_tag;
   unfold ltac_tag_prop in *|- ;
   match goal with 
   | |- ltac_tag_prop 1 _ => introv Ok
   | |- ltac_tag_prop 2 _ => introv Ok
   end.
  *)
  apply* typing_val_var. apply* binds_weaken.
  apply_fresh* typing_val_abs. apply_ih_bind* H0.
  apply* typing_trm_val.
  apply* typing_trm_app.
Qed.



(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : 
   (forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T)
/\ (forall G E F v T,
   (E & G) \= v ~: T -> 
   ok (E & F & G) ->
   (E & F & G) \= v ~: T).
Proof.
  evar (A':Prop); evar (B':Prop).
  cuts P Q: (A' /\ B'); subst A' B'; 
   [ split; [ clear Q | clear P; rename Q into P ] | ].
  introv Typt. gen_eqs Typt. 
   gen E F G. gen aux t T. apply P.
  introv Typt. gen_eqs Typt. 
   gen E F G. gen aux v T. apply P.

  apply typing_val_trm_induct; intros_all.
  apply* typing_val_var. apply* binds_weaken. skip.
  apply_fresh* typing_val_abs. apply_ih_bind* Hyp0.

  apply* typing_trm_val.
  apply* typing_trm_app.
Qed.

(* TODO

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F U E t T z u,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. inductions Typt gen F end; introv; simpl.
  case_var. 
    binds_mid~. apply_empty* typing_weaken.
    apply~ typing_var. apply* binds_subst.
  apply_fresh typing_abs.
   rewrite* subst_open_var. 
   apply_ih_bind* H0.
  apply* typing_app.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. inductions Typ gen t' end; 
   introv Red; inversions Red.
  inversions Typ1. pick_fresh x. rewrite* (@subst_intro x).
   apply_empty* typing_subst.
  apply* typing_app. 
  apply* typing_app.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. lets Typ': Typ. inductions Typ.
  false. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1. exists* (t0 ^^ t2).
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
Qed.

*)



==> anc/coq/metatheory/STLC_PatOpen_Definitions.v <==
(***************************************************************************
* Safety for STLC with Patterns - Definitions                             *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory Max.

(***************************************************************************)

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_prod  : typ -> typ -> typ.

(** Grammar of patterns. *)

Inductive pat : Set :=
  | pat_bvar : nat -> pat
  | pat_fvar : var -> pat
  | pat_wild : pat
  | pat_pair : pat -> pat -> pat.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_let  : pat -> trm -> trm -> trm
  | trm_app  : trm -> trm -> trm
  | trm_pair : trm -> trm -> trm.

(** Arity of a pattern. *)

Fixpoint pat_arity (p : pat) : nat :=
  match p with
  | pat_bvar n     => n+1
  | pat_fvar x     => 0 
  | pat_wild       => 0
  | pat_pair p1 p2 => max (pat_arity p1) (pat_arity p2)
(*  | pat_alias n p1 => max (n+1) (pat_arity p1) *)
  end.

(** Opening of a pattern. *)

Definition pat_nth n xs := List.nth n xs var_default.

Fixpoint open_pat (xs : list var) (p : pat) {struct p} : pat :=
  match p with
  | pat_fvar x     => pat_fvar x
  | pat_bvar n     => pat_fvar (pat_nth n xs)
  | pat_wild       => pat_wild
  | pat_pair p1 p2 => pat_pair (open_pat xs p1) (open_pat xs p2)
  end. 

(** Default term and nth function on term lists *)

Definition trm_def := trm_bvar 0 0.

Definition trm_nth n ts := List.nth n ts trm_def.

(** Opening up abstractions *)

Fixpoint opens_rec (k : nat) (us : list trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => If k = i then (trm_nth j us) else (trm_bvar i j)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (opens_rec (S k) us t1)
  | trm_let p1 t1 t2 => trm_let p1 (opens_rec k us t1) 
                                   (opens_rec (S k) us t2)
  | trm_app t1 t2 => trm_app (opens_rec k us t1) (opens_rec k us t2)
  | trm_pair t1 t2 => trm_pair (opens_rec k us t1) (opens_rec k us t2)
  end.

Definition opens t us := opens_rec 0 us t.
Definition open t u := opens t (u::nil).
Definition trm_fvars := List.map trm_fvar.

Notation "{ k ~> u } t" := (opens_rec k u t) (at level 67).
Notation "t ^^ us" := (opens t us) (at level 67).
Notation "t ^ xs" := (opens t (trm_fvars xs)).

(** Patterns are well-formed pre-patterns *)

Inductive pat_binds : pat -> vars -> Prop :=
  | pat_binds_var : forall x,
      pat_binds (pat_fvar x) \{x}
  | pat_binds_wild :
      pat_binds (pat_wild) \{}
  | pat_binds_pair : forall p1 p2 s1 s2,
      pat_binds p1 s1 ->
      pat_binds p2 s2 ->
      disjoint s1 s2 ->
      pat_binds (pat_pair p1 p2) (s1 \u s2).
(*
  | pat_binds_alias : forall n p s1,
      pat_binds p s1 ->
      disjoint \{n} s1 ->
      pat_binds (pat_alias n p) (\{n} \u s1).
*)

Definition pattern p :=
  exists L, forall xs, fresh L (pat_arity p) xs -> 
  pat_binds (open_pat xs p) (from_list xs).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, fresh L 1 (x::nil) -> 
        term (t1 ^ (x::nil))) ->
      term (trm_abs t1)
  | term_let : forall L p1 t1 t2,
      pattern p1 ->
      term t1 ->
      (forall xs, fresh L (pat_arity p1) xs -> term (t2 ^ xs)) ->
      term (trm_let p1 t1 t2)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2)
  | term_pair : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_pair t1 t2).

(** Definition of [bodys n t] as [t ^ xs] is a term when [|xs|=n] *)
  
Definition bodys n t :=
  exists L, forall xs, fresh L n xs -> term (t ^ xs).

(** Environment is an associative list mapping variables to types. *)

Definition env := environment typ.

(** Typing relation for patterns: if Ts are the types of the
    bound variables in the pattern p, then the pattern p matches
    values of type T. *)

Reserved Notation "E \= p ~: T" (at level 69).

Inductive pat_typing : env -> pat -> typ -> Prop := 
  | pat_typing_var : forall x T,
     (x ~ T) \= pat_fvar x ~: T
  | pat_typing_wild : forall T,
     empty \= pat_wild ~: T
  | pat_typing_pair : forall p1 p2 T1 T2 E1 E2,
     E1 \= p1 ~: T1 ->
     E2 \= p2 ~: T2 ->
     disjoint (dom E1) (dom E2) ->
     (E1 & E2) \= (pat_pair p1 p2) ~: (typ_prod T1 T2)

where "E \= p ~: T" := (pat_typing E p T).

(** Typing relation for terms *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
       (forall x, fresh L 1 (x::nil) -> 
       (E & x ~ U) |= t1 ^ (x::nil) ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_let : forall L E Us R T p1 t1 t2,
      E |= t1 ~: T ->
      length Us = pat_arity p1 ->
      (forall xs, fresh L (pat_arity p1) xs -> 
        (xs ~* Us) \= (open_pat xs p1) ~: T) ->
      (forall xs, fresh L (pat_arity p1) xs -> 
        (E & xs ~* Us) |= (t2 ^ xs) ~: R) ->
      E |= (trm_let p1 t1 t2) ~: R
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T
  | typing_pair : forall E t1 t2 T1 T2,
      E |= t1 ~: T1 -> 
      E |= t2 ~: T2 ->
      E |= (trm_pair t1 t2) ~: (typ_prod T1 T2)

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1,
      bodys 1 t1 -> 
      value (trm_abs t1)
  | value_pair : forall v1 v2,
     value v1 ->
     value v2 ->
     value (trm_pair v1 v2).

(** Pattern matching. *)

Definition inst := environment trm.

Inductive pat_match : pat -> trm -> inst -> Prop :=
  | pat_match_var : forall x v,
      term v ->
      pat_match (pat_fvar x) v (x ~ v)
  | pat_match_wild : forall v,
      term v ->
      pat_match pat_wild v empty
  | pat_match_pair : forall p1 p2 v1 v2 i1 i2,
      pat_match p1 v1 i1 ->
      pat_match p2 v2 i2 ->
      disjoint (dom i1) (dom i2) ->
      pat_match (pat_pair p1 p2) (trm_pair v1 v2) (i1 & i2).

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ (t2::nil))
  | red_let : forall L p1 t1 t2 ts,
      value t1 ->
      length ts = pat_arity p1 ->
      bodys (pat_arity p1) t2 ->
      (forall xs, fresh L (pat_arity p1) xs ->
        pat_match (open_pat xs p1) t1 (xs ~* ts)) ->
      red (trm_let p1 t1 t2) (t2 ^^ ts)
  | red_app_1 : forall t1 t1' t2,
      red t1 t1' ->
      term t2 ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2')
  | red_let_1 : forall p1 t1 t1' t2,
      red t1 t1' ->
      pattern p1 ->
      bodys (pat_arity p1) t2 ->
      red (trm_let p1 t1 t2) (trm_let p1 t1' t2)
  | red_pair_1 : forall t1 t1' t2,
      red t1 t1' ->
      term t2 ->
      red (trm_pair t1 t2) (trm_pair t1' t2)
  | red_pair_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_pair t1 t2) (trm_pair t1 t2').

Notation "t --> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t --> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t --> t'.



==> anc/coq/metatheory/STLC_PatOpen_Infrastructure.v <==
(***************************************************************************
* Safety for STLC with Patterns - Infrastructure                          *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory STLC_PatOpen_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i j  => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_let p1 t1 t2 => (fv t1) \u (fv t2)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_pair t1 t2 => (fv t1) \u (fv t2)
  end.

(** Computing free variables of a list of terms. *)

Definition fv_list :=
  List.fold_right (fun t acc => fv t \u acc) \{}.

(** Free variables of the default term. *)

Lemma trm_def_fresh : fv trm_def = \{}.
Proof.
  auto.
Qed.

(** Substitution for names *)

Fixpoint subst (m : inst) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => t
  | trm_fvar x    => match get x m with Some t1 => t1 | None => t end
  | trm_abs t1    => trm_abs (subst m t1)
  | trm_let p1 t1 t2 => trm_let p1 (subst m t1) (subst m t2)
  | trm_app t1 t2 => trm_app (subst m t1) (subst m t2)
  | trm_pair t1 t2 => trm_pair (subst m t1) (subst m t2)
  end.

(** Predicate caraterizing lists of a given number of terms *)

Definition terms := list_for_n term.

(** Iterated typing *)

Definition typings (E : env) (m : inst) (M : environment typ) :=
  forall x t, binds x t m -> 
  exists T, binds x T M /\ typing E t T.


(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  let E := gather_vars_with (fun x : list trm => fv_list x) in
  constr:(A \u B \u C \u D \u E).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Ltac pick_freshes n Y :=
  let L := gather_vars in (pick_freshes_gen L n Y).

Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.

Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto*.

Tactic Notation "apply_fresh" constr(T) "as" ident(X) :=
  apply_fresh_base T gather_vars X.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(X) :=
  apply_fresh T as X; auto*.

Hint Constructors term value red typing pat_match pat_typing.

Hint Extern 1 (_ \notin fv trm_def) =>
  rewrite trm_def_fresh.

Hint Extern 1 (terms _ _) => split; auto.

Hint Extern 1 (fresh (dom (_ & _)) _ _) => simpl_dom.
(* todo: move *)


(* BIN!!
(* ********************************************************************** *)
(** ** Properties of iterated operators *)

Lemma fv_list_map : forall ts1 ts2,
  fv_list (ts1 ++ ts2) = fv_list ts1 \u fv_list ts2.
Proof.
  induction ts1; simpl; intros. 
  rewrite* union_empty_l.
  rewrite IHts1. rewrite* union_assoc.
Qed.

Lemma typings_concat : forall E ts1 Us1 ts2 Us2,
  typings E ts1 Us1 ->
  typings E ts2 Us2 ->
  typings E (ts1++ts2) (Us1++Us2).
Proof.
  induction ts1; introv Typ1 Typ2; inversions Typ1; simpls*.
Qed.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*.
  pick_fresh x. forwards~ K: (H0 x).
   apply* (@open_rec_term_core t1 0 (trm_fvars (x::nil))).
  pick_freshes (pat_arity p1) xs. forwards~ K: (H1 xs).
   apply* (@open_rec_term_core t2 0 (trm_fvars xs)).
  unfolds~ opens. (* todo : was not needed *)
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t -> 
  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*.
  case_var*. notin_false.
Qed.

Lemma subst_fresh_list : forall z u ts,
  z \notin fv_list ts ->
  ts = List.map (subst z u) ts.
Proof.
  induction ts; simpl; intros Fr.
  auto. f_equal. rewrite~ subst_fresh. auto.
Qed.

Lemma subst_fresh_trm_fvars : forall z u xs,
  fresh (\{z}) (length xs) xs ->
  trm_fvars xs = List.map (subst z u) (trm_fvars xs).
Proof.
  intros. apply subst_fresh_list.
  induction xs; simpls. auto.
    destruct H. notin_solve. auto. 
Qed.

Lemma substs_fresh : forall xs us t, 
  fresh (fv t) (length xs) xs -> 
  substs xs us t = t.
Proof.
  induction xs; simpl; intros us t Fr.
  auto. destruct us. auto.
  inversions Fr. rewrite* subst_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ (List.map (subst x u) t2).
Proof.
  intros. unfold open, opens. simpl. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. unfold trm_nth.
   apply list_map_nth. apply* subst_fresh. 
  case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_vars : forall x ys u t, 
  fresh \{x} (length ys) ys -> 
  term u ->
  ([x ~> u]t) ^ ys = [x ~> u] (t ^ ys).
Proof.
  introv Fr Tu. rewrite* subst_open. 
  unfold trm_fvars. fequals.
  induction ys; simpls. auto.
  destruct Fr. case_var. 
    notin_false. fequals~.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma substs_intro_ind : forall t xs us vs, 
  fresh (fv t \u fv_list vs \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  terms (length vs) vs ->
  t ^^ (vs ++ us) = substs xs us (t ^^ (vs ++ (trm_fvars xs))).
Proof.
  induction xs; simpl; introv Fr Tu Tv; 
   destruct Tu; destruct us; tryfalse.
  auto.
  inversions H0. destruct Fr as [Fra Frb]. simpls.
  rewrite app_last.
  forwards K: (IHxs us (vs++t0::nil)); clear IHxs.
    rewrite* fv_list_map.
    auto. 
    split~. inversions Tv. apply* Forall_app.
  rewrite K. clear K. 
  f_equal. rewrite~ subst_open. rewrite~ subst_fresh. 
  f_equal. rewrite map_app.
  simpl. case_var; tryfalse*.
  rewrite <- app_last. 
  fequals. apply~ subst_fresh_list.
  fequals. apply* subst_fresh_trm_fvars.
Qed.

Lemma substs_intro : forall xs t us, 
  fresh (fv t \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  t ^^ us = substs xs us (t ^ xs).
Proof.
  intros. apply* (@substs_intro_ind t xs us nil).
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simple*.
  case_var*.
  apply_fresh term_abs. rewrite* subst_open_vars.
  apply_fresh* term_let. rewrite* subst_open_vars.
Qed.

Hint Resolve subst_term.

(** Terms are stable by iterated substitution *)

Lemma substs_terms : forall xs us t,
  terms (length xs) us ->
  term t ->
  term (substs xs us t).
Proof.
  induction xs; destruct us; introv TU TT; simpl; auto.
  inversions TU. simpls. inversions H. inversions* H0.
Qed.
*)


(* ********************************************************************** *)

Axiom subst_intro : forall xs t us, 
  fresh (fv t \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  t ^^ us = subst (xs ~* us) (t ^ xs).

Axiom subst_terms : forall xs us t,
  terms (length xs) us ->
  term t ->
  term (subst (xs ~* us) t).

Axiom subst_open_vars : forall (m:inst) t ys, 
  (* fresh \{x} l (elements (dom m)) ->   l = length dom m *)
  (* terms in m *)
  (subst m t) ^ ys = subst m (t ^ ys).


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> bodys 1 t1.
Proof.
  intros. unfold bodys. inversions* H.
  exists L. intros.
  destruct xs; simpl in H; destruct H.
  destruct xs; simpl in H0; destruct H0. auto.
Qed.

Lemma body_to_term_abs : forall t1,
  bodys 1 t1 -> term (trm_abs t1).
Proof. 
  destruct 1. apply_fresh* term_abs.
Qed.
Lemma term_let_to_body : forall p1 t1 t2, 
  term (trm_let p1 t1 t2) -> bodys (pat_arity p1) t2.
Proof.
  intros. unfold bodys. inversions* H. 
Admitted. (* todo: fresh *)

Lemma body_to_term_let : forall p1 t1 t2,
  pattern p1 -> term t1 -> bodys (pat_arity p1) t2 -> 
  term (trm_let p1 t1 t2).
Proof. 
  destruct 3. apply_fresh* term_let.
Qed.
 
Hint Resolve body_to_term_abs term_abs_to_body
             body_to_term_let.

Hint Extern 1 (bodys (pat_arity ?p1) ?t2) =>
  match goal with H: context [trm_let p1 ?t1 t2] |- _ =>
    apply (@term_let_to_body p1 t1 t2) end.

(** ** Opening a body with a term gives a term *)

Lemma open_terms : forall t (us:list trm),
  bodys (length us) t ->
  terms (length us) us -> 
  term (t ^^ us).
Proof. 
  introv [L K] WT. pick_freshes (length us) xs. lets Fr': Fr.
  rewrite (fresh_length Fr) in WT, Fr'.
  rewrite* (@subst_intro xs). apply* subst_terms.
Qed.

Hint Resolve open_terms.


(* ********************************************************************** *)
(** ** Todo : renaming lemma for pat_match *)

(*
Fixpoint pat_subst (m : environment var) (p : pat) {struct p} : pat :=
  match p with
  | pat_fvar x     => If x = z then u else (pat_fvar x)
  | pat_bvar n     => pat_bvar n 
  | pat_wild       => pat_wild
  | pat_pair p1 p2 => pat_pair (pat_subst z u p1) (pat_subst z u p2)
  end.

Lemma pat_match_rename : forall p xs ys m T,  
   pat_match p T m ->
   pat_match (pat_subst (xs~*ys) p) T (map_keys (xs~*ys) m).
Proof.
  induction p; introv P1 P2;
   inversions P1; inversions P2. 
  skip.
  skip.
  skip.
  skip.
Qed.
*)


(* ********************************************************************** *)
(** ** Regularity of relations *)

Hint Constructors pat_binds.

Lemma pat_binds_fct : forall p s1 s2,
  pat_binds p s1 ->
  pat_binds p s2 -> 
  s1 = s2.
Proof.
  introv Pat1. gen s2. induction Pat1; introv Pat2; inverts~ Pat2.
  rewrite (@IHPat1_1 _ H2). rewrite (@IHPat1_2 _ H3). auto.
Qed.

Lemma pat_typing_regular : forall E p T,
  E \= p ~: T -> pat_binds p (dom E).
Proof.
  introv H. induction H; simpl.
  rewrite~ union_empty_r.
  auto.
  rewrite~ dom_concat.
Qed.

(* typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction* H.
  pick_fresh x. forwards~ K: (H0 x).
  apply_fresh* term_let as ys.
   exists L. intros ys Frys.
   forwards~ K: (H1 ys).
   forwards~ B: (pat_typing_regular K).
    rewrite~ dom_singles in B.
    rewrite~ <- (fresh_length Frys).
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*. 
Qed.

(** Pattern-matching regular. *)

Lemma pat_match_regular : forall p t m,
  pat_match p t m -> 
     pat_binds p (dom m)
  /\ term t 
  /\ forall x t1, binds x t1 m -> term t1.
Proof.
  induction 1; (splits 3; [ | auto* | introv B ]).
  rewrite~ dom_single.
  destruct (binds_single_inv B). subst~.
  auto.
  false.
  rewrite* dom_concat.
  destruct* (binds_concat_inv _ _ B).
Qed.

Lemma terms_of_singles_terms : forall ys ts,
  fresh \{} (length ts) ys ->
  (forall (x:var) (t1:trm), binds x t1 (ys ~* ts) -> term t1) ->
  Forall term ts.
Proof.
  introv. gen ys. induction ts as [|t ts]; introv Fr Bind. 
  auto.
  destruct ys as [|y ys]. false. simpl in Fr. destruct Fr.
   constructor. apply~ (@IHts ys).
     introv B. apply (@Bind x). skip: (x <> y).
      rewrite singles_cons. apply~ binds_push_neq.
(* x \in dom (ys ~* ts)
   x \in from_list ys 
   or "disjoint \{y} ys"
   d'où x <> y *)
     apply (@Bind y). rewrite singles_cons.
     apply binds_push_eq.
Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma terms_trm_fvars : forall ys,
  terms (length ys) (trm_fvars ys).
Proof.
  intros ys. induction ys; try destruct IHys; split; simple~.
Qed.

Implicit Arguments fresh_length [xs L n].

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  induction 1; auto* value_regular.
  pick_freshes (pat_arity p1) xs.
  forwards~ K: (H2 xs).
  forwards~ [K1 K2] : (pat_match_regular K).
  split.
    apply_fresh* term_let as ys.
      exists L. intros ys Frys.
       forwards~ M: (H2 ys).
       lets B: (proj1 (pat_match_regular M)). 
       rewrite~ dom_singles in B.
       rewrite~ <- (fresh_length Frys).
     lets Eq Terms:(terms_trm_fvars ys).
      apply~ open_terms. rewrite <- Eq.
       rewrite~ <- (fresh_length Frys).
   pick_freshes (length ts) ys.
    apply open_terms. rewrite~ H0.
    forwards~ M: (H2 ys).
    lets B: (proj33 (pat_match_regular M)).
    split~. apply~ (@terms_of_singles_terms ys).
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.

(* todo: ajouter pat_match_regular ? 
Hint Extern 1 (pattern _) => skip.
*)















==> anc/coq/metatheory/STLC_PatOpen_Soundness.v <==
(***************************************************************************
* Safety for STLC with Patterns - Proofs                                  *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory 
  STLC_PatOpen_Definitions 
  STLC_PatOpen_Infrastructure.


(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. inductions Typ gen G end; introv Ok.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs. 
   do_rew* concat_assoc (apply* H0).
  apply_fresh* typing_let as xs. 
    do_rew* concat_assoc (apply* H2).
  auto*.
  auto*.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall M F E t T m,
  ((E & M) & F) |= t ~: T ->
  dom m = dom M ->
  typings E m M ->
  (E & F) |= subst m t ~: T.
Proof.
  introv Typt Dom Typm. inductions Typt gen F end;
   introv; simpl subst.
  sets_eq r: (get x m). symmetry in EQr. destruct r.
    fold (binds x t m) in EQr.
     lets T1 B Typt: (Typm _ _ EQr).
        (* x in dom m d'où x # F*) 
     skip_rewrite (T = T1). (* car binds x T M *)
     apply_empty* typing_weaken.
    apply~ typing_var.
    eapply binds_remove. eauto.
    rewrite <- Dom. apply~ get_none_inv.
  apply_fresh typing_abs. 
   rewrite (@subst_open_vars).
   do_rew concat_assoc (apply* H0).
  apply_fresh* typing_let as xs.
   rewrite* subst_open_vars.
   do_rew* concat_assoc (apply* H2).
  auto*.
  auto*.
Qed.

(** Typing the result of pattern matching. *)

Hint Resolve binds_single_eq.

Lemma typing_pattern_match : forall p t T E m M,
  pat_match p t m ->
  E |= t ~: T ->
  M \= p ~: T ->
  typings E m M.
Proof.
  introv Pat. inductions Pat gen E M T end; 
   introv Typt Typp; intros y vy By.
  inverts Typp. exists T.
   destruct (binds_single_inv By). subst~.
  inverts Typp. false.  
  inverts Typp as K11 K12 Dis. inverts Typt.
   skip Bcase: (binds y vy i1 \/ binds y vy i2). clear By.
   destruct Bcase as [B | B].
   forwards* R: IHPat1. destruct (R _ _ B) as [T [? ?]].
    exists T. split~. skip: (y # E2).
     (* binds y E1 -> disjoint E1 E2 -> y # E2 *)
     apply~ binds_concat_left.
   forwards* R: IHPat2. destruct (R _ _ B) as [T [? ?]].
    exists T. split~. skip: (y # E1).
     apply~ binds_concat_right.
Qed.

(** Preservation (typing is preserved by reduction). *)

Lemma pat_match_terms : forall xs ts p t, 
  pat_match p t (xs ~* ts) -> forall L n, 
  fresh L n xs ->
  n = (length ts) ->
  terms (length xs) ts.
Proof.
  introv Pat Fr. 
 lets B: (proj33 (pat_match_regular Pat)).
 intros.  subst. split. 
 rewrite~ (fresh_length Fr). 
 apply~ (@terms_of_singles_terms xs).
Qed.

Lemma preservation_result : preservation.
Proof.
  introv Typ. inductions Typ gen t' end;
   introv Red; inversions Red.
  pick_freshes (pat_arity p1) xs.
   forwards~ K: (H10 xs). clear H10.
   forwards* K': (pat_match_terms _ _ K).
   rewrite* (@subst_intro xs).
   apply_empty* (@typing_subst (xs~*Us)).
   lets: (fresh_length Fr).
   do 2 (rewrite dom_singles; try congruence).
   apply* typing_pattern_match. 
  auto*.
  inversions Typ1. pick_fresh x.
   rewrite* (@subst_intro (x::nil)).
   apply_empty* (@typing_subst (x~S)).
   rewrite singles_one.
   apply* typing_pattern_match.   
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Lemma : well-typed pattern matching never fails. *)

Lemma matching_successful : forall p M v T,
  M \= p ~: T ->
  empty |= v ~: T ->
  value v ->
  exists m, pat_match p v m /\ dom m = dom M.
Proof.
  introv Typp. inductions Typp gen v end; introv Typv Valv.
  eauto.
  eauto.
  inverts Typv; inverts Valv.
   forwards* [i1 [Mat1 Dom1]]: IHTypp1.
   forwards* [i2 [Mat2 Dom2]]: IHTypp2.
   exists (i1 & i2). split. 
     apply* pat_match_pair.
      rewrite (pat_binds_fct (proj1 (pat_match_regular Mat1)) 
                             (pat_typing_regular Typp1)).
      rewrite (pat_binds_fct (proj1 (pat_match_regular Mat2)) 
                             (pat_typing_regular Typp2)). auto.
     do 2 rewrite dom_concat. congruence.
Qed.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. lets Typ': Typ. inductions Typ.
  false. 
  left*. 
  right. destruct~ IHTyp as [Val1 | [t1' Red1]].
    pick_freshes (pat_arity p1) xs.
    forwards~ K: (H0 xs). clear H0. clear H1 H2. 
    destruct~ (matching_successful (v:=t1) K) as [m [Mat Dom]].
     rewrite (@singles_keys_values _ m) in *.
     exists (t2 ^^ (values m)). apply_fresh* red_let as ys.
     skip_rewrite (length (values m) = length (keys m)).
     skip_rewrite (keys m = xs). rewrite~ (fresh_length Fr).
     skip. (* renaming of matching ! *)
    exists* (trm_let p1 t1' t2). cuts~ : (pattern p1).
      lets _ M: (typing_regular Typ'). inversions~ M.
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1.
       exists* (t0 ^^ (t2::nil)). 
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
  destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
     right. exists* (trm_pair t1 t2').
     right. exists* (trm_pair t1' t2).
Qed.




==> anc/coq/metatheory/STLC_Pat_Definitions.v <==
(***************************************************************************
* Safety for STLC with Patterns - Definitions                             *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory.

Require Import Max Metatheory_Set OrderedType OrderedTypeEx.

Module NatSet := FinSet Nat_as_OT.

Section Range.
Import NatSet.
Parameter range_from : nat -> nat -> NatSet.fset.

Parameter range_from_spec : forall k n,
  forall i, 
 ((k <= i < k+n) <-> i \in (range_from k n)).

End Range.

Section LogicList.
Variables A : Type.
Inductive Nth : nat -> list A -> A -> Prop :=
  | Nth_here : forall l x,
      Nth 0 (x::l) x
  | Nth_next : forall y n l x, 
      Nth n l x ->
      Nth (S n) (y::l) x.
End LogicList.



(* todo in libtactics : destructs sur \/ fait unfold *)
(* et unfolds in *)


(***************************************************************************)

(** Grammar of types. *)

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_prod  : typ -> typ -> typ.

(** Grammar of patterns. *)

Inductive pat : Set :=
  | pat_var : nat -> pat
  | pat_wild : pat
  | pat_pair : pat -> pat -> pat
  | pat_alias : nat -> pat -> pat.

(** Grammar of pre-terms. *)

Inductive trm : Set :=
  | trm_bvar : nat -> nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_let  : pat -> trm -> trm -> trm
  | trm_app  : trm -> trm -> trm
  | trm_pair : trm -> trm -> trm.

(** Arity of a pattern. *)

Fixpoint pat_arity (p : pat) : nat :=
  match p with
  | pat_var n      => n+1
  | pat_wild       => 0
  | pat_pair p1 p2 => max (pat_arity p1) (pat_arity p2)
  | pat_alias n p1 => max (n+1) (pat_arity p1)
  end.

(** Default term and nth function on term lists *)

Definition trm_def := trm_bvar 0 0.

Definition trm_nth n ts := List.nth n ts trm_def.

(** Opening up abstractions *)

Fixpoint opens_rec (k : nat) (us : list trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => If k = i then (trm_nth j us) else (trm_bvar i j)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (opens_rec (S k) us t1)
  | trm_let p1 t1 t2 => trm_let p1 (opens_rec k us t1) 
                                   (opens_rec (S k) us t2)
  | trm_app t1 t2 => trm_app (opens_rec k us t1) (opens_rec k us t2)
  | trm_pair t1 t2 => trm_pair (opens_rec k us t1) (opens_rec k us t2)
  end.

Definition opens t us := opens_rec 0 us t.
Definition open t u := opens t (u::nil).
Definition trm_fvars := List.map trm_fvar.

Notation "{ k ~> u } t" := (opens_rec k u t) (at level 67).
Notation "t ^^ us" := (opens t us) (at level 67).
Notation "t ^ xs" := (opens t (trm_fvars xs)).

(** Well-formed patterns *)

Section Binds.
Import NatSet.
Inductive pat_binds : pat -> NatSet.fset -> Prop :=
  | pat_binds_var : forall n,
      pat_binds (pat_var n) \{n}
  | pat_binds_wild :
      pat_binds (pat_wild) \{}
  | pat_binds_pair : forall p1 p2 s1 s2,
      pat_binds p1 s1 ->
      pat_binds p2 s2 ->
      disjoint s1 s2 ->
      pat_binds (pat_pair p1 p2) (s1 \u s2)
  | pat_binds_alias : forall n p s1,
      pat_binds p s1 ->
      disjoint \{n} s1 ->
      pat_binds (pat_alias n p) (\{n} \u s1).
End Binds.

Definition pattern p :=
  pat_binds p (range_from 0 (pat_arity p)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, fresh L 1 (x::nil) -> 
        term (t1 ^ (x::nil))) ->
      term (trm_abs t1)
  | term_let : forall L p1 t1 t2,
      pattern p1 ->
      term t1 ->
      (forall xs, fresh L (pat_arity p1) xs -> term (t2 ^ xs)) ->
      term (trm_let p1 t1 t2)
  | term_app : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_app t1 t2)
  | term_pair : forall t1 t2,
      term t1 -> 
      term t2 -> 
      term (trm_pair t1 t2).

(** Predicate caraterizing lists of a given number of terms *)

Definition terms := list_for_n term.

(** Definition of [bodys n t] as [t ^ xs] is a term when [|xs|=n] *)
  
Definition bodys n t :=
  exists L : vars, forall xs,
  fresh L n xs -> term (t ^ xs).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.


(** Typing relation for patterns: if Ts are the types of the
    bound variables in the pattern p, then the pattern p matches
    values of type T. *)

Reserved Notation "Ts \= p ~: T" (at level 69).

Inductive pat_typing : list typ -> pat -> typ -> Prop :=
  | pat_typing_var : forall n T Ts,
      Nth n Ts T ->
      Ts \= (pat_var n) ~: T
  | pat_typing_wild : forall T Ts,
      Ts \= (pat_wild) ~: T
  | pat_typing_pair : forall p1 p2 T1 T2 Ts,
      Ts \= p1 ~: T1 ->
      Ts \= p2 ~: T2 ->
      Ts \= (pat_pair p1 p2) ~: (typ_prod T1 T2)
  | pat_typing_alias : forall n p T Ts,
      Nth n Ts T ->
      Ts \= p ~: T ->
      Ts \= (pat_alias n p) ~: T

where "Ts \= p ~: T" := (pat_typing Ts p T).

Definition Pat_typing Ts p T :=
  pattern p /\ pat_typing Ts p T.

(* TODO:

Inductive pat_typing : 
  fmap nat typ -> pat -> typ -> Prop :=
   (n ~ T) \= (pat_var n) ~: T

Definition Pat_typing Ts p T :=
  pattern p /\ pat_typing (map (range 0 n) Ts) p T.


*)

(** Typing relation for terms *)

Reserved Notation "E |= t ~: T" (at level 69).

Inductive typing : env -> trm -> typ -> Prop :=
  | typing_var : forall E x T,
      ok E ->
      binds x T E ->
      E |= (trm_fvar x) ~: T
  | typing_abs : forall L E U T t1,
       (forall x, fresh L 1 (x::nil) -> 
       (E & x ~ U) |= t1 ^ (x::nil) ~: T) ->
      E |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_let : forall L E Us R T p1 t1 t2,
      E |= t1 ~: T ->
      Pat_typing Us p1 T ->
      (forall xs, fresh L (pat_arity p1) xs -> 
        (E & xs ~* Us) |= (t2 ^ xs) ~: R) ->
      E |= (trm_let p1 t1 t2) ~: R
  | typing_app : forall S T E t1 t2,
      E |= t1 ~: (typ_arrow S T) -> 
      E |= t2 ~: S ->
      E |= (trm_app t1 t2) ~: T
  | typing_pair : forall E t1 t2 T1 T2,
      E |= t1 ~: T1 -> 
      E |= t2 ~: T2 ->
      E |= (trm_pair t1 t2) ~: (typ_prod T1 T2)

where "E |= t ~: T" := (typing E t T).

(** Definition of values (only abstractions are values) *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1,
      bodys 1 t1 -> 
      value (trm_abs t1)
  | value_pair : forall v1 v2,
     value v1 ->
     value v2 ->
     value (trm_pair v1 v2).

(** Pattern matching. *)

Definition inst := Metatheory_Env.env trm.

Inductive pat_match : list trm -> pat -> trm -> Prop :=
  | pat_match_var : forall n v vs,
      Nth n vs v ->
      pat_match vs (pat_var n) v 
  | pat_match_wild : forall v vs,
      pat_match vs pat_wild v
  | pat_match_pair : forall p1 p2 v1 v2 vs,
      pat_match vs p1 v1 ->
      pat_match vs p2 v2 ->
      pat_match vs (pat_pair p1 p2) (trm_pair v1 v2)
  | pat_match_alias : forall n p v vs,
      Nth n vs v ->
      pat_match vs p v ->
      pat_match vs (pat_alias n p) v.

Definition Pat_match vs p v :=
  pattern p /\ terms (pat_arity p) vs /\ term v /\ 
  pat_match vs p v.

(** Reduction relation - one step in call-by-value *)

Inductive red : trm -> trm -> Prop :=
  | red_beta : forall t1 t2,
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2) (t1 ^^ (t2::nil))
  | red_let : forall p1 t1 t2 ts,
      value t1 ->
      bodys (pat_arity p1) t2 ->
      Pat_match ts p1 t1 ->
      red (trm_let p1 t1 t2) (t2 ^^ ts)
  | red_app_1 : forall t1 t1' t2,
      red t1 t1' ->
      term t2 ->
      red (trm_app t1 t2) (trm_app t1' t2)
  | red_app_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_app t1 t2) (trm_app t1 t2')
  | red_let_1 : forall p1 t1 t1' t2,
      red t1 t1' ->
      pattern p1 ->
      bodys (pat_arity p1) t2 ->
      red (trm_let p1 t1 t2) (trm_let p1 t1' t2)
  | red_pair_1 : forall t1 t1' t2,
      red t1 t1' ->
      term t2 ->
      red (trm_pair t1 t2) (trm_pair t1' t2)
  | red_pair_2 : forall t1 t2 t2',
      value t1 ->
      red t2 t2' ->
      red (trm_pair t1 t2) (trm_pair t1 t2').

Notation "t ---> t'" := (red t t') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall E t t' T,
  E |= t ~: T ->
  t ---> t' ->
  E |= t' ~: T.

Definition progress := forall t T, 
  empty |= t ~: T ->
     value t 
  \/ exists t', t ---> t'.



==> anc/coq/metatheory/STLC_Pat_Infrastructure.v <==
(***************************************************************************
* Safety for STLC with Patterns - Infrastructure                          *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory STLC_Pat_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i j  => \{}
  | trm_fvar x    => {{x}
  | trm_abs t1    => (fv t1)
  | trm_let p1 t1 t2 => (fv t1) \u (fv t2)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_pair t1 t2 => (fv t1) \u (fv t2)
  end.

(** Computing free variables of a list of terms. *)

Definition fv_list :=
  List.fold_right (fun t acc => fv t \u acc) \{}.

(** Free variables of the default term. *)

Lemma trm_def_fresh : fv trm_def = \{}.
Proof.
  auto.
Qed.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i j  => trm_bvar i j
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_let p1 t1 t2 => trm_let p1 (subst z u t1) (subst z u t2)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_pair t1 t2 => trm_pair (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Iterated substitution *)

Fixpoint substs (zs : list var) (us : list trm) (t : trm)
   {struct zs} : trm :=
  match zs, us with
  | z::zs', u::us' => substs zs' us' ([z ~> u]t)
  | _, _ => t
  end.    

(** Iterated typing *)

Inductive typings (E : env) : list trm -> list typ -> Prop :=
  | typings_nil : typings E nil nil 
  | typings_cons : forall ts Us t U,
      typings E ts Us ->
      typing E t U ->
      typings E (t::ts) (U::Us).


(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  let E := gather_vars_with (fun x : list trm => fv_list x) in
  constr:(A \u B \u C \u D \u E).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Ltac pick_freshes n Y :=
  let L := gather_vars in (pick_freshes_gen L n Y).

Tactic Notation "apply_fresh" constr(T) :=
  apply_fresh_base T gather_vars ltac_no_arg.

Tactic Notation "apply_fresh" "*" constr(T) :=
  apply_fresh T; auto*.

Tactic Notation "apply_fresh" constr(T) "as" ident(X) :=
  apply_fresh_base T gather_vars X.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(X) :=
  apply_fresh T as X; auto*.

Hint Constructors term value red typing typings.

Hint Extern 1 (_ \notin fv trm_def) =>
  rewrite trm_def_fresh.

Hint Extern 1 (terms _ _) => split; auto.

Hint Extern 1 (fresh (dom (_ & _)) _ _) => simpl_env.
(* todo: move *)


(* ********************************************************************** *)
(** ** Properties of iterated operators *)

Lemma fv_list_map : forall ts1 ts2,
  fv_list (ts1 ++ ts2) = fv_list ts1 \u fv_list ts2.
Proof.
  induction ts1; simpl; intros. 
  rewrite* union_empty_l.
  rewrite IHts1. rewrite* union_assoc.
Qed.

Lemma typings_concat : forall E ts1 Us1 ts2 Us2,
  typings E ts1 Us1 ->
  typings E ts2 Us2 ->
  typings E (ts1++ts2) (Us1++Us2).
Proof.
  induction ts1; introv Typ1 Typ2; inversions Typ1; simpls*.
Qed.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*.
  pick_fresh x. forwards~ K: (H0 x).
   apply* (@open_rec_term_core t1 0 (trm_fvars (x::nil))).
  pick_freshes (pat_arity p1) xs. forwards~ K: (H1 xs).
   apply* (@open_rec_term_core t2 0 (trm_fvars xs)).
  unfolds~ opens. (* todo : was not needed *)
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t -> 
  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*.
  case_var*. notin_false.
Qed.

Lemma subst_fresh_list : forall z u ts,
  z \notin fv_list ts ->
  ts = List.map (subst z u) ts.
Proof.
  induction ts; simpl; intros Fr.
  auto. f_equal. rewrite~ subst_fresh. auto.
Qed.

Lemma subst_fresh_trm_fvars : forall z u xs,
  fresh ({{z}) (length xs) xs ->
  trm_fvars xs = List.map (subst z u) (trm_fvars xs).
Proof.
  intros. apply subst_fresh_list.
  induction xs; simpls. auto.
    destruct H. notin_solve. auto. 
Qed.

Lemma substs_fresh : forall xs us t, 
  fresh (fv t) (length xs) xs -> 
  substs xs us t = t.
Proof.
  induction xs; simpl; intros us t Fr.
  auto. destruct us. auto.
  inversions Fr. rewrite* subst_fresh.
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ (List.map (subst x u) t2).
Proof.
  intros. unfold open, opens. simpl. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. unfold trm_nth.
   apply list_map_nth. apply* subst_fresh. 
  case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_vars : forall x ys u t, 
  fresh {{x} (length ys) ys -> 
  term u ->
  ([x ~> u]t) ^ ys = [x ~> u] (t ^ ys).
Proof.
  introv Fr Tu. rewrite* subst_open. 
  unfold trm_fvars. fequals.
  induction ys; simpls. auto.
  destruct Fr. case_var. 
    notin_false. fequals~.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma substs_intro_ind : forall t xs us vs, 
  fresh (fv t \u fv_list vs \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  terms (length vs) vs ->
  t ^^ (vs ++ us) = substs xs us (t ^^ (vs ++ (trm_fvars xs))).
Proof.
  induction xs; simpl; introv Fr Tu Tv; 
   destruct Tu; destruct us; tryfalse.
  auto.
  inversions H0. destruct Fr as [Fra Frb]. simpls.
  rewrite app_last.
  forwards K: (IHxs us (vs++t0::nil)); clear IHxs.
    rewrite* fv_list_map.
    auto. 
    split~. inversions Tv. apply* Forall_app.
  rewrite K. clear K. 
  f_equal. rewrite~ subst_open. rewrite~ subst_fresh. 
  f_equal. rewrite map_app.
  simpl. case_var; tryfalse*.
  rewrite <- app_last. 
  fequals. apply~ subst_fresh_list.
  fequals. apply* subst_fresh_trm_fvars.
Qed.

Lemma substs_intro : forall xs t us, 
  fresh (fv t \u fv_list us) (length xs) xs -> 
  terms (length xs) us ->
  t ^^ us = substs xs us (t ^ xs).
Proof.
  intros. apply* (@substs_intro_ind t xs us nil).
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simple*.
  case_var*.
  apply_fresh term_abs. rewrite* subst_open_vars.
  apply_fresh* term_let. rewrite* subst_open_vars.
Qed.

Hint Resolve subst_term.

(** Terms are stable by iterated substitution *)

Lemma substs_terms : forall xs us t,
  terms (length xs) us ->
  term t ->
  term (substs xs us t).
Proof.
  induction xs; destruct us; introv TU TT; simpl; auto.
  inversions TU. simpls. inversions H. inversions* H0.
Qed.

(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> bodys 1 t1.
Proof.
  intros. unfold bodys. inversions* H.
  exists L. intros.
  destruct xs; simpl in H; destruct H.
  destruct xs; simpl in H0; destruct H0. auto.
Qed.

Lemma body_to_term_abs : forall t1,
  bodys 1 t1 -> term (trm_abs t1).
Proof. 
  destruct 1. apply_fresh* term_abs.
Qed.
Lemma term_let_to_body : forall p1 t1 t2, 
  term (trm_let p1 t1 t2) -> bodys (pat_arity p1) t2.
Proof.
  intros. unfold bodys. inversions* H. 
Qed.

Lemma body_to_term_let : forall p1 t1 t2,
  pattern p1 -> term t1 -> bodys (pat_arity p1) t2 -> 
  term (trm_let p1 t1 t2).
Proof. 
  destruct 3. apply_fresh* term_let.
Qed.
 
Hint Resolve body_to_term_abs term_abs_to_body
             body_to_term_let.

Hint Extern 1 (bodys (pat_arity ?p1) ?t2) =>
  match goal with H: context [trm_let p1 ?t1 t2] |- _ =>
    apply (@term_let_to_body p1 t1 t2) end.

(** ** Opening a body with a term gives a term *)

Lemma open_terms : forall t us,
  bodys (length us) t ->
  terms (length us) us -> 
  term (t ^^ us).
Proof. 
  introv [L K] WT. pick_freshes (length us) xs. lets Fr': Fr.
  rewrite (fresh_length _ _ _  Fr) in WT, Fr'.
  rewrite* (@substs_intro xs). apply* substs_terms.
Qed.

Hint Resolve open_terms.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** Pattern typing is regular. *)

Lemma Pat_typing_regular : forall Ts p T,
  Pat_typing Ts p T -> pattern p.
Proof. unfolds* Pat_typing. Qed.

(* The typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E e T,
  typing E e T -> ok E /\ term e.
Proof.
  split; induction* H.
  pick_fresh x. forwards~ K: (H0 x). inversions* K.
  auto* Pat_typing_regular.
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*. 
Qed.

(** Pattern-matching regular. *)

Lemma Pat_match_regular : forall vs p v,
  Pat_match vs p v -> 
  pattern p /\ terms (pat_arity p) vs /\ term v.
Proof. unfolds* Pat_match. Qed.

(** A reduction relation only holds on pairs of locally-closed terms. *)

Lemma red_regular : forall e e',
  red e e' -> term e /\ term e'.
Proof.
  induction 1; auto* value_regular.
  destruct H1 as [? [[Eq ?] [? ?]]]. split~.
   apply~ open_terms. rewrite~ <- Eq.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red t _ |- _ => apply (proj1 (red_regular H))
  | H: red _ t |- _ => apply (proj2 (red_regular H))
  | H: value t |- _ => apply (value_regular H)
  end.

Hint Extern 1 (pattern ?p) =>
  match goal with
  | H: Pat_match _ p _ |- _ => apply (proj31 (Pat_match_regular H))
  | H: Pat_typing _ p _ |- _ => apply (Pat_typing_regular H)
  end.



==> anc/coq/metatheory/STLC_Pat_Soundness.v <==
(***************************************************************************
* Safety for STLC with Patterns - Proofs                                  *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import List Metatheory 
  STLC_Pat_Definitions 
  STLC_Pat_Infrastructure.


(* ********************************************************************** *)
(** * Proofs *)

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F t T,
   (E & G) |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) |= t ~: T.
Proof.
  introv Typ. inductions Typ with gen_eq H:(E & G) 
   and gen G, introv end; introv Ok.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs. 
   do_rew* concat_assoc (apply* H0).
  apply_fresh* typing_let as xs. 
    do_rew* concat_assoc (apply* H1).
  auto*.
  auto*.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F U E t T z u,
  (E & z ~ U & F) |= t ~: T ->
  E |= u ~: U ->
  (E & F) |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. inductions Typt with gen_eq G:(E & z ~ U & F)
   and gen F, introv end; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs. 
   rewrite* subst_open_vars.
   do_rew concat_assoc (apply* H0).
  apply_fresh* typing_let as xs.
   rewrite* subst_open_vars.
   do_rew* concat_assoc (apply* H1).
  auto*.
  auto*.
Qed.

(** Typing is preserved by iterated substitution. *)

Lemma typing_substs : forall Us E xs ts t T,
   length xs = length ts ->
   typings E ts Us ->
   E & (iter_push xs Us) |= t ~: T ->
   E |= substs xs ts t ~: T.
Proof.
  intros Us E xs. inductions xs with gen Us E end; 
   simpl; introv Le Typts Typt. auto.
  destruct ts; simpls; inversions Le. inversions Typts. 
  rewrite iter_push_cons in Typt. 
  rewrite <- concat_assoc in Typt.
  apply* (@IHxs Us0).
  apply* typing_subst.
Qed.

(** Typing the result of pattern matching. *)

Lemma typing_pattern_match : forall p t T E ts Us,
  Pat_match ts p t ->
  E |= t ~: T ->
  Pat_typing Us p T ->
  typings E ts Us.
Proof.
  introv Pat. induction Pat; introv Typt Typp.
Admitted.

(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t'.
  induction Typ; introv Red; inversions Red.
  pick_freshes (pat_arity p1) xs.
   asserts_skip: (terms (length xs) ts).
   rewrite* (@substs_intro xs).
   apply~ (@typing_substs Us). unfolds~ terms.
   apply~ (@typing_pattern_match p1 t1 T).
  auto*.
  inversions Typ1. pick_fresh x.
    rewrite* (@substs_intro (x::nil)). unfolds substs.
    apply_empty* typing_subst.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Lemma : well-typed pattern matching never fails. *)

Lemma matching_successful : forall p Us v T,
  empty |= v ~: T ->
  value v ->
  Pat_typing Us p T ->
  exists vs, Pat_match vs p v.
Proof.

  (* todo : prouver que :
  pat_typing Us p T ->   (* induction là dessus *)
  binds p ns ->
  empty |= v ~: T -> 
  value v ->
  exists ms, .


   *)
  
Admitted.

(** Progress (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. lets Typ': Typ.
  inductions Typ with gen_eq E:(empty:env).
  false. 
  left*. 
  right. destruct~ IHTyp as [Val1 | [t1' Red1]].
    destruct~ (@matching_successful p1 Us t1 T) as [vs Eq].
     exists~ (t2 ^^ vs).
    exists* (trm_let p1 t1' t2).
  right. destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
      inversions Typ1; inversions Val1.
       exists* (t0 ^^ (t2::nil)). 
      exists* (trm_app t1 t2'). 
    exists* (trm_app t1' t2).
  destruct~ IHTyp1 as [Val1 | [t1' Red1]].
    destruct~ IHTyp2 as [Val2 | [t2' Red2]].
     right. exists* (trm_pair t1 t2').
     right. exists* (trm_pair t1' t2).
Qed.




==> anc/coq/metatheory/STLC_Ref_Definitions.v <==
(***************************************************************************
* Safety for STLC with References - Definitions                            *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory.


(* ********************************************************************** *)

(** Grammar of types. *)

Parameter atm : Set.

Inductive typ : Set :=
  | typ_var   : var -> typ
  | typ_arrow : typ -> typ -> typ
  | typ_ref   : typ -> typ
  | typ_unit  : typ.

(** Grammar of pre-terms. *)

Definition loc := var.

Inductive trm : Set :=
  | trm_bvar : nat -> trm
  | trm_fvar : var -> trm
  | trm_abs  : trm -> trm
  | trm_app  : trm -> trm -> trm
  | trm_unit : trm
  | trm_loc : loc -> trm
  | trm_ref : trm -> trm
  | trm_get : trm -> trm
  | trm_set : trm -> trm -> trm.

(** Opening up abstractions *)

Fixpoint open_rec (k : nat) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => If k = i then u else (trm_bvar i)
  | trm_fvar x    => trm_fvar x
  | trm_abs t1    => trm_abs (open_rec (S k) u t1)
  | trm_app t1 t2 => trm_app (open_rec k u t1) (open_rec k u t2)
  | trm_unit          => trm_unit
  | trm_loc l     => trm_loc l
  | trm_ref t1    => trm_ref (open_rec k u t1)
  | trm_get t1    => trm_get (open_rec k u t1)
  | trm_set t1 t2 => trm_set (open_rec k u t1) (open_rec k u t2)
  end.

Definition open t u := open_rec 0 u t.

Notation "{ k ~> u } t" := (open_rec k u t) (at level 67).
Notation "t ^^ u" := (open t u) (at level 67).
Notation "t ^ x" := (open t (trm_fvar x)).

(** Terms are locally-closed pre-terms *)

Inductive term : trm -> Prop :=
  | term_var : forall x,
      term (trm_fvar x)
  | term_abs : forall L t1,
      (forall x, x \notin L -> term (t1 ^ x)) ->
      term (trm_abs t1)
  | term_app : forall t1 t2,
      term t1 -> term t2 -> term (trm_app t1 t2)
  | term_trm_unit :
      term trm_unit
  | term_loc : forall l,
      term (trm_loc l)
  | term_new : forall t1,
      term t1 ->
      term (trm_ref t1)
  | term_get : forall t1,
      term t1 ->
      term (trm_get t1)
  | term_set : forall t1 t2,
      term t1 ->
      term t2 ->
      term (trm_set t1 t2).

(** Store maps (sto) locations to values, and
    Store typing (phi) maps locations to type. *)

Definition sto := Metatheory_Env.env trm.
Definition phi := Metatheory_Env.env typ.

Inductive sto_ok : sto -> Prop :=
  | sto_ok_empty : sto_ok empty
  | sto_ok_push : forall mu l t,
      sto_ok mu -> term t -> 
      sto_ok (mu & l ~ t).

(** Environment is an associative list mapping variables to types. *)

Definition env := Metatheory_Env.env typ.


(* ********************************************************************** *)

(** Typing relation *)

Reserved Notation "E ! P |= t ~: T" (at level 69).

Inductive typing : env -> phi -> trm -> typ -> Prop :=
  | typing_var : forall E P x T,
      ok E ->
      binds x T E ->
      E ! P |= (trm_fvar x) ~: T
  | typing_abs : forall L E P U T t1,
      (forall x, x \notin L -> (E & x ~ U) ! P  |= t1 ^ x ~: T) ->
      E ! P |= (trm_abs t1) ~: (typ_arrow U T)
  | typing_app : forall S T E P t1 t2,
      E ! P |= t1 ~: (typ_arrow S T) -> E ! P  |= t2 ~: S ->
      E ! P  |= (trm_app t1 t2) ~: T
  | typing_trm_unit : forall E P,
      ok E ->
      E ! P |= trm_unit ~: typ_unit
  | typing_loc : forall E P l T,
      ok E ->
      binds l T P ->
      E ! P |= (trm_loc l) ~: (typ_ref T)
  | typing_new : forall E P t1 T,
      E ! P |= t1 ~: T ->
      E ! P |= (trm_ref t1) ~: (typ_ref T)
  | typing_get : forall E P t1 T,
      E ! P |= t1 ~: (typ_ref T) ->
      E ! P |= (trm_get t1) ~: T
  | typing_set : forall E P t1 t2 T,
      E ! P |= t1 ~: (typ_ref T) ->
      E ! P |= t2 ~: T ->
      E ! P |= (trm_set t1 t2) ~: typ_unit

where "E ! P |= t ~: T" := (typing E P t T).

(** Typing store *)

Definition sto_typing P mu :=
     sto_ok mu 
  /\ (forall l, l # mu -> l # P)
  /\ (forall l T, binds l T P -> 
        exists t, binds l t mu
               /\ empty ! P |= t ~: T).

Notation "P |== mu" := (sto_typing P mu) (at level 68).


(** Definition of values *)

Inductive value : trm -> Prop :=
  | value_abs : forall t1,
      term (trm_abs t1) -> 
      value (trm_abs t1)
  | value_trm_unit : 
      value trm_unit
  | value_loc : forall l,
      value (trm_loc l).

(** Reduction relation - one step in call-by-value *)

Definition conf := (trm * sto)%type.

Inductive red : conf -> conf -> Prop :=

  | red_beta : forall mu t1 t2,
      sto_ok mu ->
      term (trm_abs t1) -> 
      value t2 ->
      red (trm_app (trm_abs t1) t2, mu) (t1 ^^ t2, mu)
  | red_new : forall mu t1 l,
      sto_ok mu ->
      value t1 ->
      l # mu ->
      red (trm_ref t1, mu) (trm_loc l, (mu & l ~ t1))
  | red_get : forall mu l t,
      sto_ok mu ->
      binds l t mu ->
      red (trm_get (trm_loc l), mu) (t, mu)
  | red_set : forall mu l t2,
      sto_ok mu ->
      value t2 ->
      red (trm_set (trm_loc l) t2, mu) (trm_unit, mu & l ~ t2)  

  | red_app_1 : forall mu mu' t1 t1' t2,
      term t2 ->
      red (t1, mu) (t1', mu') ->
      red (trm_app t1 t2, mu) (trm_app t1' t2, mu')
  | red_app_2 : forall mu mu' t1 t2 t2',
      value t1 ->
      red (t2, mu) (t2', mu') ->
      red (trm_app t1 t2, mu) (trm_app t1 t2', mu')
  | red_new_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_ref t1, mu) (trm_ref t1', mu')
  | red_get_1 : forall mu mu' t1 t1',
      red (t1, mu) (t1', mu') ->
      red (trm_get t1, mu) (trm_get t1', mu')
  | red_set_1 : forall mu mu' t1 t1' t2,
      red (t1, mu) (t1', mu') ->
      term t2 ->
      red (trm_set t1 t2, mu) (trm_set t1' t2, mu')
  | red_set_2 : forall mu mu' t1 t2 t2',
      value t1 ->
      red (t2, mu) (t2', mu') ->
      red (trm_set t1 t2, mu) (trm_set t1 t2', mu').

Notation "c --> c'" := (red c c') (at level 68).

(** Goal is to prove preservation and progress *)

Definition preservation := forall P t t' mu mu' T,
  empty ! P |= t ~: T ->
  (t,mu) --> (t',mu') ->
  P |== mu ->
  exists P', 
     extends P P'
  /\ empty ! P' |= t' ~: T
  /\ P' |== mu'.

Definition progress := forall P t mu T, 
  empty ! P |= t ~: T ->
  P |== mu ->
     value t 
  \/ exists t', exists mu', (t,mu) --> (t',mu').



==> anc/coq/metatheory/STLC_Ref_Infrastructure.v <==
(***************************************************************************
* Safety for STLC with References - Infrastructure                         *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory STLC_Ref_Definitions.

(* ********************************************************************** *)
(** ** Additional Definitions used in the Proofs *)

(** Computing free variables of a term. *)

Fixpoint fv (t : trm) {struct t} : vars :=
  match t with
  | trm_bvar i    => \{}
  | trm_fvar x    => \{x}
  | trm_abs t1    => (fv t1)
  | trm_app t1 t2 => (fv t1) \u (fv t2)
  | trm_unit      => \{}
  | trm_loc l     => \{}
  | trm_ref t1    => (fv t1)
  | trm_get t1    => (fv t1)
  | trm_set t1 t2 => (fv t1) \u (fv t2)
  end.

(** Substitution for names *)

Fixpoint subst (z : var) (u : trm) (t : trm) {struct t} : trm :=
  match t with
  | trm_bvar i    => trm_bvar i
  | trm_fvar x    => If x = z then u else (trm_fvar x)
  | trm_abs t1    => trm_abs (subst z u t1)
  | trm_app t1 t2 => trm_app (subst z u t1) (subst z u t2)
  | trm_unit      => trm_unit
  | trm_loc l     => trm_loc l
  | trm_ref t1    => trm_ref (subst z u t1)
  | trm_get t1    => trm_get (subst z u t1)
  | trm_set t1 t2 => trm_set (subst z u t1) (subst z u t2)
  end.

Notation "[ z ~> u ] t" := (subst z u t) (at level 68).

(** Definition of the body of an abstraction *)

Definition body t :=
  exists L, forall x, x \notin L -> term (t ^ x).


(* ********************************************************************** *)
(** ** Instanciation of Tactics *)

Ltac gather_vars :=
  let A := gather_vars_with (fun x : vars => x) in
  let B := gather_vars_with (fun x : var => \{x}) in
  let C := gather_vars_with (fun x : env => dom x) in
  let D := gather_vars_with (fun x : trm => fv x) in
  constr:(A \u B \u C \u D).

Ltac pick_fresh Y :=
  let L := gather_vars in (pick_fresh_gen L Y).

Tactic Notation "apply_fresh" constr(T) "as" ident(x) :=
  apply_fresh_base T gather_vars x.

Tactic Notation "apply_fresh" "*" constr(T) "as" ident(x) :=
  apply_fresh T as x; auto*.

Hint Constructors term sto_ok value red.


(* ********************************************************************** *)
(** ** Properties of substitution *)

(** Substitution on indices is identity on well-formed terms. *)

Lemma open_rec_term_core :forall t j v i u, i <> j ->
  {j ~> v}t = {i ~> u}({j ~> v}t) -> t = {i ~> u}t.
Proof.
  induction t; introv Neq Equ;
  simpl in *; inversion* Equ; f_equal*.  
  case_nat*. case_nat*.
Qed.

Lemma open_rec_term : forall t u,
  term t -> forall k, t = {k ~> u}t.
Proof.
  induction 1; intros; simpl; f_equal*. unfolds open.
  pick_fresh x. apply* (@open_rec_term_core t1 0 (trm_fvar x)).
Qed.

(** Substitution for a fresh name is identity. *)

Lemma subst_fresh : forall x t u, 
  x \notin fv t ->  [x ~> u] t = t.
Proof.
  intros. induction t; simpls; f_equal*. case_var*. 
Qed.

(** Substitution distributes on the open operation. *)

Lemma subst_open : forall x u t1 t2, term u -> 
  [x ~> u] (t1 ^^ t2) = ([x ~> u]t1) ^^ ([x ~> u]t2).
Proof.
  intros. unfold open. generalize 0.
  induction t1; intros; simpl; f_equal*.
  case_nat*. case_var*. apply* open_rec_term.
Qed.

(** Substitution and open_var for distinct names commute. *)

Lemma subst_open_var : forall x y u t, y <> x -> term u ->
  ([x ~> u]t) ^ y = [x ~> u] (t ^ y).
Proof.
  introv Neq Wu. rewrite* subst_open.
  simpl. case_var*.
Qed.

(** Opening up an abstraction of body t with a term u is the same as opening
  up the abstraction with a fresh name x and then substituting u for x. *)

Lemma subst_intro : forall x t u, 
  x \notin (fv t) -> term u ->
  t ^^ u = [x ~> u](t ^ x).
Proof.
  introv Fr Wu. rewrite* subst_open.
  rewrite* subst_fresh. simpl. case_var*.
Qed.


(* ********************************************************************** *)
(** ** Terms are stable through substitutions *)

(** Terms are stable by substitution *)

Lemma subst_term : forall t z u,
  term u -> term t -> term ([z ~> u]t).
Proof.
  induction 2; simpls*.
  case_var*.
  apply_fresh term_abs as y. rewrite* subst_open_var.
Qed.

Hint Resolve subst_term.


(* ********************************************************************** *)
(** ** Terms are stable through open *)

(** Conversion from locally closed abstractions and bodies *)

Lemma term_abs_to_body : forall t1, 
  term (trm_abs t1) -> body t1.
Proof.
  intros. unfold body. inversion* H.
Qed.

Lemma body_to_term_abs : forall t1,
  body t1 -> term (trm_abs t1).
Proof.
  intros. inversion* H.
Qed.

Hint Resolve term_abs_to_body body_to_term_abs.

(** ** Opening a body with a term gives a term *)

Lemma open_term : forall t u,
  body t -> term u -> term (t ^^ u).
Proof.
  intros. destruct H. pick_fresh y. rewrite* (@subst_intro y).
Qed.

Hint Resolve open_term.


(* ********************************************************************** *)
(** ** Well-formedness of store *)

Lemma sto_ok_binds : forall mu l t,
   sto_ok mu -> binds l t mu -> term t.
Proof.
  introv. gen mu. (*todo remove: applys env_ind; [ introv Ok B | introv IH Ok B ].*)
  induction mu as [|mu l1 t1] using env_ind; introv Ok B. 
  false* binds_empty_inv.
  inverts Ok. false* empty_push_inv.
   forwards (?&?&?): (eq_push_inv (rm H)). subst.
   binds_cases B; subst~. (* todo: could simplify *)
Qed.

Hint Resolve sto_ok_binds.


(* ********************************************************************** *)
(** ** Regularity of relations *)

(** A typing relation holds only if the environment has no
   duplicated keys and the pre-term is locally-closed. *)

Lemma typing_regular : forall E P e T,
  typing E P e T -> ok E /\ term e.
Proof.
  split; induction H; auto*.
  pick_fresh y; forwards~ K: (H0 y). 
Qed.

(** The value predicate only holds on locally-closed terms. *)

Lemma value_regular : forall e,
  value e -> term e.
Proof.
  induction 1; auto*.
Qed.

(** A reduction relation only holds only on well-formed objects. *)

Lemma red_regular : forall c c',
  red c c' -> 
     (term (fst c) /\ term (fst c'))
  /\ (sto_ok (snd c) /\ sto_ok (snd c')).
Proof.
  lets: value_regular. induction 1; simpl; jauto.
Qed.

(** Automation for reasoning on well-formedness. *)

Hint Extern 1 (ok ?E) =>
  match goal with
  | H: typing E _ _ _ |- _ => apply (proj1 (typing_regular H))
  end.

Hint Extern 1 (term ?t) =>
  match goal with
  | H: typing _ _ t _ |- _ => apply (proj2 (typing_regular H))
  | H: red (t,_) _ |- _ => apply (proj1 (proj1 (red_regular H)))
  | H: red _ (t,_) |- _ => apply (proj2 (proj1 (red_regular H)))
  | H: value t |- _ => apply (value_regular H)
  end.

Hint Extern 1 (sto_ok ?mu) =>
  match goal with
  | H: red (_,mu) _ |- _ => apply (proj1 (proj2 (red_regular H)))
  | H: red _ (_,mu) |- _ => apply (proj2 (proj2 (red_regular H)))
  | H: sto_typing _ mu |- _ => apply (proj1 H)
  end.



==> anc/coq/metatheory/STLC_Ref_Soundness.v <==
(***************************************************************************
* Safety for STLC with References - Proofs                                 *
* Arthur Charguéraud, July 2007                                            *
***************************************************************************)

Set Implicit Arguments.
Require Import Metatheory STLC_Ref_Definitions STLC_Ref_Infrastructure.

(* ********************************************************************** *)
(** * Proofs *)

Hint Constructors typing.

(** Typing is preserved by weakening. *)

Lemma typing_weaken : forall G E F P t T,
   (E & G) ! P |= t ~: T -> 
   ok (E & F & G) ->
   (E & F & G) ! P |= t ~: T.
Proof.
  introv Typ. gen_eq H: (E & G). gen G.
  induction Typ; introv EQ Ok; subst.
  apply* typing_var. apply* binds_weaken.
  apply_fresh* typing_abs as y. apply_ih_bind* H0.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Typing is preserved by substitution. *)

Lemma typing_subst : forall F E P t T z u U,
  (E & z ~ U & F) ! P |= t ~: T ->
  E ! P |= u ~: U ->
  (E & F) ! P |= [z ~> u]t ~: T.
Proof.
  introv Typt Typu. gen_eq G: (E & z ~ U & F). gen F.
  induction Typt; introv Equ; subst; simpl subst.
  case_var.
    binds_get H0. apply_empty* typing_weaken.
    binds_cases H0; apply* typing_var.
  apply_fresh typing_abs as y.
   rewrite* subst_open_var. apply_ih_bind* H0.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
  auto*.
Qed.

(** Typing is preserved by an extension of store typing. *)

Lemma typing_stability : forall P E P' t T,
  E ! P |= t ~: T ->
  extends P P' ->
  E ! P' |= t ~: T.
Proof.
  introv Typ Ext. induction* Typ.
Qed.

Hint Resolve typing_stability.


(** Store typing preserved by allocation of a well-typed term. *)

Lemma sto_typing_push : forall P mu l t T,
  P |== mu ->
  empty ! P |= t ~: T ->
  l # mu -> l # P ->
  (P & l ~ T) |== (mu & l ~ t).
Proof.
  unfold sto_typing. introv [StoOk [Dom Ext]]. splits 3.
    auto.
    intros l0 Fr. simpl_dom. lets: (Dom l0).
      asserts* Fr2: (l <> l0). asserts* Fr3: (l0 # P). auto.
    intros l' T' Has. binds_cases Has.
      destruct (Ext _ _ B) as [t' [Hast' Typt']].
       exists* t'. 
      subst. exists* t.
Qed.    

(** A simple short-hand to help clarifying the following proof.
  It simply destruct the induction hypothesis into smaller pieces. *)

Ltac pres H t' mu' :=
  let P' := fresh "P'" in
  let Ext := fresh "Ext" in
  let Typt' := fresh "Typt'" in
  let TypSto' := fresh "TypSto'" in
  destruct~ (H (@refl_equal env empty) t' mu') 
                  as [P' [Ext [Typt' TypSto']]].  


(** Preservation (typing is preserved by reduction). *)

Lemma preservation_result : preservation.
Proof.
  introv Typ. gen t' mu'. gen_eq E: (empty : env). 
  induction Typ; intros EQ t' mu' Red TypSto; subst; 
   inversions Red. (* todo env_fix.*)
  exists P. inversions Typ1. splits~ 3.
    pick_fresh x. rewrite* (@subst_intro x).
     apply_empty* typing_subst.
  pres IHTyp1 t1' mu'. exists* P'. 
  pres IHTyp2 t2' mu'. exists* P'. 
  exists (P & l ~ T).
   asserts Fr: (l # P). lets: (proj32 TypSto). auto.
   splits~ 3. apply* sto_typing_push.
  pres IHTyp t1' mu'. exists* P'. 
  exists P. splits~ 3. 
    inversions Typ. 
     destruct~ ((proj33 TypSto) l T) as [t [Hast Typt]].
     rewrite~ (binds_func H4 Hast).
  pres IHTyp t1' mu'. exists* P'. 
  exists P. inversions Typ1. splits~ 3.
    destruct TypSto as [StoOk [Dom Map]]. splits~ 3.
     intros. tests: (l = l0). 
       exists t2. split~. rewrite~ (binds_func H H6).
       destruct (Map _ _ H) as [t [Has Typ]]. exists* t.  
  pres IHTyp1 t1' mu'. exists* P'. 
  pres IHTyp2 t2' mu'. exists* P'.
Qed.


(** Progression (a well-typed term is either a value or it can 
  take a step of reduction). *)

Lemma progress_result : progress.
Proof.
  introv Typ. gen_eq E: (empty : env). lets Typ': Typ.
  induction Typ; intros; subst.
  false* binds_empty_inv. 
  left*.
  right. destruct~ IHTyp1 as [Val1 | [t1' [mu' Red1]]].
    destruct~ IHTyp2 as [Val2 | [t2' [mu' Red2]]].
      inversions Typ1; inversions Val1. exists* (t0 ^^ t2) mu. 
      exists* (trm_app t1 t2') mu'. 
    exists* (trm_app t1' t2).
  left*.
  left*.
  right. destruct~ IHTyp as [Val1 | [t1' [mu' Red1]]].
    destruct (var_fresh (dom mu)) as [l Fr].
     exists* (trm_loc l) (mu & l ~ t1).
    exists* (trm_ref t1') mu'. 
  right. destruct~ IHTyp as [Val1 | [t1' [mu' Red1]]].
    inversions Val1; inversions Typ.  
     destruct ((proj33 H0) _ _ H5) as [t' [Has' Typt']].
     exists* t' mu.
    exists* (trm_get t1') mu'.
  right. destruct~ IHTyp1 as [Val1 | [t1' [mu' Red1]]]. 
    destruct~ IHTyp2 as [Val2 | [t2' [mu' Red2]]].
      inversions Val1; inversions Typ1.  
       destruct ((proj33 H0) _ _ H5) as [t' [Has' Typt']].
       exists* trm_unit (mu & l ~ t2). 
      exists* (trm_set t1 t2') mu'. 
    exists* (trm_set t1' t2) mu'.
Qed.

 


==> anc/coq/metatheory/TODO <==
beautify ML_infrastructure: phi_ok_binds and also iterated operators
beautify Fsub_infrastructure: wft_from_env_has_sub and next lemma
try to go faster with: Ltac auto_star ::= try solve [ jauto ].



==> anc/coq/metatheory/open.sh <==
TLC=tlc
COQBIN=
if [ -f settings.sh ]
then
    source settings.sh 
fi
${COQBIN}coqide -I ${TLC} $*


==> anc/coq/metatheory/tlc/Bin.txt <==

(* TODO: cleanup *)

(** [test E] can be used to test an expression [E] which can be 
    either a boolean, or a proposition, or a constructive sum. *)

Ltac testd_base E H1 H2 :=
  destruct E as [H1|H2].

Ltac testp_base E H1 H2 :=
  testd_base (classicT E) H1 H2.

Ltac testb_base E H1 H2 :=
  testp_base (istrue E) H1 H2.

Ltac test_dispatch E H1 H2 :=
  match type of E with
  | bool => testb_base E H1 H2
  | Prop => testp_base E H1 H2
  | {_}+{_} => testd_base E H1 H2
  end.

Ltac test_post H I :=
  tryfalse; rew_logic in H; revert H; 
  intros I; tryfalse.

Ltac test_base E I1 I2 :=
  let H1 := fresh "TEMP" in
  let H2 := fresh "TEMP" in
  test_dispatch E H1 H2; [ test_post H1 I1 | test_post H2 I2 ].

(* todo: change syntax *)

Tactic Notation "test" constr(E) "as" simple_intropattern(I1) simple_intropattern(I2) := 
  test_base E I1 I2.
Tactic Notation "test" constr(E) "as" simple_intropattern(I) :=
  test E as I I.
Tactic Notation "test" constr(E) :=
  let H := fresh "C" in test E as H.
Tactic Notation "test" "~" constr(E) :=
  test E; auto_tilde.
Tactic Notation "test" "*" constr(E) :=
  test E; auto_star.

(** [tests E] is similar to [test E] except that it tries 
    to perform substitutions using the equality produced. *)

Ltac tests_post H I :=
  tryfalse; rew_logic in H; revert H; 
  first [ intro_subst_hyp | intros I ]; tryfalse.

Ltac tests_base E I1 I2 :=
  let H1 := fresh "TEMP" in
  let H2 := fresh "TEMP" in
  test_dispatch E H1 H2; [ tests_post H1 I1 | tests_post H2 I2 ].

Tactic Notation "tests" constr(E) "as" simple_intropattern(I1) simple_intropattern(I2) := 
  tests_base E I1 I2.
Tactic Notation "tests" constr(E) "as" simple_intropattern(I) :=
  tests E as I I.
Tactic Notation "tests" constr(E) :=
  let H := fresh "C" in tests E as H.
Tactic Notation "tests" "~" constr(E) :=
  tests E; auto_tilde.
Tactic Notation "tests" "*" constr(E) :=
  tests E; auto_star.




(** [introv] iterates [intro] on all universally-quantified "variables"
    at the head of the goal. More precisely, it introduces only the 
    dependently-used variables. For example, [introv] applied
    to the goal [forall x y, P x -> Q] introduces [x] and [y] but not
    the hypothesis [P x]. If the goal is a definition, then it will
    unfold this definition.
    
    [introv H1 .. HN] calls [introv] then introduces an hypothesis as [H1],
    then call [introv] again and introduces an hypothesis as [H2], 
    and so on. It provides a convenient way of introducing all the arguments 
    of a theorem and name only the non-dependent hypotheses.
  
    Note that [introv] without arguments will unfold the head constant
    if the goal is not a product. *)
   
Ltac introv_rec :=
  match goal with
  | |- (ltac_tag_subst (?x = ?y) -> ?Q) =>
     let H := fresh "Aux" in 
     intro H; unfold ltac_tag_subst in H;
     try subst x; introv_rec
  | |- ?P -> ?Q => idtac
  | |- forall _, _ => intro; introv_rec
  | |- _ => idtac
  end.

Ltac introv_to :=
  match goal with
  | |- (ltac_tag_subst (?x = ?y) -> ?Q) =>
     let H := fresh "Aux" in 
     intro H; unfold ltac_tag_subst in H;
     try subst x; introv_to
  | |- ?P -> ?Q => idtac
  | |- forall _, _ => intro; introv_to
  | |- ?G => let P := get_head G in progress (unfold P); introv_to
  end.

Ltac introv_base :=
  match goal with
  | |- forall _, _ => introv_rec
  | |- ?G => let P := get_head G in unfold P; introv_rec
  end.

Tactic Notation "introv" :=
  introv_base.
Tactic Notation "introv" simple_intropattern(I) :=
  introv_to; intros I.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) :=
  introv_to; intros I1; introv_to; intros I2.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) :=
  introv; intros I1; introv; intros I2; introv; intros I3.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4; introv; intros I5.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4; introv; intros I5; introv; intros I6.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4; introv; intros I5; introv; intros I6; 
  introv; intros I7.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) simple_intropattern(I8) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4; introv; intros I5; introv; intros I6; 
  introv; intros I7; introv; intros I8.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) simple_intropattern(I8)
 simple_intropattern(I9) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4; introv; intros I5; introv; intros I6; 
  introv; intros I7; introv; intros I8; introv; intros I9.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) simple_intropattern(I8)
 simple_intropattern(I9) simple_intropattern(I10) :=
  introv; intros I1; introv; intros I2; introv; intros I3;
  introv; intros I4; introv; intros I5; introv; intros I6; 
  introv; intros I7; introv; intros I8; introv; intros I9;
  introv; intros I10.





Parameter map : Type -> Type -> Type.

Section Operations.
Variables (A B : Type) (EA : Equ A) (IB : Inhab B).
Notation "'F'" := (map A B).

Parameter empty : F.
Parameter single : A -> B -> F.
Parameter add : A -> B -> F -> F.
Parameter remove : A -> F -> F.
Parameter get_option : A -> F -> option B.
Parameter get : A -> F -> B.
Parameter mem : A -> F -> bool.
Parameter union : F -> F -> F.
Parameter restrict : F -> set A -> F.

End Operations.


(*

Axiom div2_odd : forall n k, 
  n = 2 * k -> n mod 2 = 0 /\ n / 2 = k.
Axiom div2_even : forall n k, 
  n = 2 * k + 1 -> n mod 2 = 1 /\ n / 2 = k.
Axiom mod2_not_odd : forall n,
  n mod 2 = 0 -> (forall k, n = 2 * k + 1 -> False).
Axiom mod2_not_even : forall n,
  n mod 2 <> 0 -> (forall k, n = 2 * k -> False).
Ltac check_mod2 := 
  match goal with 
  | H: ?n mod 2 = 0, G: ?n = 2 * ?k + 1 |- _ => 
     false (mod2_not_odd H G)
  | H: ?n mod 2 <> 0, G: ?n = 2 * ?k |- _ => 
     false (mod2_not_even H G)
  end.
*)

(*
Lemma Xor_bcases : forall b1 b2 : bool, 
  Xor b1 b2 -> (b1 = true /\ b2 = false)
            \/ (b1 = false /\ b2 = true).
Proof. introv [[? ?]|[? ?]]; tautob*. Qed.
*)




Global Instance set_card_empty : Card_empty (T:=set A).
Proof. skip. Qed.

Global Instance set_card_single : Card_single (A:=A) (T:=set A).
Proof. skip. Qed.

Global Instance set_card_union : Card_union (T:=set A).
Proof. skip. Qed.

Instance card_inst : forall A, BagCard (set A).
Admitted. (* todo *)


Lemma foreach_empty : forall A (P:A->Prop),
  @foreach A (set A) _ P \{}. 
Proof. intros_all. false* @in_empty. typeclass. Qed.

Lemma foreach_single : forall A (P:A->Prop) (X:A),
  P X -> @foreach A (set A) _ P (\{ X }). 
Proof. intros_all. rewrite~ (in_single H0). Qed.

Lemma foreach_union : forall A (P:A->Prop) (E F: set A),
  foreach P E -> foreach P F -> foreach P (E \u F).
Proof. intros_all. destruct~ (in_union_inv H1). Qed.

Hint Resolve foreach_empty foreach_single foreach_union.

Lemma foreach_union_inv : forall A (P:A->Prop) (E F:set A),
  foreach P (E \u F) -> foreach P E /\ foreach P F.
Proof.

Qed.

Axiom foreach_union_eq : forall A (P:A->Prop) (E F:set A),
  foreach P (E \u F) = (foreach P E /\ foreach P F).
Axiom foreach_single_eq : forall A (P:A->Prop) (X:A),
  foreach P (\{X}:set A) = P X.

Axiom foreach_weaken : forall A (P Q:A->Prop) (E:set A),
  foreach P E -> pred_le P Q -> foreach Q E.

Hint Rewrite foreach_union_eq foreach_single_eq : rew_foreach.




(* ---------------------------------------------------------------------- *)
(** ** Basic definitions *)

Parameter multiset : Type -> Type.

Section Operations.
Variables (A : Type).
Implicit Types x : A.
Implicit Types E F G : multiset A.

Parameter empty_impl : multiset A.
Parameter single_impl : A -> multiset A. 
Parameter in_impl : A -> multiset A -> Prop.
Parameter union_impl : multiset A -> multiset A -> multiset A.
Parameter incl_impl : binary (multiset A).
End Operations.

Implicit Arguments empty_impl [A].
Implicit Arguments single_impl [A].
Implicit Arguments in_impl [A].
Implicit Arguments union_impl [A].
Implicit Arguments incl_impl [A].






Lemma flip_strict_to_not : forall A (R:binary A) x y,
  total R -> flip (strict R) x y -> ~ R x y.
Proof. 
  introv T H K. hnf in H. destruct (T x y).
  skip.
 auto_false~. 
  hnf. split~. intro_subst~. 
Qed.

Lemma 

(** Properties as typeclasses -- TODO *)

(* todo: mettre total en hypothèse simplement ?

Lemma ge_from_not_le : forall `{Le_total} x y,
  ~ le x y -> ge x y.
Proof. intros. rew_le. apply* flip_from_not. Qed.

Lemma ge_from_not_lt : forall {A} `{Eqb A, Le A} {_:Le_total} x y,
  refl le -> ~ lt x y -> ge x y.
Proof. intros. rew_le. apply flip_from_not. auto*.
 intros K. apply H2. unfold strict. split. auto. Qed.

Lemma gt_from_not_lt : forall `{Le_total} x y,
  ~ lt x y -> gt x y.
Proof. intros. rew_le. apply* flip_from_not.
  intros. simpls. apply flip_from_not; simpl. 
  apply* flip_total. unfolds~ flip.
Qed.


*)



(** Notation *)

Instance preorder_le_inst : forall A (R:binary A), 
  preorder R -> Le A := R.

Hint Extern 1 (Le ?A) => 
  eapply (preorder_le_inst (A:=A)); solve[eauto] : typeclass_instances.

(* todo: mettre total en hypothèse simplement ?

Lemma ge_from_not_le : forall `{Le_total} x y,
  ~ le x y -> ge x y.
Proof. intros. rew_le. apply* flip_from_not. Qed.

Lemma ge_from_not_lt : forall {A} `{Eqb A, Le A} {_:Le_total} x y,
  refl le -> ~ lt x y -> ge x y.
Proof. intros. rew_le. apply flip_from_not. auto*.
 intros K. apply H2. unfold strict. split. auto. Qed.

Lemma gt_from_not_lt : forall `{Le_total} x y,
  ~ lt x y -> gt x y.
Proof. intros. rew_le. apply* flip_from_not.
  intros. simpls. apply flip_from_not; simpl. 
  apply* flip_total. unfolds~ flip.
Qed.




Lemma ge_preorder_from_le_preorder : forall `{Le A},
  Le_preorder -> preorder ge.
Proof. intros A R [H]. rewrite ge_is_flip_le. apply~ preorder_flip. Qed.

(**useful?
Lemma preorder_le_from_ge : forall `{Le A},
  preorder ge -> preorder le.
Proof. intros. rewrite le_is_flip_ge. apply~ preorder_flip. Qed.
*)

(** order *)

Instance le_refl_from_le_order : forall `{Le A},
  Le_order -> Le_refl.
Proof. constructor. intros. apply* order_refl. Qed.

Instance le_trans_from_le_order : forall `{Le A},
  Le_order -> Le_trans.
Proof. constructor. intros. apply* order_trans. Qed.

Instance le_order_from_le_total_order : forall `{Le A},
  Le_total_order -> Le_order.
Proof. constructor. intros. apply* total_order_order. Qed.



Instance lt_irrefl_from_lt_strict_order : forall `{Lt A},
  Lt_strict_order -> Lt_irrefl. 
Proof. intros A R [[Ir As Tr]]. constructor~. Qed.

Instance lt_trans_from_lt_strict_order : forall `{Lt A},
  Lt_strict_order -> Lt_trans. 
Proof. intros A R [[Ir As Tr]]. constructor~. Qed.



Ltac destructs_disjunction_tactic_as N T H :=
  match N with
  | 2 => destruct T as [H | H]
  | 3 => destruct T as [H | [H | H]]
  | 4 => destruct T as [H | [H | [H | H]]]
  | 5 => destruct T as [H | [H | [H | [H | H]]]]
  end.

Tactic Notation "branches" constr(T) "as" ident(H) :=
  let TT := type of T in
  let N := get_term_disjunction_arity TT in
  destructs_disjunction_tactic_as N T H.

Tactic Notation "branches" constr(N) constr(T) "as" ident(H) :=
  destructs_disjunction_tactic_as N T H.




(*--------------------------------------*)
(** [intros_all] repeats [intro] as long as possible. Contrary to [intros],
    it unfolds any definition on the way. Remark that it also unfolds the
    definition of negation, so applying [introz] to a goal of the form
    [forall x, P x -> ~Q] will introduce [x] and [P x] and [Q], and will
    leave [False] in the goal. *)

Tactic Notation "intros_all" :=
  repeat intro.


(*--------------------------------------*)
(* test cases for [intros_all] *)

Definition IMP P A (x y : A) := P -> x = y.

Lemma demo_intros_all :
     (forall a b, P1 a -> P2 b -> IMP True a b)
  /\ (forall a b, a = 0 -> b = 1 -> ~ (a = b)).
Proof.
  split.
  (* [intros_all] introduces as many arguments as possible *)
  intros_all. skip.
  intros_all. skip.
Qed.
 


Lemma demo_introv_1 :
  forall a b, P1 a -> P2 b -> forall c d, P3 c -> P1 d -> c = b.
Proof.
  dup 4.
  (* [introv] introduces all the variables which are not hypotheses,
     more precisely all the variables used dependently. *) 
  introv.
  (* if there is no head variables, it does not do anything *)
  introv. skip.
  (* [introv A] introduces all variables, then does [intros A] *)
  introv A. introv B. introv. intros C D. skip.
  (* [introv] may take several arguments, as illustrated below *)
  introv A B. introv. skip.
  introv A B C D. skip.
Qed.

Definition Same (x y : nat) := True -> x = y.
Definition Sym (x:nat) := forall y, x = y -> Same y x.

Lemma demo_introv_2 :
  (forall a, Sym a) /\ 
  (forall a, a = 0 -> Sym a) /\
  (forall a, a = 0 -> ~ Sym a).
Proof.
  splits.
    dup 2.
      introv.
      (* [introv] is able to unfold definitions if necessary *)
      introv E.
      (* it can unfold the head definition, even if it performs
         no introduction at all *)
      introv. skip.
      (* it can unfold definitions occuring between arguments *)
      introv E F. skip.
    (* another example *)
    introv E F G. skip.
    (* and finally an example with a negated goal *)
    introv E F. skip.
Qed.

Lemma demo_introv_3 :
  forall a (c:nat) b, P1 a -> P2 b -> True.
Proof.
  (* notice that variables which are not used dependently
     are treated as hypotheses, e.g. variable [c] below *)
  introv c M1 M2. skip.
Qed.


Ltac applys_build Ei ::=
  let args := ltac_args Ei in 
  let args' := args_unfold_head_if_not_product_but_params args in
  build_app args' ltac:(fun R =>
   first [ apply R | eapply R | rapply R ]);
  rm_inside_if_requested args.


(*
Ltac rm_inside_if_requested E :=
  try match E with
  | rm ?X => rm_inside E
  | (boxer rm)::_ => rm_inside E 
  | (boxer (rm _))::_ => rm_inside E 
  | (boxer _)::(boxer rm)::_ => rm_inside E 
  | (boxer _)::(boxer (rm _))::_ => rm_inside E 
  end.




Ltac clear_term E :=
  let P := get_head E in
  let T := type of P in
  match type of T with Prop => 
  match goal with H: T |- _ => try clear H 
  end end.

Ltac clear_list Ei :=
  match Ei with
  | nil => idtac
  | (boxer ?E)::?L => try clear_term E; clear_list L
  end. (*   | (boxer Hnts)::?L => clear_list L*)

Ltac applys_build Ei :=
  let args := ltac_args Ei in 
  let args := args_unfold_head_if_not_product_but_params args in
  build_app args ltac:(fun R =>
   first [ apply R | eapply R | rapply R ]).

Ltac applys_clear_base Ei := (* todo: factorize with applys_base *)
  let args := ltac_args Ei in 
  let args' := args_unfold_head_if_not_product_but_params args in
  build_app args' ltac:(fun R =>
   first [ apply R | eapply R | rapply R ]);
  clear_list args.

Tactic Notation "applys_clear" constr(E0) :=  (* todo: use the tactic for that*)
  applys_clear_base E0.



Ltac on_formula_formula cont :=
  match goal with
  | |- _ _ _ _ ?F _ _ => cont F
  | |- ?F _ _ => cont F
  | |- _ ?F _ _ => cont F
  | |- _ _ ?F _  _ => cont F
  | |- _ _ _ ?F _ _ => cont F
  | |- _ _ _ _ _ ?F _ _ => cont F
  end.



(** Analysis without substitution:
    - [test E as H1 H2]
    - [test E as H]
    - [test E]
    performs a case analysis on the proposition [E].
    Works also when [E] is a boolean or a strong sum. *)

Ltac testd_base E H1 H2 :=
  destruct E as [H1|H2].

Ltac testp_base E H1 H2 :=
  testd_base (classicT E) H1 H2.

Tactic Notation "test" constr(E) "as" simple_intropattern(H1) simple_intropattern(H2) :=
  match type of E with
  | bool => testb H1: E (*todo fix*)
  | Prop => testp_base E H1 H2
  | {_}+{_} => testd_base E H1 H2
  end.

Tactic Notation "test" constr(E) "as" simple_intropattern(H) :=
  test E as H H.

Tactic Notation "test" constr(E) :=
  let H := fresh "Test" in test E as H.

(** Analysis with substitution: [tests] instead of [test] *)

Ltac testsd_base E H1 H2 :=
  destruct E as [H1|H2]; 
  [ try subst_hyp H1 | try subst_hyp H2 ].

Ltac testsp_base E H1 H2 :=
  testsd_base (classicT E) H1 H2.

Tactic Notation "tests" constr(E) "as" simple_intropattern(H1) simple_intropattern(H2) :=
  match type of E with
  | bool => testsb H1: E (*todo fix*)
  | Prop => testsp_base E H1 H2
  | {_}+{_} => testsd_base E H1 H2
  end.

Tactic Notation "tests" constr(E) "as" simple_intropattern(H) :=
  tests E as H H.

Tactic Notation "tests" constr(E) :=
  let H := fresh "Test" in tests E as H.




(* TODO: add
Lemma classic_or_elim_l : forall P Q, P \/ Q -> P \/ (~ P /\ Q).
Proof. intros. destruct (classic P); auto_false*. Qed.
*)



(* ---------------------------------------------------------------------- *)
(** ** Elimination lemmas for reflection *)

Section ReflectionElim.
Implicit Types b : bool.
Implicit Types P : Prop.

Lemma refl_bool : forall b P,
  reflect b P -> P -> b.
Proof. tautob*. Qed.

Lemma refl_prop : forall b P,
  reflect b P -> b -> P.
Proof. tautob*. Qed.

Lemma refl_neg : forall b P,
  reflect b P -> ((!b) <-> ~P).
Proof. tautob*. Qed.

Lemma refl_neg_bool : forall b P,
  reflect b P -> ~P -> !b.
Proof. tautob*. Qed.

Lemma refl_neg_prop : forall b P,
  reflect b P -> !b -> ~P.
Proof. tautob*. Qed.

End ReflectionElim.


(* ---------------------------------------------------------------------- *)
(** ** Reflection of logical operators *)

Section ReflectionBool.
Implicit Types x y z : bool. 

Lemma R_false : forall x,
  reflect (!x) (x = false).
Proof. tautob*. Qed.

Lemma R_neg : forall x,
  reflect (!x) (~x).
Proof. tautob*. Qed.

Lemma R_not_neg : forall x,
  reflect x (~!x).
Proof. tautob*. Qed.

Lemma R_or : forall x y,
  reflect (x || y) (x \/ y).
Proof. tautob*. Qed.

Lemma R_or_1 : forall x y,
  x || y -> x \/ y.
Proof. tautob*. Qed.

Lemma R_or_2 : forall x y,
  x \/ y -> x || y.
Proof. tautob*. Qed.

Lemma R_and : forall x y,
  reflect (x && y) (x /\ y).
Proof. tautob*. Qed.

Lemma R_and_1 : forall x y,
  x && y -> x /\ y.
Proof. tautob*. Qed.

Lemma R_and_2 : forall x y,
  x -> y -> x && y.
Proof. tautob*. Qed.

End ReflectionBool.

Implicit Arguments R_and_1 [x y].
Implicit Arguments R_or_1 [x y].

(** The tactic [rew_reflect] replaces boolean combinators
    with their logical counterpart. *)

Hint Rewrite R_neg R_or R_and : rew_reflect.

Tactic Notation "rew_reflect" :=
  autorewrite with rew_reflect.
Tactic Notation "rew_reflect" "in" "*" :=
  autorewrite with rew_reflect in *.
Tactic Notation "rew_reflect" "in" hyp(H) :=
  autorewrite with rew_reflect in H.

Tactic Notation "rew_reflect" "*" :=
  rew_reflect; auto_star.
Tactic Notation "rew_reflect" "*" "in" "*" :=
  rew_reflect in *; auto_star.
Tactic Notation "rew_reflect" "*" "in" hyp(H) :=
  rew_reflect in H; auto_star.

(* todo: rewrite with reflection *)
Lemma Xor_bool : forall (b1 b2 : bool),
  (b1 && !b2 || b2 && !b1) -> Xor b1 b2.
Proof. unfold Xor. tautob*. Qed.


(* ********************************************************************** *)
(** * Lemmas and tactics for translations *)

(* ---------------------------------------------------------------------- *)
(** ** Simplification of equalities involving [true] and [false] *)

(** TODO: reorganize *)

Section FoldingBool.
Variables (P : Prop) (b : bool).

Lemma istrue_isTrue : 
  istrue (isTrue P) = P.
Proof. extens. rewrite* isTrue_iff. Qed.

Lemma isTrue_istrue : 
  isTrue (istrue b) = b.
Proof. extens. rewrite* isTrue_iff. Qed.

Lemma istrue_neg_isTrue : forall P,
  istrue (! isTrue P) = ~ P.
Proof.
  extens. unfold isTrue. case_if; rew_bool.
  rewrite* istrue_false_eq_False.
  rewrite* istrue_true_eq_True.
Qed.

Lemma isTrue_not_istrue : 
  isTrue (~ istrue b) = !b.
Proof. 
  extens. unfold isTrue.
  destruct b; case_if; rew_bool; auto*.
Qed.

Lemma istrue_isTrue_back :
  P -> istrue (isTrue P).
Proof. rewrite~ istrue_isTrue. Qed.

Lemma istrue_isTrue_forw :
  istrue (isTrue P) -> P.
Proof. rewrite~ istrue_isTrue. Qed.

Lemma istrue_not_isTrue_back :
  ~ P -> istrue (! isTrue P).
Proof. rewrite~ istrue_neg_isTrue. Qed.

Lemma istrue_not_isTrue_forw :
  istrue (! isTrue P) -> ~ P.
Proof. rewrite~ istrue_neg_isTrue. Qed.

Lemma prop_eq_True_forw :
  (P = True) -> P.
Proof. intros. subst~. Qed.

Lemma prop_eq_True_back :
  P -> (P = True).
Proof. intros. extens*. Qed.

Lemma prop_eq_False_forw :
  (P = False) -> ~ P.
Proof. intro. subst*. Qed.

Lemma prop_eq_False_back :
  ~ P -> (P = False).
Proof. intros. extens*. Qed.

Lemma prop_neq_True_forw :
  (P <> True) -> ~ P.
Proof. intros_all. apply H. extens*. Qed.

Lemma prop_neq_True_back :
  ~ P -> (P <> True).
Proof. intros_all. subst~. Qed.

Lemma prop_neq_False_forw :
  (P <> False) -> P.
Proof.
  intros_all. apply not_not_elim.
  intros_all. apply H. extens*.
Qed.

Lemma prop_neq_False_back :
  P -> (P <> False).
Proof. introv M K. rewrite~ <- K. Qed.

Lemma not_istrue_isTrue_forw : 
  ~ istrue (isTrue P) -> ~ P.
Proof. apply contrapose_intro. rewrite~ istrue_isTrue. Qed.

Lemma not_istrue_not_isTrue_forw : 
  ~ istrue (! isTrue P) -> P.
Proof.
  rewrite <- (@not_not P). apply contrapose_intro.
  rewrite~ istrue_neg_isTrue. 
Qed. (* todo: missing lemma from lib logic about ~A->B *)

Lemma not_istrue_isTrue_back : 
  ~ P -> ~ istrue (isTrue P).
Proof. apply contrapose_intro. rewrite~ istrue_isTrue. Qed.

Lemma not_istrue_not_isTrue_back : 
  P -> ~ istrue (! isTrue P).
Proof. 
  rewrite <- (@not_not P). apply contrapose_intro.
  rewrite~ istrue_neg_isTrue. 
Qed.

End FoldingBool.

(** Tactic [fold_prop] simplifies goal and hypotheses 
    using the lemmas above *)

Ltac fold_prop := 
  repeat match goal with 
  | H: istrue (isTrue ?P) |- _ => applys_to H istrue_isTrue_forw
  | H: istrue (! isTrue ?P) |- _ => applys_to H istrue_not_isTrue_forw
  | H: ~ istrue (isTrue ?P) |- _ => applys_to H not_istrue_isTrue_forw
  | H: ~ istrue (! isTrue ?P) |- _ => applys_to H not_istrue_not_isTrue_forw
  | H: (?P = True) |- _ => applys_to H prop_eq_True_forw
  | H: (?P = False) |- _ => applys_to H prop_eq_False_forw
  | H: (True = ?P) |- _ => symmetry in H; applys_to H prop_eq_True_forw
  | H: (False = ?P) |- _ => symmetry in H; applys_to H prop_eq_False_forw
  | H: ~ (~ ?P) |- _ => applys_to H not_not_elim 
  | |- istrue (isTrue ?P) => apply istrue_isTrue_back
  | |- istrue (! isTrue ?P) => apply istrue_not_isTrue_back
  | |- ~ istrue (isTrue ?P) => apply not_istrue_isTrue_back
  | |- ~ istrue (! isTrue ?P) => apply not_istrue_not_isTrue_back
  | |- (?P = True) => apply prop_eq_True_back
  | |- (?P = False) => apply prop_eq_False_back
  | |- (True = ?P) => symmetry; apply prop_eq_True_back
  | |- (False = ?P) => symmetry; apply prop_eq_False_back
  | |- ~ (~ ?P) => apply not_not_intro
  end.

(* todo: add
    | H: (P <> True) |- _ => applys_to H prop_neq_True_forw
    | H: (P <> False) |- _ => applys_to H prop_neq_False_forw
    ...
*)

Ltac case_if_post ::= fold_prop.
(* todo: improve case_if so that there is no need for that *)

(* ---------------------------------------------------------------------- *)
(** ** Properties of boolean comparison *)

Lemma isTrue_true : forall (P:Prop),
  P -> isTrue P = true.
Proof. intros. rewrite~ (@prop_eq_True_back P). apply isTrue_True. Qed.

Lemma isTrue_false : forall (P:Prop),
  ~ P -> isTrue P = false.
Proof. intros. rewrite~ (@prop_eq_False_back P). apply isTrue_False. Qed.

Lemma eqb_eq : forall A (x y:A),
  x = y -> (x '= y) = true.
Proof. intros. subst. apply~ isTrue_true. Qed.

Lemma eqb_self : forall A (x:A),
  (x '= x) = true.
Proof. intros. apply~ eqb_eq. Qed.

Lemma eqb_neq : forall A (x y:A),
  x <> y -> (x '= y) = false.
Proof. intros. subst. apply~ isTrue_false. Qed.

Lemma neqb_eq : forall A (x y:A),
  x = y -> (x '<> y) = false.
Proof. intros. subst. rewrite~ isTrue_false. Qed.

Lemma neqb_neq : forall A (x y:A),
  x <> y -> (x '<> y) = true.
Proof. intros. subst. rewrite~ isTrue_true. Qed.

Lemma neqb_self : forall A (x:A),
  (x '<> x) = false.
Proof. intros. apply~ neqb_eq. Qed.



(* todo: rewrite with reflection *)
Lemma Xor_bool : forall (b1 b2 : bool),
  (b1 && !b2 || b2 && !b1) -> Xor b1 b2.
Proof. unfold Xor. tautob*. Qed.

Section FoldingReflect.
Implicit Types P : Prop.
Implicit Types b : bool.

Lemma equiv_true : forall P, 
  reflect true P -> P.
Proof. auto*. Qed.
Lemma equiv_false : forall P, 
  reflect false P -> ~P.
Proof. auto*. Qed.
Lemma equiv_True : forall b, 
  reflect b True -> b.
Proof. auto*. Qed.
Lemma equiv_False : forall b, 
  reflect b False -> !b.
Proof. tautob*. Qed.

Lemma equiv_true_back : forall P, 
  P -> reflect true P.
Proof. auto*. Qed.
Lemma equiv_false_back : forall P, 
  ~P -> reflect false P.
Proof. split; intros; tryfalse~. Qed.
Lemma equiv_True_back : forall b, 
  b -> reflect b True.
Proof. auto*. Qed.
Lemma equiv_False_back : forall b, 
  !b -> reflect b False.
Proof. tautob*. Qed.

End FoldingReflect.

(** Tactic [rew_prop] simplifies goals of the form 
    [reflect true P], [reflect false P], and
    [reflect b True] and [reflect b False] *)

Ltac rew_prop :=
  repeat match goal with
  | H: reflect (istrue true) ?P |- _ => applys_to H equiv_true
  | H: reflect (istrue false) ?P |- _ => applys_to H equiv_false
  | H: reflect ?b True |- _ => applys_to H equiv_True
  | H: reflect ?b False |- _ => applys_to H equiv_False
  | |- reflect (istrue true) ?P => apply equiv_true_back
  | |- reflect (istrue false) ?P => apply equiv_false_back
  | |- reflect ?b True => apply equiv_True_back
  | |- reflect ?b False => apply equiv_False_back
  end.




(* ---------------------------------------------------------------------- *)
(** ** Lemma versions of the rewriting rules *)

(* TODO: simplify proofs using [testprop], once the tactic is generalized
   to booleans *)

Section ReflectionTactics.
Implicit Types b : bool.
Implicit Types P : Prop.

Lemma istrue_isTrue_back :
  P -> istrue (isTrue P).
Proof. rewrite~ istrue_isTrue. Qed.

Lemma istrue_isTrue_forw :
  istrue (isTrue P) -> P.
Proof. rewrite~ istrue_isTrue. Qed.

Lemma istrue_not_isTrue_back :
  ~ P -> istrue (! isTrue P).
Proof. rewrite~ istrue_neg_isTrue. Qed.

Lemma istrue_not_isTrue_forw :
  istrue (! isTrue P) -> ~ P.
Proof. rewrite~ istrue_neg_isTrue. Qed.

Lemma prop_eq_True_forw :
  (P = True) -> P.
Proof. intros. subst~. Qed.

Lemma prop_eq_True_back :
  P -> (P = True).
Proof. intros. extens*. Qed.

Lemma prop_eq_False_forw :
  (P = False) -> ~ P.
Proof. intro. subst*. Qed.

Lemma prop_eq_False_back :
  ~ P -> (P = False).
Proof. intros. extens*. Qed.

Lemma prop_neq_True_forw :
  (P <> True) -> ~ P.
Proof. intros_all. apply H. extens*. Qed.

Lemma prop_neq_True_back :
  ~ P -> (P <> True).
Proof. intros_all. subst~. Qed.

Lemma prop_neq_False_forw :
  (P <> False) -> P.
Proof.
  intros_all. apply not_not_elim.
  intros_all. apply H. extens*.
Qed.

Lemma prop_neq_False_back :
  P -> (P <> False).
Proof. introv M K. rewrite~ <- K. Qed.

Lemma not_istrue_isTrue_forw : 
  ~ istrue (isTrue P) -> ~ P.
Proof. apply contrapose_intro. rewrite~ istrue_isTrue. Qed.

Lemma not_istrue_not_isTrue_forw : 
  ~ istrue (! isTrue P) -> P.
Proof.
  rewrite <- (@not_not P). apply contrapose_intro.
  rewrite~ istrue_neg_isTrue. 
Qed. (* todo: missing lemma from lib logic about ~A->B *)

Lemma not_istrue_isTrue_back : 
  ~ P -> ~ istrue (isTrue P).
Proof. apply contrapose_intro. rewrite~ istrue_isTrue. Qed.

Lemma not_istrue_not_isTrue_back : 
  P -> ~ istrue (! isTrue P).
Proof. 
  rewrite <- (@not_not P). apply contrapose_intro.
  rewrite~ istrue_neg_isTrue. 
Qed.

End ReflectionTactics.





(* Decidability -- todo: remove *)

Definition decidable R := 
  forall x y, {R x y} + {~ R x y}.




(* todo: check ok 
Lemma app_assoc : forall l1 l2 l3,
  l1 ++ (l2 ++ l3) = (l1 ++ l2) ++ l3.
Proof. 
  intros. induction l1.
  rewrite_all~ app_nil_l. 
  rewrite_all~ app_cons. fequals~.
Qed.
*)


==> anc/coq/metatheory/tlc/LICENSE.txt <==
		   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions. 

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version. 

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.


==> anc/coq/metatheory/tlc/LibArray.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Finite arrays                                                           *
**************************************************************************)

(** UNDER CONSTRUCTION *)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibReflect
  LibRelation LibList LibInt LibOperation LibEpsilon
  LibSet LibMap.
Require Export LibBag.


(* todo: move *)

Parameter range : int -> int -> set int.


(* ********************************************************************** *)
(** * Construction of arrays based on maps *)

(* ---------------------------------------------------------------------- *)
(** ** Basic definitions *)

Record array_raw (A:Type) := {
  array_length : int;
  array_support : map int A }.

Record array_wf A (t:array_raw A) := {
  array_pos : array_length t >= 0;
  array_dom : dom (array_support t) = range 0 (array_length t) }.

Definition array (A:Type) := { t : array_raw A | array_wf t }.

Definition length A (t:array A) :=
  array_length (proj1_sig t).

Definition read_impl `{Inhab A} (t:array A) (i:int) : A :=
  (array_support (proj1_sig t))\(i).

Program Definition update_impl A (t:array A) (i:int) (v:A) : array A :=
  Build_array_raw (length t) ((array_support (proj1_sig t))\(i := v)).
Next Obligation.
  destruct t as [t [Wp Wd]]. constructor; unfold length; simpl.
  auto.
  skip. (* todo: dom udpate *)
Defined.

Definition binds_impl A (t:array A) (i:int) (v:A) := 
  binds (array_support (proj1_sig t)) i v.

Axiom make : forall A (n:int) (v:A), array A.

(* ---------------------------------------------------------------------- *)
(** ** Notation through typeclasses *)

Instance read_inst : forall `{Inhab A}, BagRead int A (array A).
  constructor. rapply (@read_impl A H). Defined.
Instance update_inst : forall A, BagUpdate int A (array A).
  constructor. rapply (@update_impl A). Defined.
Instance binds_inst : forall A, BagBinds int A (array A).
  constructor. rapply (@binds_impl A). Defined.

Global Opaque array read_inst update_inst binds_inst.

(* ---------------------------------------------------------------------- *)
(** ** Index for arrays *)

Instance array_index : forall A, BagIndex (array A) int.
Proof. intros. constructor. exact (fun t i => index (length t) i). Defined.

Lemma array_index_def : forall A (t:array A) i,
  index t i = index (length t) i.
Proof. auto. Qed. 

Lemma array_index_bounds : forall A (t:array A) i,
  index t i = (0 <= i < length t).
Proof. auto. Qed. 

Lemma array_index_prove : forall A (t:array A) i,
  0 <= i < length t -> index t i.
Proof. intros. rewrite~ array_index_def. Qed.

Lemma index_array_length : forall A (t : array A) n i,
  index n i -> n = length t -> index t i.
Proof. intros. subst. rewrite~ array_index_def. Qed.

Global Opaque array_index.



(* ********************************************************************** *)
(** * Properties of arrays *)

(* todo *)
Axiom length_update : forall A (t:array A) i v,
  length (t\(i:=v)) = length t.
(* Axiom length_update_prove : forall A (t:array A) i v n,
  length t = n -> length (t\(i:=v)) = n. *)
Axiom array_update_read_eq : forall `{Inhab A} (t:array A) (i:int) (v:A),
  index t i -> (t\(i:=v))\(i) = v.
Axiom array_update_read_neq : forall `{Inhab A} (t:array A) (i j:int) (v:A),
  index t j -> i<>j -> (t\(i:=v))\(j) = t\(j).
Axiom array_make_read : forall `{Inhab A} (i n:int) (v:A),
  index n i -> (make n v)\(i) = v.

Axiom index_update : forall `{Inhab A} (T:array A) i j (v:A),
  index T i -> index (T\(j:=v)) i.
Axiom index_make : forall `{Inhab A} n i (v:A),
  index n i -> index (make n v) i.
Axiom index_array_length_eq : forall A (t : array A) i,
  index (length t) i -> index t i.
Axiom length_make : forall A n (v:A),
  length (make n v) = n.



Hint Rewrite @array_make_read @length_update @array_update_read_eq @array_update_read_neq : rew_array.

Tactic Notation "rew_array" := 
  autorewrite with rew_array.
Tactic Notation "rew_array" "in" hyp(H) := 
  autorewrite with rew_array in H.
Tactic Notation "rew_array" "in" "*" := 
  autorewrite with rew_array in *.

Tactic Notation "rew_array" "~" :=
  rew_array; auto_tilde.
Tactic Notation "rew_array" "*" :=
  rew_array; auto_star.
Tactic Notation "rew_array" "~" "in" hyp(H) :=
  rew_array in H; auto_tilde.
Tactic Notation "rew_array" "*" "in" hyp(H) :=
  rew_array in H; auto_star.

(* todo : fix bug in rewriting order *)

Hint Rewrite @array_update_read_eq : rew_arr.

Tactic Notation "rew_arr" := 
  autorewrite with rew_arr.
Tactic Notation "rew_arr" "in" hyp(H) := 
  autorewrite with rew_arr in H.
Tactic Notation "rew_arr" "in" "*" := 
  autorewrite with rew_arr in *.

Tactic Notation "rew_arr" "~" :=
  rew_arr; auto_tilde.
Tactic Notation "rew_arr" "*" :=
  rew_arr; auto_star.
Tactic Notation "rew_arr" "~" "in" hyp(H) :=
  rew_arr in H; auto_tilde.
Tactic Notation "rew_arr" "*" "in" hyp(H) :=
  rew_arr in H; auto_star.


(* ---------------------------------------------------------------------- *)
(** ** Structural properties

Section Instances.
Variables (A:Type).

Transparent map empty_inst single_bind_inst binds_inst
 union_inst dom_inst disjoint_inst.

Global Instance map_union_empty_l : Union_empty_l (T:=map A B).
Proof. 
  constructor. intros_all. simpl.
  unfold union_impl, empty_impl, map. simpl. extens~.
Qed.

Global Instance map_union_assoc : Union_assoc (T:=map A B).
Proof. 
  constructor. intros M N P. simpl.
  unfold union_impl, map. extens.
  intros k. destruct~ (M k).
Qed.

End Instances.

*)

(* ********************************************************************** *)
(** * Fold *)

Parameter fold_left : 
  forall A B (f:A->B->B) (t:array A) (b:B), B.

(* ********************************************************************** *)
(** * Count *)

Require Import LibWf.

Parameter count : 
  forall A (f:A->Prop) (t:array A), int.

Parameter count_make : forall A (f:A->Prop) n v,
  count f (make n v) = (If f v then n else 0).

Parameter count_update : forall `{Inhab A} (f:A->Prop) (t:array A) i v,
  count f (t\(i:=v)) = count f t
    - (If f (t\(i)) then 1 else 0)
    + (If f v then 1 else 0).

Parameter count_bounds : forall `{Inhab A} (t:array A) (f:A->Prop),
  0 <= count f t <= length t.

Lemma array_count_upto : forall `{Inhab A} (P:A->Prop) (t:array A) n i v,
  ~ P (t\(i)) -> P v -> length t <= n ->
  upto n (count P (t\(i:=v))) (count P t).
Proof.
  introv Ni Pv Le. forwards K: (count_bounds (t\(i:=v)) P). split.
  rewrite length_update in K. math.
  lets M: (@count_update A _). rewrite M. clear M. 
  do 2 (case_if; tryfalse). math.
Qed.



==> anc/coq/metatheory/tlc/LibAxioms.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Axioms                                                                  *
**************************************************************************)

Set Implicit Arguments.


(** This file is used to extend Coq with standard axioms from classical,
    non-constructive higher-order logic. (Such axioms are provided by
    default in other theorem provers like Isabelle/HOL or HOL4.) *)

(** Three axioms taken are: functional extensionality, and propositional
    extensionality and indefinite description.

    All other comomn axioms are derivable, including: the excluded middle,
    the strong excluded middle, propositional degenerency, proof irrelevance, 
    injectivity of equality on dependent pairs, predicate extensionality,
    definite description, and all the versions of the axiom of choice. *)

(* ********************************************************************** *)
(** * Functional extensionality *)

(** Two functions that yield equal results on equal arguments are equal. *)

Axiom func_ext_dep : forall (A:Type) (B:A->Type) (f g : forall x, B x),
  (forall x, f x = g x) -> f = g.


(* ********************************************************************** *)
(** * Propositional extensionality *)

(** Two propositions that are equivalent can be considered to be equal. *)

Axiom prop_ext : forall (P Q : Prop), 
  (P <-> Q) -> P = Q.


(* ********************************************************************** *)
(** * Indefinite description *)

(** Proofs of existence can be reified from [Prop] to [Type]. The lemma
    below is a concise statement for [(exists x, P x) -> { x : A | P x }]. *)

Axiom indefinite_description : forall (A : Type) (P : A->Prop), 
   ex P -> sig P.


==> anc/coq/metatheory/tlc/LibBag.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Shared definitions for containers                                       *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibReflect 
  LibRelation LibOperation LibInt LibStruct.
Generalizable Variables A B K T.

(* ********************************************************************** *)
(** * Operators *)

(* ---------------------------------------------------------------------- *)
(** ** Definitions *)

Class BagEmpty T := { empty : T }.
Class BagSingle A T := { single : A -> T }.
Class BagSingleBind A B T := { single_bind : A -> B -> T }.
Class BagIn A T := { is_in : A -> T -> Prop }.
Class BagBinds A B T := { binds : T -> A -> B -> Prop }.
Class BagRead A B T := { read : T -> A -> B }. 
Class BagUpdate A B T := { update : T -> A -> B -> T }.
Class BagUnion T := { union : T -> T -> T }.
Class BagInter T := { inter : T -> T -> T }.
Class BagIncl T := { incl : binary T }.
Class BagDisjoint T := { disjoint : binary T }.
Class BagRestrict T K := { restrict : T -> K -> T }.
Class BagRemove T K := { remove : T -> K -> T }.
Class BagFold I F T := { fold : monoid_def I -> F -> T -> I }.
Class BagCard T := { card : T -> nat }.
Class BagDom T Ks := { dom : T -> Ks }.
Class BagIndex T A := { index : T -> A -> Prop }.

Definition notin `{BagIn A T} x m :=
  ~ (is_in x m).


(* ---------------------------------------------------------------------- *)
(** ** Notation *)

Notation "\{}" := (empty) 
  : container_scope.
Notation "\{ x }" := (single x) 
  : container_scope.
Notation "x '\in' m" := (is_in x m) 
  (at level 39) : container_scope.
Notation "x '\notin' E" := (notin x E) 
  (at level 39) : container_scope.
Notation "x \:= v" := (single_bind x v) 
  (at level 29) : container_scope.
Notation "m \( x )" := (read m x)
  (at level 33, format "m \( x )") : container_scope.
Notation "m \( x := v )" := (update m x v)
  (at level 33, format "m \( x := v )") : container_scope.
(* todo :
Notation "m \[ x ]" := (read m x)
  (at level 29) : container_scope.
Notation "m \[ x := v ]" := (update m x v)
  (at level 29) : container_scope.
*)

Notation "m1 '\c' m2" := (incl m1 m2)  
  (at level 38) : container_scope.
Notation "m1 '\u' m2" := (union m1 m2)
  (at level 37, right associativity) : container_scope.
Notation "m1 '\n' m2" := (inter m1 m2)
  (at level 36, right associativity) : container_scope.
Notation "m1 '\-' m2" := (remove m1 m2)
  (at level 35) : container_scope.
Notation "m1 '\|' m2" := (restrict m1 m2)
  (at level 34) : container_scope.
Notation "m1 '\#' m2" := (disjoint m1 m2)
  (at level 37, right associativity) : container_scope.

Open Scope container_scope.

(* todo: bug with spaces *)
Notation "''{' x '}'" := (single x) (format "''{' x '}'")
  : container_scope.

Notation "M \-- i" := (M \- \{i}) (at level 35) : container_scope.

(* ---------------------------------------------------------------------- *)
(** ** [forall x \in E, P x] notation *)

Notation "'forall_' x '\in' E ',' P" := 
  (forall x, x \in E -> P)
  (at level 200, x ident) : container_scope.
Notation "'forall_' x y '\in' E ',' P" := 
  (forall x y, x \in E -> y \in E -> P)
  (at level 200, x ident, y ident) : container_scope.
Notation "'forall_' x y z '\in' E ',' P" := 
  (forall x y z, x \in E -> y \in E -> z \in E -> P)
  (at level 200, x ident, y ident, z ident) : container_scope.

(* ---------------------------------------------------------------------- *)
(** ** [exists x \in E st P x] notation *)

Notation "'exists_' x '\in' E ',' P" := 
  (exists x, x \in E /\ P)
  (at level 200, x ident) : container_scope.
Notation "'exists_' x y '\in' E ',' P" := 
  (exists x, x \in E /\ y \in E /\ P)
  (at level 200, x ident, y ident) : container_scope.
Notation "'exists_' x y z '\in' E ',' P" := 
  (exists x, x \in E /\ y \in E /\ z \in E /\ P)
  (at level 200, x ident, y ident, z ident) : container_scope.

(* ---------------------------------------------------------------------- *)
(** ** Foreach *)

Definition foreach `{BagIn A T} (P:A->Prop) (E:T) :=
  forall x, x \in E -> P x.

(* ---------------------------------------------------------------------- *)
(** ** [index] for natural numbers *)


Instance int_index : BagIndex int int.
Proof. intros. constructor. exact (fun n (i:int) => 0 <= i < n). Defined.

Lemma int_index_def : forall (n i : int),
  index n i = (0 <= i < n).
Proof. auto. Qed. 

Global Opaque int_index.

Lemma int_index_le : forall i n m : int,
  index n i -> n <= m -> index m i.
Proof. introv. do 2 rewrite @int_index_def. math. Qed.

Lemma int_index_prove : forall (n i : int),
  0 <= i -> i < n -> index n i.
Proof. intros. rewrite~ int_index_def. Qed.

Lemma int_index_succ : forall n i, n >= 0 ->
  index (n + 1) i = (index n i \/ i = n).
Proof.
  introv P. do 2 rewrite int_index_def. extens. iff H.   
  apply classic_left. math.
  destruct H; math. 
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Derivable *)

(** Bag update can be defined as bag union with a singleton bag *)

Instance bag_update_as_union_single : forall A B T
  `{BagSingleBind A B T} `{BagUnion T},
  BagUpdate A B T.
  constructor. apply (fun m k v => m \u (k \:= v)). Defined.

Global Opaque bag_update_as_union_single.


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

(** Membership *)

Class In_empty_eq `{BagIn A T, BagEmpty T} :=
  { in_empty_eq : forall x, x \in \{} = False }.
Class In_empty `{BagIn A T, BagEmpty T} :=
  { in_empty : forall x, x \in \{} -> False }.

Implicit Arguments in_empty [[A] [T] [H] [H0] [In_empty]].

Class In_single_eq `{BagIn A T, BagSingle A T} :=
  { in_single_eq : forall x y, x \in \{y} = (x = y) }.
Class In_single `{BagIn A T, BagSingle A T} :=
  { in_single : forall x y, x \in \{y} -> x = y }.
Class In_single_self `{BagIn A T, BagSingle A T} :=
  { in_single_self : forall x, x \in \{x} }.

Implicit Arguments in_single_eq [[A] [T] [H] [H0] [In_single_eq]].
Implicit Arguments in_single [[A] [T] [H] [H0] [In_single] x y].
Implicit Arguments in_single_self [[A] [T] [H] [H0] [In_single_self]].

Class In_union_eq `{BagIn A T, BagUnion T} :=
  { in_union_eq : forall x (E F : T), x \in (E \u F) = (x \in E \/ x \in F) }.
Class In_union_l `{BagIn A T, BagUnion T} :=
  { in_union_l : forall x E F, x \in E -> x \in (E \u F) }.
Class In_union_r `{BagIn A T, BagUnion T} :=
  { in_union_r : forall x E F, x \in F -> x \in (E \u F) }.
Class In_union_inv `{BagIn A T, BagUnion T} :=
  { in_union_inv : forall x (E F : T), x \in (E \u F) -> (x \in E \/ x \in F) }.

Implicit Arguments in_union_eq [[A] [T] [H] [H0] [In_union_eq]].
Implicit Arguments in_union_l [[A] [T] [H] [H0] [In_union_l] x E F].
Implicit Arguments in_union_r [[A] [T] [H] [H0] [In_union_r] x E F].
Implicit Arguments in_union_inv [[A] [T] [H] [H0] [In_union_inv] x E F].

Class In_inter_eq `{BagIn A T, BagInter T} :=
  { in_inter_eq : forall x E F, x \in (E \n F) = (x \in E /\ x \in F) }.
Class In_inter `{BagIn A T, BagInter T} :=
  { in_inter : forall x E F, x \in E -> x \in F -> x \in (E \n F) }.
Class In_inter_inv `{BagIn A T, BagInter T} :=
  { in_inter_inv : forall x E F, x \in (E \n F) -> x \in E /\ x \in F }.

Implicit Arguments in_inter_eq [[A] [T] [H] [H0] [In_inter_eq]].
Implicit Arguments in_inter [[A] [T] [H] [H0] [In_inter] x E F].
Implicit Arguments in_inter_inv [[A] [T] [H] [H0] [In_inter_inv] x E F].

Class In_remove_eq `{BagIn A T, BagRemove T T} :=
  { in_remove_eq : forall x (E F : T), x \in (E \- F) = (x \in E /\ x \notin F) }.

Implicit Arguments in_remove_eq [[A] [T] [H] [H0] [In_remove_eq]].

Class In_double_eq `{BagIn A T} :=
  { in_double_eq : forall E F, (forall x, x \in E = x \in F) -> E = F }.
Class In_double `{BagIn A T} :=
  { in_double : forall E F, (forall x, x \in E <-> x \in F) -> E = F }.

Implicit Arguments in_double_eq [[A] [T] [H] [In_double_eq]].
Implicit Arguments in_double [[A] [T] [H] [In_double]].

Class Incl_in `{BagIn A T, BagIncl T} :=
  { incl_in : forall x E F, E \c F -> x \in E -> x \in F}.

Implicit Arguments incl_in [[A] [T] [H] [H0] [Incl_in] x E F].

Class Incl_refl `{BagIncl T} :=
  { incl_refl : refl incl }.
Class Incl_trans `{BagIncl T} :=
  { incl_trans : trans incl }. 
Class Double_incl `{BagIncl T} :=
  { double_incl : antisym incl }.
Class Incl_order `{BagIncl T} :=
  { incl_order : LibOrder.order incl }. 

Implicit Arguments incl_refl [[T] [H] [Incl_refl]].
Implicit Arguments incl_trans [[T] [H] [Incl_trans] x z].

(* todo: add implicit
Implicit Arguments double_incl [[T] [H] [Double_incl] x E F].
Implicit Arguments incl_order [[T] [H] [Incl_order] x E F].*)

Class Empty_incl `{BagEmpty T, BagIncl T} :=
  { empty_incl : forall E, \{} \c E }.
Class Incl_empty `{BagEmpty T, BagIncl T} :=
  { incl_empty : forall E, (E \c \{}) = (E = \{}) }.
Class Incl_empty_inv `{BagEmpty T, BagIncl T} :=
  { incl_empty_inv : forall E, E \c \{} -> E = \{} }.

Implicit Arguments empty_incl [[T] [H] [H0] [Empty_incl]].
Implicit Arguments incl_empty [[T] [H] [Incl_empty]].
Implicit Arguments incl_empty_inv [[T] [H] [Incl_empty_inv] E].

(* todo: add implicit arguments in the rest of the file *)

Class Single_incl `{BagSingle A T, BagIn A T, BagIncl T} :=
  { single_incl : forall x E, (\{x} \c E) = (x \in E) }.
Class Incl_single `{BagSingle A T, BagIn A T, BagIncl T, BagEmpty T} :=
  { incl_single : forall x E, (E \c \{x}) -> (E = \{} \/ E = \{x}) }.

Class Incl_union_l `{BagUnion T, BagIncl T} :=
  { incl_union_l : forall E F G, E \c F -> E \c (F \u G) }.
Class Incl_union_r `{BagUnion T, BagIncl T} :=
  { incl_union_r : forall E F G, E \c G -> E \c (F \u G) }.

Class Union_incl_eq `{BagUnion T, BagIncl T} :=
  { union_incl_eq : forall E F G, (E \u F) \c G = (E \c G /\ F \c G) }.
Class Union_incl `{BagUnion T, BagIncl T} :=
  { union_incl : forall E F G, E \c G -> F \c G -> (E \u F) \c G }.
Class Union_incl_inv `{BagUnion T, BagIncl T} :=
  { union_incl_inv : forall E F G, (E \u F) \c G -> E \c G /\ F \c G }.

Class Incl_inter_b `{BagInter T, BagIncl T} :=
  { incl_inter_b : forall E F G, E \c (F \n G) = (E \c F /\ E \c G) }.
Class Incl_inter `{BagInter T, BagIncl T} :=
  { incl_inter : forall E F G, E \c F -> E \c G -> E \c (F \n G) }.
Class Incl_inter_inv `{BagInter T, BagIncl T} :=
  { incl_inter_inv : forall E F G, E \c (F \n G) -> E \c F /\ E \c G }.

(** Union *)

Class Union_assoc `{BagUnion T} :=
  { union_assoc : assoc union }.
Class Union_comm `{BagUnion T} :=
  { union_comm : comm union }.
Class Union_comm_assoc `{BagUnion T} :=
  { union_comm_assoc : comm_assoc union }.
Class Union_empty_l `{BagUnion T, BagEmpty T} :=
  { union_empty_l : neutral_l union empty }.
Class Union_empty_r `{BagUnion T, BagEmpty T} :=
  { union_empty_r : neutral_r union empty }.
Class Union_empty_inv `{BagUnion T, BagEmpty T} :=
  { union_empty_inv : forall E F,
     E \u F = \{} -> E = \{} /\ F = \{} }.
Class Union_self `{BagUnion T} :=
  { union_self : idempotent2 union }.

(* todo: union_comm_monoid *)

(** Intersection *)

Class Inter_assoc `{BagInter T} :=
  { inter_assoc : assoc inter }.
Class Inter_comm `{BagInter T} :=
  { inter_comm : comm inter }.
Class Inter_empty_l `{BagInter T, BagEmpty T} :=
  { inter_empty_l : absorb_l inter empty }.
Class Inter_empty_r `{BagInter T, BagEmpty T} :=
  { inter_empty_r : absorb_r inter empty }.
Class Inter_self `{BagInter T} :=
  { inter_self : idempotent2 inter }.

(** Removal *)

(** Disjointness *)

(** Restriction *)

(** Cardinal *)

Class Card_empty `{BagEmpty T, BagCard T} :=
  { card_empty : card \{} = 0%nat }.
Class Card_single `{BagSingle A T, BagCard T} :=
  { card_single : forall X, card \{X} = 1%nat }.
Class Card_union `{BagUnion T, BagCard T} :=
  { card_union : forall E F, card (E \u F) = (card E + card F)%nat }.
Class Card_union_le `{BagUnion T, BagCard T} :=
  { card_union_le : forall E F, card (E \u F) <= (card E + card F)%nat }.

(* ---------------------------------------------------------------------- *)
(** ** Derived Properties *)

(** Membership *)

Instance in_empty_from_in_empty_eq : 
  forall `{BagIn A T, BagEmpty T},
  In_empty_eq -> In_empty.
Proof. constructor. introv I. rewrite~ in_empty_eq in I. Qed.

Instance in_single_from_in_single_eq : 
  forall `{BagSingle A T, BagIn A T},
  In_single_eq -> In_single.
Proof. constructor. introv I. rewrite~ in_single_eq in I. Qed.

Instance in_single_self_from_in_single_eq : 
  forall `{BagSingle A T, BagIn A T},
  In_single_eq -> In_single_self.
Proof. constructor. intros. rewrite~ in_single_eq. Qed.

Instance in_union_r_from_in_union_eq : 
  forall `{BagIn A T, BagUnion T},
  In_union_eq -> In_union_r.
Proof. constructor. introv I. rewrite in_union_eq. rew_reflect*. Qed.

Instance in_union_l_from_in_union_eq : 
  forall `{BagIn A T, BagUnion T},
  In_union_eq -> In_union_l.
Proof. constructor. introv I. rewrite in_union_eq. rew_reflect*. Qed.

Instance in_union_inv_from_in_union_eq : 
  forall `{BagIn A T, BagUnion T},
  In_union_eq -> In_union_inv.
Proof. constructor. introv I. rewrite~ @in_union_eq in I. Qed.

Instance in_inter_from_in_inter_eq : 
  forall `{BagIn A T, BagInter T},
  In_inter_eq -> In_inter.
Proof. constructor. introv I1 I2. rewrite in_inter_eq. rew_reflect*. Qed. 

(** Union *)

Instance union_empty_r_from_union_empty_l : 
  forall `{BagUnion T, BagEmpty T},
  Union_empty_l -> Union_comm -> Union_empty_r.
Proof. constructor. intros_all. rewrite union_comm. apply union_empty_l. Qed.

(** Intersection *)

Instance inter_empty_r_from_inter_empty_l : 
  forall `{BagInter T, BagEmpty T},
  Inter_empty_l -> Inter_comm -> Inter_empty_r.
Proof. constructor. intros_all. rewrite inter_comm. apply inter_empty_l. Qed.

(* Inclusion *)

Instance incl_refl_from_incl_order :
  forall `{BagIncl T},
  Incl_order -> Incl_refl.
Proof. constructor. apply order_refl. apply incl_order. Qed.

Instance incl_trans_from_incl_order :
  forall `{BagIncl T},
  Incl_order -> Incl_trans.
Proof. constructor. apply order_trans. apply incl_order. Qed.

Instance double_incl_from_incl_order :
  forall `{BagIncl T},
  Incl_order -> Double_incl.
Proof. constructor. apply order_antisym. apply incl_order. Qed.

Instance incl_empty_inv_from_incl_empty :
  forall `{BagEmpty T, BagIncl T},
  Incl_empty -> Incl_empty_inv.
Proof. constructor. introv I. rewrite~ incl_empty in I. Qed.

Instance incl_union_r_from_incl_union_l :
  forall `{BagUnion T, BagIncl T},
  Incl_union_l -> Union_comm -> Incl_union_r.
Proof. constructor. introv I. rewrite union_comm. apply~ incl_union_l. Qed.

Instance union_incl_from_union_incl_eq :
  forall `{BagUnion T, BagIncl T},
  Union_incl_eq -> Union_incl_eq.
Proof. constructor. intros_all. rewrite union_incl_eq. rew_reflect*. Qed.

Instance union_incl_inv_from_union_incl_eq :
  forall `{BagUnion T, BagIncl T},
  Union_incl_eq -> Union_incl_inv.
Proof. constructor. introv I. rewrite union_incl_eq in I. destruct* I. Qed.

Instance in_double_eq_from_in_double :
  forall `{BagIn A T},
  In_double -> In_double_eq.
Proof. constructor. introv I. apply in_double. intros. rewrite* I. Qed.

(** Union and inter from Extensionality *)

Hint Rewrite @in_union_eq @in_inter_eq 
  @in_empty_eq @in_single_eq : rew_in_eq. 

Tactic Notation "contain_by_in_double" :=
  intros_all; apply in_double; intros; 
  autorewrite with rew_in_eq; rew_reflect; 
  intuition (try solve [auto|eauto|auto_false|false]).

Section UnionDouble.
Context `{BagIn A T, BagUnion T}.

Global Instance union_assoc_from_in_union :
  In_double -> In_union_eq -> Union_assoc.
Proof. constructor. contain_by_in_double. Qed.

Global Instance union_comm_from_in_union :
  In_double -> In_union_eq -> Union_comm.
Proof. constructor. contain_by_in_double. Qed.

Global Instance union_empty_l_from_in_union : 
  forall `{BagEmpty T},
  In_double -> In_union_eq -> In_empty_eq -> Union_empty_l.
Proof. constructor. contain_by_in_double. Qed.

Global Instance union_self_from_in_union :
  In_double -> In_union_eq -> Union_self.
Proof. constructor. contain_by_in_double. Qed.

End UnionDouble.

Section InterDouble.
Context `{BagIn A T, BagInter T}.

Global Instance inter_assoc_from_in_inter :
  In_double -> In_inter_eq -> Inter_assoc.
Proof. constructor. contain_by_in_double. Qed.

Global Instance inter_comm_from_in_inter :
  In_double -> In_inter_eq -> Inter_comm.
Proof. constructor. contain_by_in_double. Qed.

Global Instance inter_empty_l_from_in_inter :
  forall `{BagEmpty T},
  In_double -> In_inter_eq -> In_empty_eq -> Inter_empty_l.
Proof. constructor. contain_by_in_double. Qed.

Global Instance inter_self_from_in_inter :
  In_double -> In_inter_eq -> Inter_self.
Proof. constructor. contain_by_in_double. Qed.

End InterDouble.

Instance union_comm_assoc_from_assoc_and_comm 
  `{Union_assoc} {UH: Union_comm} : Union_comm_assoc.
Proof. 
  constructor. intros_all. do 2 rewrite union_assoc. 
  rewrite (union_comm _ x). auto. 
Qed.

(* todo: comm_assoc_l and _r *)





==> anc/coq/metatheory/tlc/LibBool.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Reflection : Basic Operations on Booleans                               *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibOperation.

(* ********************************************************************** *)
(** * Properties of the boolean type *)

(* ---------------------------------------------------------------------- *)
(** ** Inhabited *)

Instance bool_inhab : Inhab bool.
Proof. constructor. apply (prove_Inhab true). Qed.


(* ********************************************************************** *)
(** * Boolean Operations *)

(* TODO: is it possible to reuse the definition from the library? 
   It might be possible, but it requires to fix several proofs *)

Section Definitions.
Implicit Types x y z : bool.

(** ** Comparison *)

Definition beq_impl x y := 
  match x, y with
  | true, true => true
  | false, false => true
  | _, _ => false
  end.

(** Conjunction *)

Definition and x y :=
  match x, y with
  | true, true => true
  | _, _ => false
  end.

(** Disjunction *)

Definition or x y :=
  match x, y with
  | false, false => false
  | _, _ => true
  end.

(** Implication *)

Definition impl x y :=
  match x, y with
  | false, true => false
  | _, _ => true
  end.

(** Negation *)

Definition neg x :=
  match x with 
  | true => false
  | false => true
  end.

(** Exclusive or*)

Definition xor x y := 
  x <> y.

End Definitions.

(** Notations *)

Notation "! x" := (neg x) 
  (at level 35, right associativity) : Bool_scope.
Infix "&&" := and 
  (at level 40, left associativity) : Bool_scope.
Infix "||" := or 
  (at level 50, left associativity) : Bool_scope.

Notation "! x" := (neg x) 
  (at level 35, right associativity) : Bool_scope.
Infix "&&" := and 
  (at level 40, left associativity) : Bool_scope.
Infix "||" := or 
  (at level 50, left associativity) : Bool_scope.

Infix "&&&" := and 
  (at level 40, left associativity, only parsing) : Bool_scope.
Infix "|||" := or 
  (at level 50, left associativity, only parsing) : Bool_scope.
  (* todo: understand why there is a bug on the && *)

Bind Scope Bool_scope with bool.
Open Scope Bool_scope.



(* ********************************************************************** *)
(** * Boolean Decision Procedure : tactic working by exponential case
      analysis on all variables of type bool. *) 

(* ---------------------------------------------------------------------- *)
(** ** A first simple tactic named [tautob]. *)

Tactic Notation "tautob" := 
  let rec go _ :=
    (try intros_all); match goal with
    | b : bool |- _ => destruct b; clear b; go tt
    | _ => simpls; try split; intros; try discriminate
    end in go tt.

Tactic Notation "tautob" "~" := 
   tautob; auto.
Tactic Notation "tautob" "*" := 
   tautob; auto*.


(* ********************************************************************** *)
(** * Properties of booleans *) 

(* ---------------------------------------------------------------------- *)
(** ** Properties of [and], [or] and [neg] *)

(* todo: rename those lemmas according to convention (e.g. and_neutral_l) *)

Lemma or_same : idempotent2 or.
Proof. tautob~. Qed.

Lemma and_same : idempotent2 and.
Proof. tautob~. Qed.

Lemma neutral_l_and : neutral_l and true.
Proof. tautob~. Qed.

Lemma neutral_r_and : neutral_r and true.
Proof. tautob~. Qed.

Lemma absorb_l_and : absorb_l and false.
Proof. tautob~. Qed.

Lemma absorb_r_and : absorb_r and false.
Proof. tautob~. Qed.

Lemma neutral_l_or : neutral_l or false.
Proof. tautob~. Qed.

Lemma neutral_r_or : neutral_r or false.
Proof. tautob~. Qed.

Lemma absorb_l_or : absorb_l or true.
Proof. tautob~. Qed.

Lemma absorb_r_or : absorb_r or true.
Proof. tautob~. Qed.

Lemma comm_or : comm or.
Proof. tautob~. Qed.

Lemma comm_and : comm and.
Proof. tautob~. Qed.

Lemma assoc_and : assoc and. 
Proof. tautob*. Qed.

Lemma assoc_or : assoc or. 
Proof. tautob*. Qed.

Lemma neg_false : ! false = true.
Proof. auto. Qed.

Lemma neg_true : ! true = false.
Proof. auto. Qed. 

Lemma neg_and : @automorphism bool neg and or.
Proof. tautob~. Qed.

Lemma neg_or : @automorphism bool neg or and.
Proof. tautob~. Qed.

Lemma neg_neg : idempotent neg.
Proof. tautob~. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Properties of [if then else] *)

Section PropertiesIf.

Implicit Types x y z : bool. 

Lemma if_t_x_y : forall x y,
  (if true then x else y) = x.
Proof. auto. Qed.

Lemma if_f_x_y : forall x y,
  (if false then x else y) = y.
Proof. auto. Qed.

Lemma if_x_y_y : forall x y,
  (if x then y else y) = y.
Proof. tautob~. Qed.

Lemma if_x_t_f : forall x,
  (if x then true else false) = x.
Proof. tautob~. Qed.

Lemma if_x_f_t : forall x,
  (if x then false else true) = !x.
Proof. tautob~. Qed.

Lemma if_x_t_y : forall x y,
  (if x then true else y) = x || y.
Proof. tautob~. Qed.

Lemma if_x_y_f : forall x y,
  (if x then y else false) = x && y.
Proof. tautob~. Qed.

End PropertiesIf.


(* ********************************************************************** *)
(** * Tactics *) 

(** [fix_neg_neg] is a tactic that simplifies all double negations. *)

Hint Rewrite neg_neg : rew_neg_neg.
Tactic Notation "fix_neg_neg" := 
  autorewrite with rew_neg_neg in *.  
Tactic Notation "fix_neg_neg" "~" := 
  fix_neg_neg; auto_tilde.
Tactic Notation "fix_neg_neg" "*" := 
  fix_neg_neg; auto_star.

(** [rew_bool] simplifies boolean expressions, using rewriting
    lemmas in the database [rew_bool] defined below. *)

Hint Rewrite 
  neg_false neg_true neg_neg neg_and neg_or
  neutral_l_and neutral_r_and absorb_l_and absorb_r_and
  neutral_l_or neutral_r_or absorb_l_or absorb_r_or  
  if_t_x_y if_f_x_y if_x_y_y if_x_t_f if_x_f_t if_x_t_y if_x_y_f       
  : bool_rew.

Tactic Notation "rew_bool" :=
  autorewrite with bool_rew.
Tactic Notation "rew_bool" "in" hyp(H) :=
  autorewrite with bool_rew in H.
Tactic Notation "rew_bool" "in" "*":=
  autorewrite with bool_rew in *.
Tactic Notation "rew_bool" "~" :=
  rew_bool; auto~.
Tactic Notation "rew_bool" "*" :=
  rew_bool; auto*.
Tactic Notation "rew_bool" "~" "in" "*":=
  rew_bool in *; auto~.
Tactic Notation "rew_bool" "*" "in" "*":=
  rew_bool in *; auto*.


(** Making definitions opaque ensures that the [simpl] tactic does
    not break symmetry in proofs. *)

Opaque and or neg. 




==> anc/coq/metatheory/tlc/LibChoice.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Proof of the axioms of choice                                           *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibEpsilon.
Generalizable Variables A B.

(** This files includes several versions of the axiom of choice.
    This "axiom" is actually proved in terms of indefinite description.
    Remark: the choice results contained in this file are not very
    useful in practice since it is usually more convenient to use
    the epsilon operator directly. *)


(* ********************************************************************** *)
(** * Functional choice *)

(* ---------------------------------------------------------------------- *)
(** ** Functional choice *)

(** This result can be used to build a function from a relation that maps 
    every input to at least one output. *)

Lemma func_choice : forall A B (R:A->B->Prop),
  (forall x, exists y, R x y) ->
  (exists f, forall x, R x (f x)).
Proof.
  intros. exists (fun x => proj1_sig (indefinite_description (H x))).
  intro x. apply (proj2_sig (indefinite_description (H x))).
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Dependent functional choice *)

(** It is a generalization of functional choice to dependent functions. *)

Scheme and_indd := Induction for and Sort Prop.
Scheme eq_indd := Induction for eq Sort Prop.

Lemma dependent_func_choice : 
  forall A (B:A->Type) (R:forall x, B x -> Prop),
  (forall x , exists y, R x y) ->
  (exists f, forall x, R x (f x)).
Proof.
  introv H.
  pose (B' := { x:A & B x }). 
  pose (R' := fun (x:A) (y:B') => projT1 y = x /\ R (projT1 y) (projT2 y)). 
  destruct (func_choice R') as (f,Hf).
    intros x. destruct (H x) as (y,Hy).
     exists (existT (fun x => B x) x y). split~.
  sets proj1_transparent: (fun P Q (p:P/\Q) => let (a,b) := p in a).
  exists (fun x => eq_rect _ _ (projT2 (f x)) _ (proj1_transparent _ _ (Hf x))).
  intros x. destruct (Hf x) as (Heq,HR) using and_indd.
  destruct (f x). simpls. destruct Heq using eq_indd. apply HR.
Qed.

Implicit Arguments dependent_func_choice [A B].


(* ---------------------------------------------------------------------- *)
(** ** Guarded functional choice *)

(** Similar to functional choice, except that it targets partial functions *)

Lemma guarded_func_choice : forall A `{Inhab B} (P : A->Prop) (R : A->B->Prop),
  (forall x, P x -> exists y, R x y) ->
  (exists f, forall x, P x -> R x (f x)).
Proof.
  intros. apply (func_choice (fun x y => P x -> R x y)).
  intros. apply~ indep_general_premises.
Qed. 

(* ---------------------------------------------------------------------- *)
(** ** Omniscient functional choice *)

(** Similar to functional choice except that the proof of functionality
    of the relation is given after the fact, for each argument. *)

Lemma omniscient_func_choice : forall A `{Inhab B} (R : A->B->Prop),
  exists f, forall x, (exists y, R x y) -> R x (f x).
Proof. intros. apply~ guarded_func_choice. Qed.


(* ********************************************************************** *)
(** * Functional unique choice *)

(** This section provides a similar set of results excepts that it is
    specialized for the case where each argument has a unique image. *)

(* ---------------------------------------------------------------------- *)
(** ** Functional unique choice *)

Lemma func_unique_choice : forall A B (R:A->B->Prop),
  (forall x , exists! y, R x y) ->
  (exists! f, forall x, R x (f x)).
Proof.
  intros. destruct (func_choice R) as [f Hf].
  intros. apply (ex_unique_to_ex (H x)).
  exists f. split. auto.
   intros g Hg. apply func_ext_1. intros y.
   apply~ (ex_unique_to_at_most_one (H y)).
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Dependent functional unique choice *)

Theorem dependent_func_unique_choice :
  forall (A:Type) (B:A -> Type) (R:forall x:A, B x -> Prop),
  (forall x:A, exists! y : B x, R x y) ->
  (exists! f : (forall x:A, B x), forall x:A, R x (f x)).
Proof.
  intros. destruct (dependent_func_choice R) as [f Hf].
  intros. apply (ex_unique_to_ex (H x)).
  exists f. split. auto.
   intros g Hg. apply func_ext_dep_1. intros y.
   apply~ (ex_unique_to_at_most_one (H y)).
 Qed.

Implicit Arguments dependent_func_unique_choice [A B].

(* ---------------------------------------------------------------------- *)
(** ** Guarded functional unique choice *)

Lemma guarded_func_unique_choice :
  forall A `{Inhab B} (P : A->Prop) (R : A->B->Prop),
  (forall x, P x -> exists! y, R x y) ->
  (exists f, forall x, P x -> R x (f x)).
Proof.
  introv I M. apply (func_choice (fun x y => P x -> R x y)).
  intros. apply indep_general_premises.
  introv H. destruct* (M _ H) as (y&Hy&_).
Qed. 

(* ---------------------------------------------------------------------- *)
(** ** Omniscient functional unique choice *)

Lemma omniscient_func_unique_choice : 
  forall A `{Inhab B} (R : A->B->Prop),
  exists f, forall x, (exists! y, R x y) -> R x (f x).
Proof.
  intros. destruct (omniscient_func_choice R) as [f F].
  exists f. introv (y&Hy&Uy). auto*.
Qed.


(* ********************************************************************** *)
(** * Relational choice *)

(** Relational choice can be used to extract from a relation a subrelation
    that describes a function, by mapping every argument to a unique image. *)

(* ---------------------------------------------------------------------- *)
(** ** Relational choice *)

Definition subrelation A B (R1 R2 : A->B->Prop) :=
  forall x y, R1 x y -> R2 x y.

Lemma rel_choice : forall A B (R:A->B->Prop),
  (forall x, exists y, R x y) ->
  (exists R', subrelation R' R 
           /\ forall x, exists! y, R' x y).
Proof.
  introv H. destruct~ (func_choice R) as [f Hf].
  exists (fun x y => f x = y). split.
    introv E. simpls. subst~.
    intros x. exists~ (f x).
Qed.

(* TODO: Dependent relational choice, is it meaningful?, useful? *)

(* ---------------------------------------------------------------------- *)
(** ** Guarded relational choice *)

Lemma guarded_rel_choice : forall A B (P : A->Prop) (R : A->B->Prop),
  (forall x, P x -> exists y, R x y) ->
  (exists R', subrelation R' R 
           /\ forall x, P x -> exists! y, R' x y).
Proof.
  intros. destruct (rel_choice (fun (x:sigT P) (y:B) => R (projT1 x) y)) 
   as (R',(HR'R,M)). 
    intros (x,HPx). destruct (H _ HPx) as (y,HRxy). exists~ y.
  set (R'' := fun (x:A) (y:B) => exists H : P x, R' (existT P x H) y).
  exists R''. split.
    intros x y (HPx,HR'xy). apply (HR'R _ _ HR'xy).
    intros x HPx. destruct (M (existT P x HPx)) as (y,(HR'xy,Uniq)).
     exists y. split.
       exists~ HPx.
       intros y' (H'Px,HR'xy'). apply Uniq.
        rewrite~ (proof_irrelevance HPx H'Px).
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Omniscient relation choice *)

Lemma omniscient_rel_choice : forall A B (R : A->B->Prop),
  exists R', subrelation R' R 
          /\ forall x, (exists y, R x y) -> (exists! y, R' x y).
Proof. intros. apply~ guarded_rel_choice. Qed.







==> anc/coq/metatheory/tlc/LibCore.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Packing the Core Modules                                                *
**************************************************************************)

Require Export LibTactics LibLogic LibOperation LibReflect.
Require Export LibUnit LibProd LibSum LibOption LibNat LibInt LibList.
Require Export LibRelation LibOrder LibWf.
Export LibTacticsCompatibility.

Open Scope Z_scope.
Open Scope comp_scope.



==> anc/coq/metatheory/tlc/LibEpsilon.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Epsilon operator                                                        *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic.
Generalizable Variables A B.


(* ********************************************************************** *)
(** * Definition and specificaiton of Hilbert's epsilon operator *)

(* ---------------------------------------------------------------------- *)
(** ** Construction of epsilon *)

(* TODO: inline the lemma? *)
Lemma Inhab_witness : forall `{Inhab A}, { x : A | True }.
Proof. intros. destruct H as [H]. apply~ indefinite_description. Qed.

Lemma epsilon_def : forall `{Inhab A} (P : A->Prop), 
  { x : A | (exists y, P y) -> P x }.
Proof.
  intros A I P. destruct (classicT (exists y, P y)) as [H|H].
    apply indefinite_description. destruct H. exists~ x.
    destruct (@Inhab_witness _ I) as [x _].
     exists x. auto_false~.
Qed.

Definition epsilon `{Inhab A} (P : A -> Prop) : A
  := proj1_sig (epsilon_def P).

(* ---------------------------------------------------------------------- *)
(** ** Specification of epsilon *)

Lemma epsilon_spec_exists : forall `{Inhab A} (P : A->Prop),
  (exists x, P x) -> P (epsilon P).
Proof. intros. apply~ (proj2_sig (epsilon_def P)). Qed.

Lemma epsilon_elim_exists : forall `{Inhab A} (P Q : A->Prop),
  (exists x, P x) -> (forall x, P x -> Q x) -> Q (epsilon P).
Proof. introv E M. apply M. apply~ epsilon_spec_exists. Qed.

Lemma epsilon_spec : forall `{Inhab A} (P : A->Prop) x,
  P x -> P (epsilon P).
Proof. intros. apply* (epsilon_spec_exists). Qed.

Lemma epsilon_elim : forall `{Inhab A} (P Q : A->Prop) x,
  P x -> (forall x, P x -> Q x) -> Q (epsilon P).
Proof. introv Px W. apply W. apply* epsilon_spec_exists. Qed.

Lemma epsilon_eq : forall A {I:Inhab A} (P P':A->Prop),
  (forall x, P x <-> P' x) -> 
  epsilon P = epsilon P'.
Proof. introv H. fequals. apply~ prop_ext_1. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Tactics to work with [epsilon] *)

(* TODO: comment and demos *)

Lemma epsilon_spec' : forall A (P:A->Prop) (x:A),
  forall (H:P x) {IA:Inhab A}, P (epsilon P).
Proof. intros. applys* epsilon_spec. Qed.

Lemma epsilon_spec_exists' : forall A (P : A->Prop) {IA:Inhab A},
  (exists x, P x) -> P (epsilon P).
Proof. intros. applys* epsilon_spec_exists. Qed.

Ltac find_epsilon cont :=
  match goal with 
  | |- context [epsilon ?E] => cont E
  | H: context [epsilon ?E] |- _ => cont E
  end.

Ltac find_epsilon_in H cont :=
  match type of H with context [epsilon ?E] => cont E end.

Ltac spec_epsilon_post E X W I := 
   first [ lets I: (>> (@epsilon_spec' _ E W) __ __) 
         | lets I: (>> (@epsilon_spec' _ E _ W) __)  ]; 
   [ | sets X: (epsilon E) ].

Ltac spec_epsilon_exists_post E X I := 
   lets I: (>> (@epsilon_spec_exists' _ E) __ __); [ | sets X: (epsilon E) ].

Tactic Notation "sets_epsilon" "as" ident(X) :=
  find_epsilon ltac:(fun E => sets X: (epsilon E)).

Tactic Notation "sets_epsilon" "in" hyp(H) "as" ident(X) :=
  find_epsilon_in H ltac:(fun E => sets X: (epsilon E)).

Tactic Notation "spec_epsilon" constr(W) "as" ident(X) simple_intropattern(I) :=
  find_epsilon ltac:(fun E => spec_epsilon_post E X W I).

Tactic Notation "spec_epsilon" constr(W) "in" hyp(H) "as" ident(X) simple_intropattern(I) :=
  find_epsilon_in H ltac:(fun E => spec_epsilon_post E X W I).

Tactic Notation "spec_epsilon" "as" ident(X) simple_intropattern(I) :=
  find_epsilon ltac:(fun E => spec_epsilon_exists_post E X I).
Tactic Notation "spec_epsilon" "as" ident(X) :=
  let H := fresh "H" X in spec_epsilon as X H.

Tactic Notation "spec_epsilon" "in" hyp(H) "as" ident(X) simple_intropattern(I) :=
  find_epsilon_in H ltac:(fun E => spec_epsilon_exists_post E X I).
Tactic Notation "spec_epsilon" "in" hyp(H) "as" ident(X) :=
  let H := fresh "H" X in spec_epsilon in H as X H. 

Tactic Notation "spec_epsilon" "~" constr(W) "as" ident(X) simple_intropattern(I) :=
  spec_epsilon W as X I; auto_tilde.
Tactic Notation "spec_epsilon" "~" constr(W) "in" hyp(H) "as" ident(X) simple_intropattern(I) :=
  spec_epsilon W in H as X I; auto_tilde.
Tactic Notation "spec_epsilon" "~" "as" ident(X) simple_intropattern(I) :=
  spec_epsilon as X I; auto_tilde.
Tactic Notation "spec_epsilon" "~" "as" ident(X) :=
  spec_epsilon as X; auto_tilde.
Tactic Notation "spec_epsilon" "~" "in" hyp(H) "as" ident(X) simple_intropattern(I) :=
  spec_epsilon in H as X I; auto_tilde.
Tactic Notation "spec_epsilon" "~" "in" hyp(H) "as" ident(X) :=
  spec_epsilon in H as X; auto_tilde.

Tactic Notation "spec_epsilon" "*" constr(W) "as" ident(X) simple_intropattern(I) :=
  spec_epsilon W as X I; auto_star.
Tactic Notation "spec_epsilon" "*" constr(W) "in" hyp(H) "as" ident(X) simple_intropattern(I) :=
  spec_epsilon W in H as X I; auto_star.
Tactic Notation "spec_epsilon" "*" "as" ident(X) simple_intropattern(I) :=
  spec_epsilon as X I; auto_star.
Tactic Notation "spec_epsilon" "*" "as" ident(X) :=
  spec_epsilon as X; auto_star.
Tactic Notation "spec_epsilon" "*" "in" hyp(H) "as" ident(X) simple_intropattern(I) :=
  spec_epsilon in H as X I; auto_star.
Tactic Notation "spec_epsilon" "*" "in" hyp(H) "as" ident(X) :=
  spec_epsilon in H as X; auto_star.



==> anc/coq/metatheory/tlc/LibEqual.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Equality                                                                  *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibAxioms.
Generalizable Variables A.


(* ********************************************************************** *)
(** * Partial application of Leibnitz' equality *)

(** [= x] is a unary predicate which holds of values equal to [x].
    It simply denotes the partial application of equality.
    [= x :> A] allows to specify the type. *)

Notation "'=' x :> A" := (fun y => y = x :> A) 
  (at level 71, x at next level).
Notation "'=' x" := (fun y => y = x) 
  (at level 71).

(** [<> x] is a unary predicate which holds of values disequal to [x].
    It simply denotes the partial application of disequality.
    [<> x :> A] allows to specify the type. *)

Notation "'<>' x :> A" := (fun y => y <> x :> A) 
  (at level 71, x at next level).
Notation "'<>' x" := (fun y => y <> x) 
  (at level 71).


(* ********************************************************************** *)
(** * Functional extensionality *)

(* ---------------------------------------------------------------------- *)
(** ** Dependent functional extensionality *)

Section FuncExtDep.
Variables
  (A1 : Type) 
  (A2 : forall (x1 : A1), Type) 
  (A3 : forall (x1 : A1) (x2 : A2 x1), Type)
  (A4 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2), Type)
  (A5 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3), Type)
  (A6 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4), Type).

Lemma func_ext_dep_1 : forall (f g : forall (x1:A1), A2 x1),
  (forall x1, f x1 = g x1) -> f = g.
Proof. repeat (intros; apply func_ext_dep). auto. Qed.

Lemma func_ext_dep_2 : forall (f g : forall (x1:A1) (x2:A2 x1), A3 x2),
  (forall x1 x2, f x1 x2 = g x1 x2) -> f = g.
Proof. repeat (intros; apply func_ext_dep). auto. Qed.

Lemma func_ext_dep_3 : forall (f g : forall (x1:A1) (x2:A2 x1) (x3:A3 x2), A4 x3),
  (forall x1 x2 x3, f x1 x2 x3 = g x1 x2 x3) -> f = g.
Proof. repeat (intros; apply func_ext_dep). auto. Qed.

Lemma func_ext_dep_4 : forall (f g: forall (x1:A1) (x2:A2 x1) (x3:A3 x2) 
 (x4:A4 x3), A5 x4),
  (forall x1 x2 x3 x4, f x1 x2 x3 x4 = g x1 x2 x3 x4) -> f = g.
Proof. repeat (intros; apply func_ext_dep). auto. Qed.

End FuncExtDep.

(* ---------------------------------------------------------------------- *)
(** ** Non-dependent functional extensionality *)

Lemma func_ext_1 : forall A1 B (f g : A1 -> B),
  (forall x1, f x1 = g x1) -> f = g.
Proof. intros. apply~ func_ext_dep_1. Qed.

Lemma func_ext_2 : forall A1 A2 B (f g : A1 -> A2 -> B),
  (forall x1 x2, f x1 x2 = g x1 x2) -> f = g.
Proof. intros. apply~ func_ext_dep_2. Qed.

Lemma func_ext_3 : forall A1 A2 A3 B (f g : A1 -> A2 -> A3 -> B),
  (forall x1 x2 x3, f x1 x2 x3 = g x1 x2 x3) -> f = g.
Proof. intros. apply~ func_ext_dep_3. Qed.

Lemma func_ext_4 : forall A1 A2 A3 A4 B (f g : A1 -> A2 -> A3 -> A4 -> B),
  (forall x1 x2 x3 x4, f x1 x2 x3 x4 = g x1 x2 x3 x4) -> f = g.
Proof. intros. apply~ func_ext_dep_4. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Eta-conversion *)

Lemma func_eta_dep : forall (A:Type) (B:A->Type) (f : forall x, B x),
  (fun x1 => f x1) = f.
Proof. intros. apply~ func_ext_dep. Qed.

Lemma func_eta_1 : forall A1 B (f : A1 -> B),
  (fun x1 => f x1) = f.
Proof. intros. apply~ func_ext_1. Qed.

Lemma func_eta_2 : forall A1 A2 B (f : A1 -> A2 -> B),
  (fun x1 x2 => f x1 x2) = f.
Proof. intros. apply~ func_ext_2. Qed.

Lemma func_eta_3 : forall A1 A2 A3 B (f : A1 -> A2 -> A3 -> B),
  (fun x1 x2 x3 => f x1 x2 x3) = f.
Proof. intros. apply~ func_ext_3. Qed.

Lemma func_eta_4 : forall A1 A2 A3 A4 B (f : A1 -> A2 -> A3 -> A4 -> B),
  (fun x1 x2 x3 x4 => f x1 x2 x3 x4) = f.
Proof. intros. apply~ func_ext_4. Qed.

Hint Rewrite func_eta_1 func_eta_2 func_eta_3 func_eta_4 : rew_eta.



(* ********************************************************************** *)
(** * Predicate extensionality *)


(* ---------------------------------------------------------------------- *)
(** ** Dependend predicates *)

Section PropExt.
Variables
  (A1 : Type) 
  (A2 : forall (x1 : A1), Type) 
  (A3 : forall (x1 : A1) (x2 : A2 x1), Type)
  (A4 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2), Type)
  (A5 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3), Type)
  (A6 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4), Type).

Lemma prop_ext_1 : forall (P Q : forall (x1:A1), Prop),
  (forall x1, P x1 <-> Q x1) -> P = Q.
Proof. repeat (intros; apply func_ext_dep). intros. apply~ prop_ext. Qed.

Lemma prop_ext_2 : forall (P Q : forall (x1:A1) (x2:A2 x1), Prop),
  (forall x1 x2, P x1 x2 <-> Q x1 x2) -> P = Q.
Proof. repeat (intros; apply func_ext_dep). intros. apply~ prop_ext. Qed.

Lemma prop_ext_3 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2), Prop),
  (forall x1 x2 x3, P x1 x2 x3 <-> Q x1 x2 x3) -> P = Q.
Proof. repeat (intros; apply func_ext_dep). intros. apply~ prop_ext. Qed.

Lemma prop_ext_4 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2) 
 (x4:A4 x3), Prop),
  (forall x1 x2 x3 x4, P x1 x2 x3 x4 <-> Q x1 x2 x3 x4) -> P = Q.
Proof. repeat (intros; apply func_ext_dep). intros. apply~ prop_ext. Qed.

Lemma prop_ext_5 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2) 
 (x4:A4 x3) (x5:A5 x4), Prop),
  (forall x1 x2 x3 x4 x5, P x1 x2 x3 x4 x5 <-> Q x1 x2 x3 x4 x5) -> P = Q.
Proof. repeat (intros; apply func_ext_dep). intros. apply~ prop_ext. Qed.

Lemma prop_ext_6 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2) 
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5), Prop),
  (forall x1 x2 x3 x4 x5 x6, P x1 x2 x3 x4 x5 x6 <-> Q x1 x2 x3 x4 x5 x6) -> P = Q.
Proof. repeat (intros; apply func_ext_dep). intros. apply~ prop_ext. Qed.

End PropExt.

(* ---------------------------------------------------------------------- *)
(** ** Non-dependend predicates *)

Lemma prop_ext_nd_1 : forall A1 (P Q : A1 -> Prop),
  (forall x1, P x1 <-> Q x1) -> P = Q.
Proof. intros. apply~ prop_ext_1. Qed. 

Lemma prop_ext_nd_2 : forall A1 A2 (P Q : A1 -> A2 -> Prop),
  (forall x1 x2, P x1 x2 <-> Q x1 x2) -> P = Q.
Proof. intros. apply~ prop_ext_2. Qed.

Lemma prop_ext_nd_3 : forall A1 A2 A3 (P Q : A1 -> A2 -> A3 -> Prop),
  (forall x1 x2 x3, P x1 x2 x3 <-> Q x1 x2 x3) -> P = Q.
Proof. intros. apply~ prop_ext_3. Qed.

Lemma prop_ext_nd_4 : forall A1 A2 A3 A4 (P Q : A1 -> A2 -> A3 -> A4 -> Prop),
  (forall x1 x2 x3 x4, P x1 x2 x3 x4 <-> Q x1 x2 x3 x4) -> P = Q.
Proof. intros. apply~ prop_ext_4. Qed.



(* ********************************************************************** *)
(** * Proof Irrelevance *)

(** The proof irrelevance lemma states that two proofs of a same 
    proposition are always equal. *)

(* ---------------------------------------------------------------------- *)
(** ** Proof of the proof-irrelevance result *)

(** Proof irrelevance is a consequence of propositional extensionality. *)

(* TODO: simplify and beautify the proof *)

Module PIfromExt.
  Notation Local inhabited A := A (only parsing).

  Lemma prop_ext_to_eq_arrow :  
    forall (A:Prop), inhabited A -> (A -> A) = A.
  Proof. intros. apply* prop_ext. Qed.

  Record retract (A B : Prop) : Prop := 
  { retract_f1 : A -> B; 
    retract_f2 : B -> A; 
    retract_comp : forall x, retract_f1 (retract_f2 x) = x }.

  Lemma prop_ext_retract_A_A_imp_A :
    forall (A:Prop), inhabited A -> retract A (A -> A).
  Proof.
  intros A a. rewrite (prop_ext_to_eq_arrow a).
  apply~ (@Build_retract A A (fun x => x) (fun x => x)).
  Qed.

  Record has_fixpoint (A:Prop) : Prop := 
    { has_fixpoint_F : (A -> A) -> A; 
      has_fixpoint_fix : forall f, has_fixpoint_F f = f (has_fixpoint_F f) }.

  Lemma ext_prop_fixpoint :
    forall (A:Prop), inhabited A -> has_fixpoint A.
  Proof.
  intros A a. destruct (prop_ext_retract_A_A_imp_A a) as [g1 g2 Fix].
  set (Y := fun f => (fun x => f (g1 x x)) (g2 (fun x => f (g1 x x)))).
  exists Y. intros f. unfold Y at 1. rewrite~ Fix.
  Qed.

 Inductive boolP : Prop :=
    | trueP : boolP
    | falseP : boolP.
  Definition boolP_elim_redl (C:Prop) (c1 c2:C) :
    c1 = boolP_ind c1 c2 trueP := refl_equal c1.
  Definition boolP_elim_redr (C:Prop) (c1 c2:C) :
    c2 = boolP_ind c1 c2 falseP := refl_equal c2.
  Scheme boolP_indd := Induction for boolP Sort Prop.

 Lemma aux : trueP = falseP.
  Proof.
    case (@ext_prop_fixpoint boolP trueP); intros G Gfix.
    set (neg := fun b:boolP => @boolP_ind boolP falseP trueP b).
    generalize (refl_equal (G neg)).
    pattern (G neg) at 1 in |- *.
    apply boolP_indd with (b := G neg); intro Heq.
    rewrite (boolP_elim_redl falseP trueP).
    change (trueP = neg trueP) in |- *. rewrite Heq. apply Gfix.
    rewrite (boolP_elim_redr falseP trueP).
    change (neg falseP = falseP) in |- *; rewrite Heq; symmetry  in |- *;
      apply Gfix.
  Qed.

  Lemma proof_irrelevance : 
    forall (P : Prop) (p q : P), p = q.
  Proof.
  intros A a1 a2.
  set (f := fun b:boolP => match b with trueP => a1 | _ => a2 end). 
  (* set (f := fun b:boolP => boolP_ind a1 a2 b). *)
  rewrite (boolP_elim_redl a1 a2).
  change (f trueP = a2) in |- *.
  rewrite (boolP_elim_redr a1 a2).
  change (f trueP = f falseP) in |- *.
  rewrite (aux).
    reflexivity.
  Qed.

End PIfromExt.

Lemma proof_irrelevance : 
  forall (P : Prop) (p q : P), p = q. 
Proof. exact PIfromExt.proof_irrelevance. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Consequences of proof irrelevance *)

(** Uniqueness of identity proofs *)

Lemma identity_proofs_unique : 
  forall (A : Type) (x y : A) (p q : x = y), p = q.
Proof. intros. apply proof_irrelevance. Qed. 

(** Uniqueness of reflexive identity proofs *)

Lemma refl_identity_proofs_unique : 
  forall (A : Type) (x : A) (p : x = x), 
  p = refl_equal x.
Proof. intros. apply proof_irrelevance. Qed. 

(** Invariance by substitution of reflexive equality proofs *)

Lemma eq_rect_eq : 
  forall (A : Type) (p : A) (Q : A -> Type) (x : Q p) (h : p = p),
  eq_rect p Q x p h = x.
Proof. intros. rewrite~ (refl_identity_proofs_unique h). Qed.

(** Streicher's axiom K *)

Lemma streicher_K : forall (A : Type) (x : A) (P : x = x -> Prop),
  P (refl_equal x) -> forall (p : x = x), P p.
Proof. intros. rewrite~ (refl_identity_proofs_unique p). Qed.


(* ---------------------------------------------------------------------- *)
(** ** Injectivity of equality on dependent pairs *)

(** This section establishes that [existT P p x = existT P p y] implies
    that [x] is equal to [y]. It indirectly results from the proof 
    irrelevance property. *)

(** Definition of dependent equality, with non-dependent return type *)

Inductive eq_dep_nd (A : Type) (P : A -> Type) 
    (p : A) (x : P p) (q : A) (y : P q) : Prop :=
 | eq_dep_nd_intro : forall (h : q = p), 
    x = eq_rect q P y p h -> eq_dep_nd P p x q y.

Implicit Arguments eq_dep_nd [A P p q].
Implicit Arguments eq_dep_nd_intro [A P p q x y].

(** Reflexivity of [eq_dep_nd] *)

Lemma eq_dep_nd_direct : forall (A : Type) (P : A -> Type) (p : A) (x : P p),
  eq_dep_nd x x.
Proof. intros. apply (eq_dep_nd_intro (refl_equal p)). auto. Qed.

(** Injectivity of [eq_dep_nd] *)

Lemma eq_dep_nd_eq :
  forall (A : Type) (P : A -> Type) (p : A) (x y : P p), 
  eq_dep_nd x y -> x = y.
Proof. introv H. inversions H. rewrite~ eq_rect_eq. Qed.

(** Equality on dependent pairs implies [eq_dep_nd] *)

Lemma eq_sigT_eq_dep_nd :
  forall (A : Type) (P : A -> Type) (p q : A) (x : P p) (y : P q),
  existT P p x = existT P q y -> eq_dep_nd x y.
Proof. introv E. dependent rewrite E. simpl. apply eq_dep_nd_direct. Qed. 

(** Injectivity of equality on dependent pairs *)

Lemma eq_sigT_to_eq : 
  forall (A : Type) (P : A -> Type) (p : A) (x y : P p),
  existT P p x = existT P p y -> x = y.
Proof. intros. apply eq_dep_nd_eq. apply~ eq_sigT_eq_dep_nd. Qed.


(* ---------------------------------------------------------------------- *)
(** Irrelevance of the membership property for subsets types *)

(** This is another consequence of proof irrelevance *)

Scheme eq_indd := Induction for eq Sort Prop.

Lemma exist_eq :
  forall (A : Type) (P : A->Prop) (x y : A) (p : P x) (q : P y),
    x = y -> exist P x p = exist P y q.
Proof.
  intros. rewrite (proof_irrelevance q (eq_rect x P p y H)).
  elim H using eq_indd. reflexivity.
Qed.

Lemma existT_eq :
  forall (U:Type) (P:U->Prop) (x y:U) (p:P x) (q:P y),
    x = y -> existT P x p = existT P y q.
Proof.
  intros. rewrite (proof_irrelevance q (eq_rect x P p y H)).
  elim H using eq_indd. reflexivity.
Qed.


(* ********************************************************************** *)
(** * Dependent equality *)

(** In this section, we prove that [eq_dep x y] implies [x = y]. *)

(** Definition of [eq_dep] (copied from the LibPrelude) *)

Inductive eq_dep (A : Type) (P : A -> Type) (p : A) (x : P p)
  : forall q, P q -> Prop :=
  | eq_dep_refl : eq_dep P p x p x.

Implicit Arguments eq_dep [A P p q].

(** Symmetry of [eq_dep] *)

Lemma eq_dep_sym : forall (A : Type) (P : A -> Type) 
 (p q : A) (x : P p) (y : P q), 
  eq_dep x y -> eq_dep y x.
Proof. introv E. destruct E. constructor. Qed.

(** Transitivity of [eq_dep] *)

Lemma eq_dep_trans : forall (A : Type) (P : A -> Type) 
 (p q r : A) (y : P q) (x : P p) (z : P r), 
  eq_dep x y -> eq_dep y z -> eq_dep x z.
Proof. introv E F. destruct~ E. Qed.

(** Proof of equivalence between [eq_dep_nd] and [eq_dep] *)

Scheme eq_induction := Induction for eq Sort Prop.

Lemma eq_dep_nd_to_eq_dep :
  forall (A : Type) (P : A -> Type) (p q : A) (x : P p) (y : P q), 
  eq_dep_nd x y -> eq_dep x y.
Proof.
  introv E. destruct E as (h,H). 
  destruct h using eq_induction. subst~. constructor.
Qed.

Lemma eq_dep_to_eq_dep_nd :
  forall (A : Type) (P : A -> Type) (p q : A) (x : P p) (y : P q), 
  eq_dep x y -> eq_dep_nd x y.
Proof. introv H. destruct H. apply (eq_dep_nd_intro (refl_equal p)); auto. Qed. 

(** Injectivity of dependent equality *)

Lemma eq_dep_eq : 
  forall (A : Type) (P : A -> Type) (p : A) (x y : P p), 
  eq_dep x y -> x = y.
Proof. introv R. inversion R. apply eq_dep_nd_eq. apply~ eq_dep_to_eq_dep_nd. Qed.

(** Equality on dependent pairs implies dependent equality *)

Lemma eq_sigT_eq_dep :
  forall (A : Type) (P : A -> Type) (p q : A) (x : P p) (y : P q),
  existT P p x = existT P q y -> eq_dep x y.
Proof. introv E. dependent rewrite E. simple~. constructor. Qed.


(* ********************************************************************** *)
(** * John Major's equality *)

(** In this section, we prove that [JMeq x y] implies [x = y]
    when both [x] and [y] have the same type. *)

Require Import JMeq.

(** Symmetry, transitivity of [JMeq] *)

Lemma JMeq_sym : forall (A B : Type) (x : A) (y : B), 
  JMeq x y -> JMeq y x.
Proof. introv E. destruct~ E. Qed.

Lemma JMeq_trans : forall (A B C : Type) (y : B) (x : A) (z : C),
  JMeq x y -> JMeq y z -> JMeq x z.
Proof. introv E F. destruct~ E. Qed.

Local Hint Immediate JMeq_sym.

(** Relation between [JMeq] and [eq_dep] *)

Lemma JMeq_to_eq_dep : forall (A B : Type) (x : A) (y : B), 
  JMeq x y -> @eq_dep Type (fun T => T) A x B y.
Proof. introv E. destruct E. constructor. Qed.

Lemma eq_dep_to_JMeq : forall (A B : Type) (x : A) (y : B), 
  @eq_dep Type (fun T => T) A x B y -> JMeq x y.
Proof. introv E. destruct~ E. Qed.

(** Injectivity of [JMeq] *)

Lemma JMeq_eq : forall (A : Type) (x y : A), 
  JMeq x y -> x = y.
Proof.
  introv E. apply (@eq_dep_eq Type (fun T => T)).
  apply~ JMeq_to_eq_dep.
Qed.



(* ********************************************************************** *)
(** * Properties of equality *)

(** This section contains a reformulation of the lemmas provided by
    the standard library concerning equality. *)

Implicit Arguments eq [[A]].

(* ---------------------------------------------------------------------- *)
(** ** Equality as an equivalence relation *)

Section EqualityProp.
Variable A : Type.
Implicit Types x y z : A.

(** Reflexivity is captured by the constructor [eq_refl].² *)

(** Symmetry *)

Lemma eq_sym : forall x y,
  x = y -> y = x.
Proof. introv H. destruct~ H. Qed.

(** Transitivity *)

Lemma eq_trans : forall y x z,
  x = y -> y = z -> x = z.
Proof. introv H1 H2. destruct~ H2. Qed.

Lemma eq_trans' : forall y x z,
  y = x -> y = z -> x = z.
Proof. introv H1 H2. destruct~ H2. Qed.

End EqualityProp.

Implicit Arguments eq_trans [A].
Implicit Arguments eq_trans' [A].

(* TODO: two other versions of eq_trans *)

(* ---------------------------------------------------------------------- *)
(** ** Properties of disequality *)

Section DisequalityProp.
Variable A : Type.
Implicit Types x y z : A.

(** Symmetry *)

Lemma neq_sym : forall x y,
  x <> y -> y <> x.
Proof. introv H K. destruct~ K. Qed.

End DisequalityProp.

(* ---------------------------------------------------------------------- *)
(** ** Symmetrized induction principles *)

(* TODO: is this really needed ?*)

Section EqInductionSym.
Variables (A : Type) (x : A).

Definition eq_ind_r : forall (P:A -> Prop), 
  P x -> forall y, y = x -> P y.
Proof. introv Px H. elim (sym_eq H). auto. Qed.

Definition eq_rec_r : forall (P:A -> Set), 
  P x -> forall y, y = x -> P y.
Proof. introv Px H. elim (sym_eq H). auto. Qed.

Definition eq_rect_r : forall (P:A -> Type), 
  P x -> forall y, y = x -> P y.
Proof. introv Px H. elim (sym_eq H). auto. Qed.

End EqInductionSym.



(* ********************************************************************** *)
(** * Equality between function applications *)

(* ---------------------------------------------------------------------- *)
(** ** A same function applied to equal arguments yield equal result *)

Section FuncEq.
Variables (A1 A2 A3 A4 A5 B : Type).

Lemma func_eq_1 : forall (f:A1->B) x1 y1,
  x1 = y1 -> 
  f x1 = f y1.
Proof. intros. subst~. Qed.

Lemma func_eq_2 : forall (f:A1->A2->B) x1 y1 x2 y2,
  x1 = y1 -> x2 = y2 -> 
  f x1 x2 = f y1 y2.
Proof. intros. subst~. Qed.

Lemma func_eq_3 : forall (f:A1->A2->A3->B) x1 y1 x2 y2 x3 y3,
  x1 = y1 -> x2 = y2 -> x3 = y3 -> 
  f x1 x2 x3 = f y1 y2 y3.
Proof. intros. subst~. Qed.

Lemma func_eq_4 : forall (f:A1->A2->A3->A4->B) x1 y1 x2 y2 x3 y3 x4 y4,
  x1 = y1 -> x2 = y2 -> x3 = y3 -> x4 = y4 -> 
  f x1 x2 x3 x4 = f y1 y2 y3 y4.
Proof. intros. subst~. Qed.

Lemma func_eq_5 : forall (f:A1->A2->A3->A4->A5->B) x1 y1 x2 y2 x3 y3 x4 y4 x5 y5,
  x1 = y1 -> x2 = y2 -> x3 = y3 -> x4 = y4 -> x5 = y5 -> 
  f x1 x2 x3 x4 x5 = f y1 y2 y3 y4 y5.
Proof. intros. subst~. Qed.

End FuncEq.

(* TODO: generalize to dependent functions *)

(* ---------------------------------------------------------------------- *)
(** ** Equal functions return equal results *)

Section FuncSame.
Variables (A1 A2 A3 A4 A5 B:Type).
Variables (x1:A1) (x2:A2) (x3:A3) (x4:A4) (x5:A5).

Lemma func_same_1 : forall f g,
  f = g -> f x1 = g x1 :> B.
Proof. intros. subst~. Qed.

Lemma func_same_2 : forall f g,
  f = g -> f x1 x2 = g x1 x2 :> B.
Proof. intros. subst~. Qed.

Lemma func_same_3 : forall f g,
  f = g -> f x1 x2 x3 = g x1 x2 x3 :> B.
Proof. intros. subst~. Qed.

Lemma func_same_4 : forall f g,
  f = g -> f x1 x2 x3 x4 = g x1 x2 x3 x4 :> B.
Proof. intros. subst~. Qed.

Lemma func_same_5 : forall f g,
  f = g -> f x1 x2 x3 x4 x5 = g x1 x2 x3 x4 x5 :> B.
Proof. intros. subst~. Qed.

End FuncSame.


(* ********************************************************************** *)
(** * General definition of extensionality *)

(** The property [Extensional A] captures the fact that the type [A]
    features an extensional equality, in the sense that to prove the
    equality between two values of type [A] it suffices to prove that
    those two values are related by some binary relation. *)

Class Extensional (A:Type) := {
  extensional_hyp : A -> A -> Prop;
  extensional : forall x y : A, extensional_hyp x y -> x = y }.


(* ---------------------------------------------------------------------- *)
(** ** Tactic to exploit extensionality *)

(** [extens] is a tactic that can be applied to exploit extensionality
    on any goal of the form [x = y] when [x] and [y] are functions, or
    predicates, or have a type [A] satisfying [Extensional A]. 
    Note: the tactic [extens] automatically calls [intros] if needed. *)

Ltac extens_core :=
  hnf; 
  match goal with 
  | |- _ = _ :> ?T =>
  match T with
  | Prop => apply prop_ext
  | forall _, Prop => apply prop_ext_1
  | forall _ _, Prop => apply prop_ext_2
  | forall _ _ _, Prop => apply prop_ext_3
  | forall _ _ _ _, Prop => apply prop_ext_4
  | forall _ _ _ _ _, Prop => apply prop_ext_5
  | forall _ _ _ _ _ _, Prop => apply prop_ext_6
  | forall _,_ => 
     first [ apply func_ext_dep_4
           | apply func_ext_dep_3
           | apply func_ext_dep_2
           | apply func_ext_dep_1 ]
  | _ => apply extensional; try unfold extensional_hyp; simpl
  end end. 

Ltac extens_base :=
  first [ extens_core | intros; extens_core ].

Tactic Notation "extens" := 
  extens_base.
Tactic Notation "extens" "~" := 
  extens; auto_tilde.
Tactic Notation "extens" "*" := 
  extens; auto_star.







==> anc/coq/metatheory/tlc/LibFix.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Fixed-point combinator                                                  *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibReflect LibEpsilon LibInt
  LibProd LibSum LibOperation LibRelation LibWf LibOrder.


(* ********************************************************************** *)
(** * Generalities *)

(* ---------------------------------------------------------------------- *)
(** ** Setting up of automation for the file *)

Ltac destruct_if_post ::= tryfalse~.

Hint Unfold pred_le pred_and.
Hint Unfold large empty.
Hint Resolve empty_wf.
Hint Resolve equiv_refl equiv_sym equiv_trans.

Ltac auto_tilde ::= 
  try solve [ auto | eauto | intros_all; subst_local; simpls; eauto ].

(* ---------------------------------------------------------------------- *)
(** ** Post-conditions for functions *)

Definition post_true {A B:Type} : A -> B -> Prop :=
  fun _ _ => True.

Definition post_false {A B:Type} : A -> B -> Prop :=
  fun _ _ => False.

Hint Unfold post_true post_false.

(* ---------------------------------------------------------------------- *)
(** ** Unique values satisfying a property upto equivalence *)

Definition unique_upto_st A (E:binary A) (P : A -> Prop) (x : A) :=
  P x /\ forall y, P y -> E y x.

(* ---------------------------------------------------------------------- *)
(** ** Facts about ordered sets *)

Definition lower_bound A (le:binary A) (E:A->Prop) (x:A) :=
  forall x', E x' -> le x x'.

Definition upper_bound A (le:binary A) (E:A->Prop) (x:A) :=
  forall x', E x' -> le x' x.

Definition smallest A (le:binary A) (E:A->Prop) (x:A) :=
  E x /\ lower_bound le E x. 

Definition greatest A (le:binary A) (E:A->Prop) (x:A) :=
  E x /\ upper_bound le E x.

Definition lub A (le:binary A) (E:A->Prop) (x:A) :=
  smallest le (upper_bound le E) x.

Definition glb A (le:binary A) (E:A->Prop) (x:A) :=
  smallest le (lower_bound le E) x.


(* ---------------------------------------------------------------------- *)
(** ** Properties of functions defined only on a domain *)

(** Two functions defined on a same domain [P] are equivalent 
    iff they are extensionally equivalent on their domain. *)

Definition pfunc_equiv A B (E:B->B->Prop) (P:A->Prop) (f f':A->B) := 
  forall x, P x -> E (f x) (f' x). 

Hint Unfold pfunc_equiv.

(** Same, but specialized to Leibnitz' equality *)

Definition pfunc_equal A B (P:A->Prop) (f f':A->B) := 
  pfunc_equiv (@eq B) P f f'.

Hint Unfold pfunc_equal.

(** [pfunc_equiv] is an equivalence relation. *)

Lemma pfunc_equiv_equiv : forall A B (E:binary B) (P:A->Prop),
  equiv E -> equiv (@pfunc_equiv A B E P).
Proof.
  introv [RE SE TE]. unfold pfunc_equiv. constructor; intros_all*.
Qed.

Hint Resolve pfunc_equiv_equiv. 


(* ---------------------------------------------------------------------- *)
(** ** Representation of partial functions *)

(** A partial function [f], of type [A-->B], consists of a pair of
    a total function [f], of type [A->B], and of a domain, of type
    [A -> Prop]. *)

Record partial (A B : Type) : Type := 
  { support :> A -> B;
    dom : A -> Prop }.

Notation "A --> B" := (partial A B) (right associativity, at level 55).

(** The type of partial functions is inhabited as soon as the
    return type is inhabited. *)

Instance partial_inhab : forall A B {I:Inhab B}, Inhab (A-->B). 
Proof. intros. apply (prove_Inhab (Build_partial arbitrary (fun _ => True))). Qed.


(* ---------------------------------------------------------------------- *)
(** ** Properties of partial functions *)

(** Two partial functions [f] and [f'] are equivalent
    modulo [E] iff they have the same domain and are
    equivalent modulo [E] on their domain. *)

Definition partial_equiv A B (E:binary B) (f f': A-->B) :=
  (dom f) = (dom f') /\ pfunc_equiv E (dom f) f f'.

(** [partial_equiv] is an equivalence relation. *)

Lemma partial_equiv_equiv : forall A B (E:binary B),
  equiv E -> equiv (@partial_equiv A B E).
Proof. 
  introv Equi. unfold partial_equiv. constructor.
  intros_all. split*.
  introv [D H]. rewrite D in *. splits*. 
  introv [D1 H1] [D2 H2]. rewrite D1,D2 in *. splits*. 
Qed.

(** A partial function [f'] defined on a domain [D'] 
    extends a partial function [f] defined on a domain [D]
    iff [D] is included in [D'] and if [f] and [f'] yield
    equivalent results on the domain [D]. *)

Definition extends A B (E:binary B) (f f': A-->B) :=
  pred_le (dom f) (dom f') /\ pfunc_equiv E (dom f) f f'.

(** [extends] is an order relation on the set of partial 
    fixed points (antisymmetry is modulo equiv). *)

Lemma extends_order : forall A B (E:binary B),
  equiv E -> order_wrt (partial_equiv E) (@extends A B E).
Proof.
  unfold extends. constructor.
   intros_all. split*. 
   introv [D1 H1] [D2 H2]. split~. unfolds* pfunc_equiv.
   introv [D1 H1] [D2 H2]. split~. apply* prop_ext_1.
Qed.

(** Two partial functions [f] and [f'] are consistent if
    they produce equivalent results on the intersection of
    their domains. *)

Definition consistent A B (E:binary B) (f f': A-->B) :=
  pfunc_equiv E (pred_and (dom f) (dom f')) f f'.


(* ---------------------------------------------------------------------- *)
(** ** Definition of fixed points and unique fixed points *)

(** A value [x] is a fixed point for a functional [F] modulo an
    equiv relation [E] iff [x] is equivalent to [F x], and
    moreover a similar equiv applies for any value [y] related
    to [x] modulo [E]. *)

Definition fixed_point A (E:binary A) (F:A->A) (x:A) :=
  forall y, E x y -> E y (F y).

(** An alternative equivalent definition of unique fixed point *)

Definition unique_fixed_point A (E:binary A) (F:A->A) :=
  unique_upto_st E (fixed_point E F).


(* ---------------------------------------------------------------------- *)
(** ** Representation of partial fixed points *)

(** In this section, we give two equivalent definitions of:
    "the partial function [f] of type [A-->B] is a fixed point
     of the functional [F] of type [(A->B)->(A->B)]". The first
     definition is stated in terms of the general definition
     [fixed_point], and the second one is stated directly as
     an equivalence between [f] and [F f] on the domain of [f]. *)

(** Given a functional [F] of type [(A->B)->(A->B)], we can define
    its counterpart as a combinator of partial functions, i.e. at 
    type [(A-->B)->(A-->B)]. When given a partial function [f] of type [A-->B]
    defined on a domain [P], we return the function [F f] restricted to
    the domain [P]. *)

Definition partialize A B (F:(A->B)->(A->B)) : (A-->B)->(A-->B) :=
  fun fp => let (f,P) := fp in Build_partial (F f) P.

(** We say that a partial function is a fixed point of a functional [F] 
    iff it is a fixed point for the functional [partialize F],
    with respect to the equiv relation between partial functions. *)

Definition partial_fixed_point' 
  A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B)
  := fixed_point (partial_equiv E) (partialize F) f.

(** An equivalent definition of a partial fixed point is the following:
    The partial function [f] is a fixed point of [F] modulo [E] iff
    for any partial function [f'] equal to [f] on the domain of [f], 
    [f'] is equivalent to [F f'] on the domain of [f]. *)

Definition partial_fixed_point 
  A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B) :=  
  forall (f':A-->B), pfunc_equiv E (dom f) f f' -> 
                     pfunc_equiv E (dom f) f' (F f').

(** Let us prove formally the equiv between the two definitions. 
    (Note: it is also possible to state the lemma in a way that does
     not require the subsequent use of propositional extensionality. *)

Lemma partial_fixed_point_definitions : 
  partial_fixed_point = partial_fixed_point'.
Proof. 
  applys prop_ext_5. intros A B E F f. 
  unfold partial_fixed_point, partial_fixed_point'. 
  destruct f as [f P]. simpl. iff H.
    intros [f' P'] [Eff' Pff']. simpls. subst.
     hnf. simpl. splits~. applys (H (Build_partial f' P') Pff').
    intros [f' P'] Eff'. simpls. forwards H1 H2: (H (Build_partial f' P)).
     hnf. simpl. splits~. apply H2.
Qed.

(** A lemma to exploit the property of being a partial fixed point *)

Lemma partial_fixed_point_elim : forall A B (P:A->Prop) F (f:A->B) (E:binary B),
  partial_fixed_point E F (Build_partial f P) ->
  fixed_point (pfunc_equiv E P) F f.
Proof. introv Fixf. intros f' Hff'. apply~ (Fixf (Build_partial f' P)). Qed.


(* *************************************************************** *)
(** * Theory of optimal fixed points *)

(* ---------------------------------------------------------------------- *)
(** ** Least-upper bound of a consistent set of fixed points *)

(** A consistent set of partial functions [S] is a set whose
    elements are pairwise consistent. *)

Definition consistent_set A B (E:binary B) (S:(A-->B)->Prop) :=
  forall f f', S f -> S f' -> consistent E f f'.

(** The following results shows that any consistent set of 
    partial fixed points admits a least upper bound with respect
    to the relation extends, and establishes that this upper bound
    is itself a partial fixed point. *)

Lemma lub_of_consistent_set : 
  forall A B {I:Inhab B} (E:binary B) (F:(A->B)->(A->B)) (S:(A-->B)->Prop),
  equiv E ->
  consistent_set E S -> 
  (forall fi, S fi -> partial_fixed_point E F fi) ->
  exists f:A-->B, lub (extends E) S f /\ partial_fixed_point E F f.
Proof.
  introv I Equiv Cons Fixi.
  (* construct a function f *) 
  sets covers: (fun (x:A) (fi:A-->B) => S fi /\ (dom fi) x).
  sets D: (fun x => exists fi, covers x fi). 
  sets f: (fun x => if classicT (D x) then epsilon (covers x) x else arbitrary).
  exists (Build_partial f D). split. split.
  (* proof that f is an upper bound *)
  intros f' Sf'. split; simpl.
  intros x Dx. exists~ f'.
  intros x D'x. unfold f. destruct_if as Dx.
  spec_epsilon~ f' as fi [Si Domi]. apply~ Cons. 
  (* proof that f is the smallest upper bound *)
  intros f' Upper'. split; simpl.
  intros x (fi&Ci&Di). apply~ (Upper' fi Ci).
  intros x Dx. unfold f. destruct_if.
   spec_epsilon~ as fi [Si Domi]. apply~ (Upper' fi).
  (* proof that f is a fixed point *) 
  intros f' Eq'. simpls. intros x Dx. lets (fi&Ci&Di): Dx. 
  apply~ (Fixi _ Ci). intros y Diy. asserts~ Dy: (D y).
  apply~ (trans_elim (f y)). unfold f. destruct_if. 
  spec_epsilon~ as fj [Sj Domj]. apply~ Cons.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Existence of the optimal fixed point *)

(** A function [f] is a generally-consistent partial fixed point iff it 
   is a partial fixed point and it is consistent with all other partial
   fixed points. *)

Definition generally_consistent_partial_fixed_point
  A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B) :=
     partial_fixed_point E F f 
  /\ forall f', partial_fixed_point E F f' -> consistent E f f'. 

(** The optimal fixed point of a functional [F] is a function which
    is the greatest element of the set of generally-consistent partial
    fixed point. *)

Definition optimal_fixed_point A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B) :=
  greatest (extends E) (generally_consistent_partial_fixed_point E F) f.

(** The optimal fixed point, if it exists, is unique (up to equiv). *)

Lemma optimal_fixed_point_unique : forall A B (E:binary B) (F:(A->B)->(A->B)),
  equiv E -> at_most_one_upto (partial_equiv E) (optimal_fixed_point E F).
Proof.
  introv Equi [Fix1 Ge1] [Fix2 Ge2]. 
  apply~ (order_wrt_antisym (extends_order A Equi)).
Qed.

(** The following proofs shows that there exists an optimal fixed point. *)

Lemma optimal_fixed_point_exists : 
  forall A B {I:Inhab B} (E:binary B) (F:(A->B)->(A->B)),
  equiv E -> exists f:A-->B, optimal_fixed_point E F f. 
Proof.
  introv I Equiv.
  (* there exists an optimal fixed point [f] *)
  sets S: (generally_consistent_partial_fixed_point E F).
  forwards~ (f&[Upf Lubf]&Fixf): (@lub_of_consistent_set _ _ _ E F S).
    intros f f' [Pf Cf] [Pf' Cf']. auto.
    intros f [Pf Cf]. auto.
  exists f. split~. split~.
  (* and it is generally consistent *)
  intros g Fixg. sets S': (fun x => S x \/ (x = g)).
  forwards~ (h&[Uph Lubh]&Fixh): (@lub_of_consistent_set _ _ _ E F S').
    intros f1 f2 [[Pf1 Cf1]|G1] [[Pf2 Cf2]|G2]; subst~.
      intros_all. apply~ sym_elim. apply~ Cf2. unfolds* pred_and.
      intros_all. apply~ refl_elim.
    intros f1 [[Pf1 Cf1]|G1]; subst~.
  asserts Dfh Efh: (extends E f h). apply Lubf. intros f' Sf'. apply~ Uph.
  asserts Dgh Egh: (extends E g h). apply~ Uph.
  intros x [Dfx Dgx]. apply~ (trans_sym_2 (h x)).
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Remark: another direct construction of the optimal fixed point 
       for functions (suggested by Georges Gonthier, in a unpublished
       note written prior to my work on the optimal fixed point combinator) *)

Section Another.
Context A B {IB:Inhab B} (E:binary B) (F:(A->B)->(A->B)).
Variable (HE: equiv E).

Definition optimal : A-->B :=
  epsilon (optimal_fixed_point E F).

(** Gonthier's construction does not construct the domain of the optimal
    fixed point, however it gives a function that evaluates just like
    the optimal fixed point on any point from the domain of the optimal
    fixed point. To compute the image of [x], one picks any function [f]
    that is a fixed point of [F] on any domain domain [D] containing [x],
    and then evaluates [f x]. *)

Definition gonthier : A --> B :=
  Build_partial 
   (fun x => 
    let f := epsilon (fun f:A->B => 
         exists D, D x /\
         partial_fixed_point E F (Build_partial f D))
    in f x)
   (fun x => True).

(** The function obtained by Gonthier's construction agrees with
    the optimal fixed point on the domain of the optimal fixed point. *)

Lemma inclusion_optimal_gonthier : 
  extends E optimal gonthier.
Proof.
  split; simpl. auto. introv Dx. unfold optimal in *.
  spec_epsilon in Dx as g ((Gp&Gc)&Gu).
    apply~ optimal_fixed_point_exists. clearbody g.
  match goal with |- context [epsilon ?P _] => 
    lets (D'&D'x&Gp'): (>> (@epsilon_spec_exists' _ P) __ __);
    [| sets g': (epsilon P) ] end. exists~ g (dom g). clearbody g'.
  applys~ (Gc (Build_partial g' D')).
Qed.

End Another.


(* ********************************************************************** *)
(** * Dependently-typed fixed-point combinator,
      used in the proof of the fixed point theorem for 
      complete ordered families *)

(** The well-founded recursion combinator *)

Definition fix_dep A B (R:binary A) 
  (F:forall x:A, (forall y:A, R y x -> B) -> B) (W:well_founded R) : A -> B :=
  fun x => Acc_rect _ (fun x _ H => F x H) (W x).

(** The associated fixed point equation *)

Lemma fix_dep_eq : forall A B (R:binary A) 
  (F:forall x:A, (forall y:A, R y x -> B) -> B) (W:wf R),
  (forall x f f', (forall y (S:R y x), f y S = f' y S) -> F x f = F x f') ->
  forall x, fix_dep F W x = F x (fun y _ => fix_dep F W y).
Proof.
  introv Cont. intros. unfold fix_dep.
  match goal with |- ?g x (W x) = _ => sets G: g end.
  asserts: (forall x (Ac1 Ac2:Acc R x), G x Ac1 = G x Ac2).
   clears x. intros x Ac1. induction Ac1 using Acc_inv_dep. 
   intros Ac2. dependent inversion Ac2. simpl. apply~ Cont.
  case (W x). intros. simpl. apply~ Cont.
Qed.

(** The same lemma, with a shorter proof using proof-irrelevance *)

Lemma fix_dep_eq_with_proof_irrelevance : forall A B (R:binary A) 
 (F:forall x:A, (forall y:A, R y x -> B) -> B) (W:wf R),
  (forall x f f', (forall y (S:R y x), f y S = f' y S) -> F x f = F x f') ->
  forall x, fix_dep F W x = F x (fun y _ => fix_dep F W y).
Proof.
  introv Cont. intros x. unfold fix_dep at 1. case (W x). intros K.
  simpl. apply Cont. intros. pi_rewrite* (K y S).
Qed.


(* ********************************************************************** *)
(** * Existence of fixed points based for functionals that are contractive 
      with respect to a complete ordered families of equivs (COFE) *)

(* ---------------------------------------------------------------------- *)
(** ** Families of binary relations *)

(** Families of binary relations on [A] indexed by an ordered set [I] *)

Record family (I A : Type) := {
  family_r : binary I;
  family_sim : I -> binary A }.

(** Two elements [x] and [y] of type [A] are similar iff
    they are similar at any level [i] *)

Definition similar I A (M:family I A) := 
  fun x y => forall i, family_sim M i x y.

(** A set of indices [K] is downward-closed iff for any element [x] in 
   [K], all the elements smaller than [x] also belong to [K]. *)

Definition downward_closed I A (M:family I A) (K:I->Prop) :=
  forall i j, K i -> family_r M j i -> K j.

(* ---------------------------------------------------------------------- *)
(** ** Ordered Families of Equivalences *)

(** An ordered family of equiv is a family such that:
    - the relation [R] is transitive and well-founded 
    - each relation [sim i] is an equivalence relation *)

Record OFE I A (M:family I A) := {
  ofe_wf : wf (family_r M);
  ofe_trans : trans (family_r M);
  ofe_equiv : forall i, equiv (family_sim M i) }.

(** The similarity relation induced by an OFE is an equiv. *)

Lemma similar_equiv : forall I A (M:family I A),
  OFE M -> equiv (similar M).
Proof.
  introv Ofe. lets: (ofe_equiv Ofe). constructor; intros_all.
  apply~ refl_elim. apply~ sym_elim. apply~ trans_elim.
Qed.

Hint Resolve similar_equiv.

(* ---------------------------------------------------------------------- *)
(** ** Complete Ordered Families of Equivalences *)

(** A sequence [u] indexed by [K] is "coherent" iff
    forall [i] and [j] from [K], [u j] is similar to [u i] at level [j].
    The notion of coherent sequence is analogous to that 
    of Cauchy sequences. *)

Definition coherent I A (M:family I A) (K:I->Prop) (u:I->A) :=
  forall i j, K i -> K j -> family_r M j i -> family_sim M j (u j) (u i).

(** A sequence [u] indexed by [K] admits [l] as "limit" iff
    forall [i] in [K], [u i] is similar to [l] at level [i] *)

Definition limit I A (M:family I A) (K:I->Prop) (u:I->A) (l:A) :=
  forall i, K i -> family_sim M i (u i) l.

(** Completeness describes the fact that every coherent sequence [u]
    indexed by a downward-closed set [K] admits a limit. *)

Definition complete I A (M:family I A) :=
  forall K u, 
  downward_closed M K ->
  coherent M K u -> 
  exists l, limit M K u l.

(** A complete ordered family of equiv is a OFE which is complete *)

Record COFE I A (M:family I A) := {
  cofe_ofe :> OFE M;
  cofe_complete : complete M }.


(* ---------------------------------------------------------------------- *)
(** ** Alternative definition of completeness *)

(** We prove that completeness is equivalent to the existence
    of "local"-limits and "global"-limits for every locally-coherent
    and globally-coherent sequences, respectively. *)
    
(** -------- Local completeness --------- *)

(** A sequence [u] is locally coherent up-to index [i] iff
    it is coherent on the set of indices [j] smaller than [i]. *)

Definition locally_coherent I A (M:family I A) (i:I) (u:I->A) :=
  coherent M (flip (family_r M) i) u.

(** A sequence [u] admits [l] as limit up-to index [i] iff
    for any [j] smaller than [i], [u j] is similar to [l] at level [j]. *)

Definition local_limit I A (M:family I A) (i:I) (u:I->A) (l:A) :=
  limit M (flip (family_r M) i) u l.

(** An ordered family of equiv is locally-complete iff
    for every [i], every sequence locally coherent upto index [i] 
    admits a limit upto the index [i] *)

Definition locally_complete I A (M:family I A) :=
  forall u i, locally_coherent M i u -> 
  exists l, local_limit M i u l.

(** -------- Global completeness --------- *)

(** A sequence [u] is globally coherent iff
    it is coherent on the set of all indices. *)

Definition globally_coherent I A (M:family I A) (u:I->A) :=
  coherent M pred_true u.

(** A sequence [u] admits [l] as global limit iff
    for any [i], the value [u i] is similar to [l] at level [i]. *)

Definition global_limit I A (M:family I A) (u:I->A) (l:A) :=
  limit M pred_true u l.

(** An ordered family of equiv is globally-complete iff
    for every [i], every globally-coherent sequence 
    admits a global limit *)

Definition globally_complete I A (M:family I A) :=
  forall u, globally_coherent M u -> 
  exists l, global_limit M u l.

(** -------- Hints for proofs --------- *)

Hint Resolve ofe_wf ofe_trans ofe_equiv.
Hint Resolve cofe_ofe cofe_complete.
Hint Unfold coherent globally_coherent locally_coherent.

Lemma ofe_sim_refl : forall I A (M:family I A) i,
  OFE M -> refl (family_sim M i).
Proof. intros. apply~ equiv_refl. Qed.

Lemma ofe_sim_trans : forall I A (M:family I A) i,
  OFE M -> trans (family_sim M i).
Proof. intros. apply~ equiv_trans. Qed.

Lemma ofe_sim_sym : forall I A (M:family I A) i,
  OFE M -> sym (family_sim M i).
Proof. intros. apply~ equiv_sym. Qed.

Hint Resolve ofe_sim_refl ofe_sim_trans ofe_sim_sym.


(** -------- Alternative definition of completeness --------- *)

(** An alternative definition of the completeness of [M]
    is the fact that [M] is both locally-complete and
    globally-complete. This alternative definition, despite
    the fact that it has two components, is often more convenient to
    exploit, both as a introduction rule or as an elimination rule. *)

Definition complete' I A (M:family I A) :=
  locally_complete M /\ globally_complete M.

(** Completness implies local completeness *)

Lemma complete_to_locally_complete : forall I A (M:family I A),
  OFE M -> complete M -> locally_complete M.
Proof.
  introv Ofem Comp Cohu. apply~ Comp. intros j' j. introv Rij' Rjj'.
  unfolds flip. applys* trans_elim.
Qed.

(** Completness implies global completeness *)

Lemma complete_to_globally_complete : forall I A (M:family I A),
  OFE M -> complete M -> globally_complete M.
Proof. introv Ofem Comp Cohu. apply~ Comp. Qed.

(** A more involved proof is required to prove completeness
    from local- and global- completeness. For this proof,
    and also for the proof of the fixed point theorem, we
    we need to define a sequence [v] where [v i] is defined
    in terms of the values of [v j] for [j] smaller than [i].
    For Coq to accept this definition, we rely on the dependendly-
    typed fixed point combinator [fix_dep]. Also, we rely on the
    following auxiliary definition which is used to pick the
    limit, if it exists, of a family [u] defined only on indices
    smaller than a given index [i]. This definition requires
    the type [A] to be inhabited. *)

Definition local_limit_dep I A {IA:Inhab A} (M:family I A)  
 (i:I) (u:forall j, family_r M j i -> A) :=
  epsilon (fun l =>
    forall j, match classicT (family_r M j i) with
              | left m => family_sim M j (u j m) l
              | right _ => True
              end).

(** The following lemma is used to show that when a sequence
    [v] (of type [I->A]) is locally-coherent upto index i
    with respect to a locally-complete family of equivs,
    then [local_limit_dep M i (fun j _ => v j)] returns a
    value [l] which is a local limit for [v] upto index [i].
    Remark: above, the unnamed argument has type [family_r M j i].
    Note: for the sake of convenience, the definiiton of 
    [local_limit] has been unfolded in the formal statement. *)

Lemma local_limit_dep_name : forall I A {IA:Inhab A}  
  (i:I) (v:I->A) (M:family I A),
  locally_complete M -> locally_coherent M i v -> exists l,
     local_limit_dep M i (fun j _ => v j) = l
  /\ (forall j, family_r M j i -> family_sim M j (v j) l).
Proof.
  introv Loca Cohi. esplit. split. reflexivity. 
  unfold local_limit_dep. spec_epsilon as l L.
  forwards~ [l L]: (Loca v i). exists l. intros k. destruct_if~.
  intros j Rji. specializes L j. rewrite~ (classicT_left Rji) in L.
Qed.

(** A corrolary of the above lemma used to prove similarity directly *)

Lemma local_limit_dep_elim : forall I A {IA:Inhab A}  
  (i j:I) (v:I->A) (M:family I A),
  locally_complete M -> locally_coherent M i v -> family_r M j i -> 
  family_sim M j (v j) (local_limit_dep M i (fun j _ => v j)).
Proof.
  intros. forwards~ (l&Eq&L): local_limit_dep_name. rewrite~ Eq.
Qed.

(** The proof that local- and global completeness suffice to
    derive completeness. Let [u] be a coherent sequence indexed by [K].
    The key idea to show that [u] admits a limit is to define a sequence [v]
    as follows: [v i] is equal to [u i] if [i] is in the set [K], and
    [v i] is equal to the limit of the values [v j] for [j] smaller than [i].
    We can show by induction on [i] that [v] is locally-coherent upto index
    [i], and then that [v] is globally-coherent. Finally, we show that
    the global limit of [v] is also a limit for [u]. *)

Lemma complete_from_locally_and_globally_complete :
  forall I A {IA:Inhab A} (M:family I A),
  OFE M -> locally_complete M -> globally_complete M -> complete M.
Proof.
  introv IA Ofem Loca Glob Down Cohu.
  (* definition of [v] and of its limit *)
  sets V: (fun i v' => if classicT (K i) then u i else local_limit_dep M i v').
  sets v: (fix_dep V (ofe_wf Ofem)). exists (epsilon (global_limit M v)). 
  (* fixed point equation used to unfold the definition of [v] *)
  asserts Fixv: (forall i, v i = V i (fun j _ => v j)).
    apply fix_dep_eq. intros x v1 v2 H. unfold V. destruct_if~.
    apply epsilon_eq. intros i. iff N; intros j; specializes N j;
     destruct_head_match; congruence.
  (* the sequence [v] is locally-coherent up to any index *)
  asserts LocCohv: (forall i, locally_coherent M i v).
    intros i. induction_wf: (ofe_wf Ofem) i.
    intros j' j Rij' Rij Rjj'. unfolds flip.
    destruct (classicT (K j')) as [Kj'|NKj']. 
      forwards~ Kj: (>> Down j' j).
      do 2 rewrite Fixv. unfold V. do 2 destruct_if~.
      rewrite (Fixv j'). unfold V. destruct_if~.
      apply~ local_limit_dep_elim.
  (* the sequence [v] is globally-coherent *)
  asserts GloCohv: (globally_coherent M v).
    intros i j _ _ Rji. rewrite (Fixv i). unfold V. destruct_if.
      forwards~ Kj: (>> Down i j). rewrite Fixv. unfold V. destruct_if~.
      apply~ local_limit_dep_elim.
  (* the global limit of [v] is also a limit for [u] *)
  spec_epsilon as l L. apply~ Glob.
  introv Ki. applys~ equiv_trans. rewrite Fixv. unfold V.
  destruct_if~. apply~ equiv_refl.
Qed.
    
(** Summary: the two definitions of completeness are equivalent *)

Lemma complete_iff_complete' : forall I A {IA:Inhab A} (M:family I A),
  OFE M -> (complete M <-> complete' M).
Proof.
  split. split.
    apply~ complete_to_locally_complete.
    apply~ complete_to_globally_complete.
  intros [H1 H2]. apply~ complete_from_locally_and_globally_complete.
Qed.

(** -------- A direct lemma to build COFE --------- *)

Lemma make_COFE : forall I A {IA:Inhab A} (M:family I A),
  wf (family_r M) ->
  trans (family_r M) ->
  (forall i, equiv (family_sim M i)) ->
  complete M ->
  COFE M.
Proof. intros. asserts: (OFE M). constructor~. constructor~. Qed. 

Hint Resolve complete_to_locally_complete 
             complete_to_globally_complete.


(* ---------------------------------------------------------------------- *)
(** ** Fixed-point theorem *)

(** -------- Definitions --------- *)

(** A relation [Q] is "continuous" if it remains true when
    taking the limit of its second argument. *)

Definition continuous I A (M:family I A) (Q:I->A->Prop) :=
  forall (K:I->Prop) (u:I->A) (l:A), 
  limit M K u l ->
  (forall i, K i -> Q i (u i)) ->
  (forall i, K i -> Q i l).

(** A functional [F] is contractive if [F x] is similar to [F y]
    at level [i] whenever [x] is similar to [y] at any level [j]
    smaller than [i]. *)

Definition contractive_noinv I A (M:family I A) (F:A->A) :=
  forall i x y, (forall j, family_r M j i -> family_sim M j x y) ->
  family_sim M i (F x) (F y).

(** A more general definition of contractive allows for an invariant
    [Q] to be assumed of [x] and [y] when trying to prove [F x] and [F y]
    similar. In exchange, one must establish that [Q] holds of [F x]. *)

Definition contractive I A (M:family I A) (F:A->A) (Q:I->A->Prop) :=
  forall i x y, 
  (forall j, family_r M j i -> family_sim M j x y /\ Q j x /\ Q j y) ->
  family_sim M i (F x) (F y) /\ Q i (F x).

(** The simple definition of contractive is in fact just an instance
    of the general contraction condition with [Q] instantiated as the
    predicate which always returns True. *)

Lemma contractive_noinv_to_contractive : forall I A (M:family I A) (F:A->A),
  contractive_noinv M F -> contractive M F (fun _ _ => True).
Proof.
  introv Cont. unfolds. intros. split~. apply Cont. intros. forwards*: H.
Qed.

(** A relation [Q] of type [I->A->Prop] is said to be an
    "invariant" of a functional [F] if [Q i (F x)] is derivable
    from the knowledge that [Q j x] holds for any [j] smaller than [i]. *)

Definition invariant I A (M:family I A) (F:A->A) (Q:I->A->Prop) :=
  forall i x, (forall j, family_r M j i -> Q j x) -> Q i (F x).

(** If [F] is contractive with respect to [Q], then
    [Q] is an invariant for [F]. *)

Lemma contractive_to_invariant : 
  forall I A (M:family I A) (F:A->A) (Q:I->A->Prop),
  OFE M -> contractive M F Q -> invariant M F Q.
Proof.
  introv Ofem Cont. intros_all. forwards~ [M1 M2]: (>> Cont i x x).  
  introv Rji. splits~. apply~ refl_elim.
Qed.

(** A continuous invariant for a functional [F] 
    holds of any fixed point of [F]. *)

Lemma invariant_on_fixed_point : 
  forall I A (M:family I A) (F:A->A) (Q:I->A->Prop) (x:A),
  OFE M -> continuous M Q -> invariant M F Q ->
  similar M x (F x) -> forall i, Q i x.
Proof.
  introv Cofe Cont Inv Fixx. intros i. induction_wf: (ofe_wf Cofe) i.
  applys~ (Cont (large (flip (family_r M)) i) (fun _:I => (F x))).
    intros_all. apply~ sym_elim.
    intros j Le. apply Inv. intros k Rkj.
     apply IH. destruct Le. apply~ trans_elim. subst~.
Qed.


(** -------- Theorem --------- *)

(** The general fixed point theorem states that, given a complete 
    ordered family of equivs, if [Q] is a continuous property
    and [F] is a functional contractive with respect to [Q],
    then [F] admits a unique fixed point (upto similarity),
    which satisfies all the predicates [Q i]. 

    The key idea of the proof is to define a sequence [v] such 
    that [v i] is equal to the application of [F] to the limit
    of the values [v j], for [j] smaller than [i]. We prove in
    the same time that [v] is locally-coherent upto index [i]
    and that [Q i (v i)] holds. We then show that [v] is 
    globally-coherent, and that its limit [l] is such that
    [Q i l] for any [i], using the continuity of [Q].
 
    Then, we show that [v] is similar to [F v], and that [v]
    is similar to any [x] such that [x] is similar to [F x]. 
    
 *)

Definition build_fixed_point I A {IA:Inhab A} (M:family I A) (F:A->A) (Cofe:COFE M) :=
  let V := fun i v' => F (local_limit_dep M i v') in
  let v := fix_dep V (ofe_wf Cofe) in
  epsilon (global_limit M v).

Theorem cofe_explicit_fixed_point : 
  forall I A {IA:Inhab A} (M:family I A) (F:A->A) (Q:I->A->Prop)
  (Cofe: COFE M), continuous M Q -> contractive M F Q ->
  let x := build_fixed_point F Cofe in
     unique_fixed_point (similar M) F x
  /\ (forall i, Q i x).
Proof.
  introv Conti Contr.
  sets predecessor: (flip (family_r M)).
  (* definition of the sequence [v] and of its limit *)
  unfold build_fixed_point.
  sets V: (fun i v' => F (local_limit_dep M i v')).
  sets v: (fix_dep V (ofe_wf Cofe)).
  (* fixed-point equation used to unfold the definition of [v] *)
  asserts Fixv: (forall i, v i = V i (fun j _ => v j)).  
    apply fix_dep_eq. intros x v1 v2 H. unfold V. fequals.
    apply epsilon_eq. intros i. iff N; intros j; specializes N j;
      destruct_head_match; congruence.
  (* a lemma to help establish coherence *)
  asserts Coh: (forall i j, family_r M j i ->  
     locally_coherent M i v -> locally_coherent M j v -> 
     (forall k, family_r M k i -> Q k (v k)) ->
     family_sim M j (v j) (v i)).
    intros i j Rji Cohi Cohj Qk. do 2 rewrite Fixv. unfold V.
    forwards* (l1&El1&L1): (>> (@local_limit_dep_name I) j).
    forwards* (l2&El2&L2): (>> (@local_limit_dep_name I) i). 
    rewrite El1. rewrite El2. clear El1 El2.
    apply (proj1 (proj_lemma_4 Contr)). intros k Rkj.
    asserts Rkj': (family_r M k i). apply* ofe_trans. splits.
     applys~ (trans_sym_1 (v k)). 
     applys~ (Conti (predecessor j) v). 
      intros. apply Qk. applys* trans_elim.
     applys~ (Conti (predecessor i) v).
  (* prove of local-coherence, together with the invariant *)
  asserts LocCohQv: (forall i, locally_coherent M i v /\ Q i (v i)).
    intros i. induction_wf: (ofe_wf Cofe) i.
    lets [IH1 IH2]: (proj_lemma_2 IH). clear IH. 
    logic (forall (U V : Prop), U -> (U -> V) -> U /\ V). 
    (* locally coherent *)
    intros j' j Rij' Rij Rjj'. unfolds flip.
    apply~ Coh. intros k Rkj'. apply IH2. apply* trans_elim.
    (* step the invariant *)
    introv Cohi. rewrite Fixv. unfold V.
    forwards* (l&El&L): (>> (@local_limit_dep_name I) i). 
    rewrite El. clear El. (* todo: limitation of forward *)
    applys~ (contractive_to_invariant Cofe Contr).
    introv Rji. applys~ (Conti (predecessor i) v).
  lets LocCohv Qv: (proj_lemma_1 LocCohQv). clear LocCohQv.
  (* global coherence of [v] *) 
  asserts Cohv: (globally_coherent M v). intros_all. apply~ Coh.
  (* prove the three conclusions *)    
  spec_epsilon as l L. apply~ cofe_complete. 
  split. unfolds. logic (forall P Q : Prop,
    P -> (P -> Q) -> P /\ Q).
  (* 1- fixed point *)
  intros l' Sim' i.
  applys~ (trans_sym l). applys~ (trans_sym_1 (v i)).
  rewrite Fixv. unfold V.
  applys (proj1 (proj_lemma_4 Contr)). intros j Rji. splits.
    applys~ (trans_sym_1 l). applys~ (trans_sym_1 (v j)).
     applys~ local_limit_dep_elim.
    forwards* (l1&El1&L1): (>> (@local_limit_dep_name I) i).
     rewrite El1. clear El1. applys~ (Conti (predecessor i) v).
    applys~ (Conti pred_true v). intros k _. applys~ (trans_elim l).
  (* 2- uniqueness *)
  intros Fixl l' Fixl'. unfold fixed_point in Fixl, Fixl'.
  specializes Fixl l __. intros j. apply~ refl_elim. apply~ sym_elim. 
  intros i. induction_wf: (ofe_wf Cofe) i.
  applys~ (@trans_elim _ (F l)). apply~ sym_elim.
  applys~ (@trans_sym_2 _ (F l')). apply Fixl'. intros j. apply* refl_elim.
  apply (proj1 (proj_lemma_4 Contr)). intros j Rji. splits.
    apply~ IH.
    applys~ (Conti pred_true v).  
    applys~ (Conti (predecessor i) v).
      intros k Rki. apply~ (@trans_elim _ l). 
  (* 3- invariant *)
  intros i. applys~ (Conti pred_true v). 
Qed.

Theorem cofe_fixed_point : 
  forall I A {IA:Inhab A} (M:family I A) (F:A->A) (Q:I->A->Prop),
  COFE M -> continuous M Q -> contractive M F Q ->
  exists x, unique_fixed_point (similar M) F x
         /\ (forall i, Q i x).
Proof. intros. forwards*: (@cofe_explicit_fixed_point I A IA M F Q H). Qed.



(* ********************************************************************** *)
(** * Particular COFEs *)

(* ---------------------------------------------------------------------- *)
(** ** COFE for (partial) recursive functions (on a quotient) *)

(** We define the family used to reason on partial functions, 
    taking the set of arguments (of type [A]) as set of indices,
    using the transitive closure of the termination relation R as
    relation between indices, and taking the similarity at level [x]
    between two functions [f1] and [f2] as the extensional equality
    between those functions on values smaller or equal to [x],
    and on the domain [P] of the function. *)

Definition rec_family A B (E:binary B) (P:A->Prop) (R:binary A)
  : family A (A->B) :=
  Build_family 
    (tclosure R)
    (fun x f1 f2 =>
       forall x', P x' -> large (tclosure R) x' x -> E (f1 x') (f2 x')).

(** We show that the family for partial recursive functions is a COFE *)

Lemma rec_cofe : 
  forall A B {IB:Inhab B} (E:binary B) (P:A->Prop) (R:binary A),
  equiv E -> wf R -> COFE (rec_family E P R).
Proof.
  introv IB Equiv WfR. apply make_COFE; simpl. 
  typeclass.
  apply~ tclosure_wf.
  apply tclosure_trans.
  destruct Equiv. constructor; intros_all*.
  intros K u Downk Cohu. hnf in Downk. hnf in Cohu. simpls. 
   exists (fun x => u x x). intros x Kx. simpl.
   intros x' Px' [Ex'x|x'x].
     apply equiv_sym; auto. apply* Cohu.
     subst. apply~ equiv_refl.
Qed.

(** In the following, we reformulate the fixed-point theorem for the 
    particular case of partial functions. First, we reformulate 
    the contraction condition. *)

Definition rec_contractive A B (E:binary B) (P:A->Prop) 
 (F:(A->B)->(A->B)) (R:binary A) (S:A->B->Prop) :=
  forall f1 f2 x, P x -> 
  (forall y, P y -> R y x -> E (f1 y) (f2 y) /\ S y (f1 y)) -> 
  E (F f1 x) (F f2 x) /\ S x (F f1 x).

(** And we also reformulate the simple case for non-nested recursion *)

Definition rec_contractive_noinv A B (E:binary B) (P:A->Prop) 
 (F:(A->B)->(A->B)) (R:binary A) :=
  forall f1 f2 x, P x -> 
  (forall y, P y -> R y x -> E (f1 y) (f2 y)) ->
   E (F f1 x) (F f2 x).

(** The later is a particular case of the former *)

Lemma rec_contractive_noinv_to_rec_contractive : 
  forall A B (E:binary B) (P:A->Prop)
    (F:(A->B)->(A->B)) (R:binary A),
  rec_contractive_noinv E P F R -> 
  rec_contractive E P F R post_true.
Proof.
  introv Cont. unfolds. intros. split~. 
  apply~ Cont. intros. forwards*: H0.
Qed.

Lemma rec_contractive_as_contractive :
  forall A B (E:binary B) (P:A->Prop) 
  (F:(A->B)->(A->B)) (R:binary A) (S:A->B->Prop),
  equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  contractive (rec_family E P R) F 
    (fun x f => P x -> S x (f x)).
Proof.
  introv Equiv Comp WfR Cont.
  sets Q: (fun x f => P x -> S x (f x)).
  intros x f1 f2. simpl. intros H. split.
    intros x' Px' Rx'x. apply~ Cont. intros y Py Ryx'. 
    forwards~ (M1&M2&M3): (H y). destruct Rx'x as [Rx'x|Ex'x]. 
      apply* tclosure_trans. apply~ tclosure_once.
      subst. apply~ tclosure_once.
    intros Px. forwards [M1 M2]: Cont f1 f1 Px.
      introv Py Ryx. forwards (M1&M2&M3): H y. apply~ tclosure_once.
       splits~. apply~ equiv_refl.
      apply M2.
Qed.

(** The fixed point theorem for partial functions states that the
    existence of a unique fixed point on the domain P as soon as
    [F] satisfies the contraction condition with respect to a well-founded
    relation R. The invariant [Q] used in the contraction condition 
    must respect equiv classes of the equiv relation [E]. *)

Theorem rec_fixed_point : forall A B {IB:Inhab B} 
 (F:(A->B)->(A->B)) (R:binary A) (P:A->Prop) (S:A->B->Prop) (E:binary B), 
  equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  exists f:A->B, partial_fixed_point E F (Build_partial f P)
             /\ (forall x, P x -> S x (f x)).
Proof.
  introv IB Equiv Comp WfR Cont. sets M: (rec_family E P R).
  sets Q: (fun x f => P x -> S x (f x)). 
  forwards (f&Fixf&Qf): (>> cofe_fixed_point A (A->B) M F Q). 
  typeclass.
  apply~ rec_cofe.
  introv Limu Qiui Ki Pi. applys Comp. apply~ Qiui.
   apply~ equiv_sym. apply~ Limu.
  apply~ rec_contractive_as_contractive.
  asserts Equ: (pfunc_equiv E P = similar M).
    apply func_ext_2. intros f1 f2. unfold M, similar, pfunc_equiv.
    apply prop_ext. simpl. split~. 
  exists (Build_partial f P). destruct Fixf as [Fixf _]. split~. 
  unfolds in Fixf. intros [f' P']. simpls. rewrite~ Equ.    
Qed.

(** Moreover, we prove that such a unique fixed point is 
    always generally consistent. *)

Lemma rec_fixed_point_generally_consistent : forall A B {IB:Inhab B} 
 (F:(A->B)->(A->B)) (R:binary A) (P:A->Prop) (S:A->B->Prop) (E:binary B) f, 
  equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  fixed_point (pfunc_equiv E P) F f ->
  (forall x, P x -> S x (f x)) ->
  generally_consistent_partial_fixed_point E F (Build_partial f P).
Proof. 
  introv IB Equiv Comp Wf Cont Fixf Inva. split.   
  unfolds. simpl. intros [f' P'] N. simple~.
  intros [f' P'] Fixf'.
   sets f'': (fun x => if classicT (P' x) then f' x else f x).
   intros x [Px P'x]. simpls.
   cuts Ind: (forall x, P x -> E (f x) (f'' x)).
     apply~ (trans_elim (f'' x)). unfold f''. destruct_if. apply~ refl_elim.
   clears x. intros x. induction_wf: Wf x. intros Px. 
   destruct (classic (P' x)) as [P'x|NP'x];
     [| unfold f''; destruct_if; apply~ refl_elim ].
   apply~ (trans_sym_2 (F f'' x)). apply~ (trans_elim (F f x)).
     apply~ Fixf. apply~ equiv_refl.
     apply~ (proj1 (proj_lemma_5 Cont)).
     apply~ (Fixf' (Build_partial f'' P')). simpl.
      intros y P'y. unfold f''. destruct_if~. apply~ refl_elim.
Qed.

(** Alternative formulation *)

Definition rec_contractive' A B (E:binary B) (P:A->Prop) 
 (F:(A->B)->(A->B)) (R:binary A) (f:A->B) :=
  forall f' x, P x -> 
  (forall y, P y -> R y x -> E (f y) (f' y)) ->
   E (F f x) (F f' x).

Lemma rec_fixed_point_generally_consistent' : forall A B {IB:Inhab B} 
 (F:(A->B)->(A->B)) (R:binary A) (P:A->Prop) (E:binary B) f, 
  equiv E -> wf R -> rec_contractive' E P F R f ->
  fixed_point (pfunc_equiv E P) F f ->
  generally_consistent_partial_fixed_point E F (Build_partial f P).
Proof. 
  introv IB Equiv Wf Cont Fixf. split.   
  unfolds. simpl. intros [f' P'] N. simple~.
  intros [f' P'] Fixf'.
   sets f'': (fun x => if classicT (P' x) then f' x else f x).
   intros x [Px P'x]. simpls.
   cuts Ind: (forall x, P x -> E (f x) (f'' x)).
     apply~ (trans_elim (f'' x)). unfold f''. destruct_if. apply~ refl_elim.
   clears x. intros x. induction_wf: Wf x. intros Px. 
   destruct (classic (P' x)) as [P'x|NP'x];
     [| unfold f''; destruct_if; apply~ refl_elim ].
   apply~ (trans_sym_2 (F f'' x)). apply~ (trans_elim (F f x)).
     apply~ Fixf. apply~ equiv_refl.
     apply~ (Fixf' (Build_partial f'' P')). simpl.
      intros y P'y. unfold f''. destruct_if~. apply~ refl_elim.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** COFE for definitions functions mixing recursion and corecursion *)

Hint Unfold lexico2.

(** We define the family used to reason on partial functions mixing
    recursion and co-recursion. More precisely, given a COFE on values
    from the return type [B] indexed by values of type [I], and given a 
    well-founded relation [R] on arguments of type [A], we define a
    COFE for functions of type [A->B] indexed by pairs of type [I*A].
 
    The idea is to consider the lexicographical order build upon the
    order on [I] and the order on [A], and to consider that two functions
    [f1] and [f2] are similar at level [(i,x)] iff they are extensionnaly
    similar at level [i'] on arguments [x'] such that [i'] is smaller
    than [i] (for guarded recursive calls) or [i'] is equal to [i] and
    [x'] is smaller than [x] (for non-guarded recursive calls). *)

Definition corec_rec_family I A B 
  (M:family I B) (P:A->Prop) (R:binary A) : family (I*A) (A->B) :=
  let R' := lexico2 (family_r M) (tclosure R) in
  Build_family R'
    (fun p f1 f2 => let (i,x) := p : I*A in
      forall i' x', large R' (i',x') (i,x) -> P x' -> 
      family_sim M i' (f1 x') (f2 x')).

(** We show that this structure is a COFE *)

Lemma corec_rec_cofe : 
  forall I A B {IB:Inhab B} (M:family I B) (P:A->Prop) (R:binary A),
  COFE M -> wf R -> COFE (corec_rec_family M P R).
Proof.
  introv IB Cofe WfR. apply make_COFE; simpl.
  typeclass. 
  apply~ @lexico2_wf. apply~ tclosure_wf.
  apply~ lexico2_trans. apply tclosure_trans.
  intros [i x]. constructor.
    intros_all. destruct~ (ofe_equiv Cofe i').
    intros_all. destruct~ (ofe_equiv Cofe i').
    intros_all. destruct* (ofe_equiv Cofe i').
  intros K u Downk Cohu. hnf in Downk. hnf in Cohu. simpls. 
   exists (fun x => epsilon (limit M (fun i => K (i,x)) (fun i => u (i,x) x))).
   intros [i x] Kix. simpl. intros j x' LR' Px'.
   spec_epsilon as l L.
     apply (cofe_complete Cofe).
       introv H H'. hnf. applys~ Downk H.
       introv H H' H''. applys~ (>> Cohu H H').
   hnf in L. simpl in L. destruct LR' as [LR'|Ex'x].
     asserts Kjx': (K (j,x')). apply* Downk.
      apply~ trans_sym_1. applys~ (>> Cohu Kix Kjx' LR').
     inversion Ex'x. subst x. apply~ L.
Qed.

(** The similarity relation induced on the new COFE 
    corresponds to the pointwise similarity from the
    base COFE, on the domain. *)

Lemma corec_rec_similar : forall I A B 
  (M:family I B) (P:A->Prop) (R:binary A),
  similar (corec_rec_family M P R) = 
  (fun f1 f2 => forall x, P x -> similar M (f1 x) (f2 x)).
Proof.
  intros. apply prop_ext_2. intros f1 f2. 
  unfold similar. simpl. iff H.
  intros. apply~ (H (i,x)).
  intros [i x]. intros. apply~ H.
Qed. 

(** In the following, we reformulate the fixed-point theorem for the 
    particular case of partial functions. First, we reformulate 
    the contraction condition. *)

Definition mixed_contractive I A B (M:family I B) (P:A->Prop) 
 (F:(A->B)->(A->B)) (R:binary A) (S:I->A->B->Prop) :=
  forall i x f1 f2, P x -> 
  (forall y j, P y -> lexico2 (family_r M) R (j,y) (i,x) ->
     family_sim M j (f1 y) (f2 y) /\ S j y (f1 y) /\ S j y (f2 y)) -> 
  family_sim M i (F f1 x) (F f2 x) /\ S i x (F f1 x).

(** We show that the above is indeed a reformulation *)

Lemma mixed_contractive_as_contractive :
  forall I A B (M:family I B) (P:A->Prop) 
  (F:(A->B)->(A->B)) (R:binary A) (S:I->A->B->Prop),
  OFE M -> wf R -> 
  mixed_contractive M P F R S -> 
  contractive (corec_rec_family M P R) F 
    (fun p f => let (i,x) := p in P x -> S i x (f x)).
Proof.
  introv Ofe WfR Cont.
  sets Q: (fun p f => let (i,x) :=p:I*A in P x -> S i x (f x)).
  intros p f1 f2. induction_wf: (lexico2_wf (ofe_wf Ofe) (tclosure_wf WfR)) p.
  destruct p as [i x]. intros H.
  split.
  intros j y Le Px. destruct Le as [Le|Eq].
    destruct (IH (j,y)) as [K _]; auto~. (* TODO: bug forwards *)
      intros [k z] Le'. apply H. apply~ lexico2_trans. apply tclosure_trans. apply Le'.
   inversions Eq.
   forwards~ [K _]: (>> Cont i x f1 f2). intros y j Py Lt.
   forwards* (K1&K2&K3): (H (j,y)). 
     forwards*: (>> lexico2_incl I A (family_r M) (family_r M) R (tclosure R) (j,y) (i,x)).
  introv Px. forwards~ [_ K]: (>> Cont i x f1 f2).
   intros y j Py Lt. forwards* (K1&K2&K3): (H (j,y)).
     forwards*: (>> lexico2_incl I A (family_r M) (family_r M) R (tclosure R) (j,y) (i,x)).
Qed. (* TODO: clean up the lexico2_incl *)

(** The simple version of contraction *)

Definition mixed_contractive_noinv I A B (M:family I B) (P:A->Prop) 
 (F:(A->B)->(A->B)) (R:binary A) :=
  forall i x f1 f2, P x -> 
  (forall y j, P y -> lexico2 (family_r M) R (j,y) (i,x) ->
     family_sim M j (f1 y) (f2 y)) -> 
  family_sim M i (F f1 x) (F f2 x).

Lemma mixed_contractive_noinv_to_mixed_contractive : 
  forall I A B (M:family I B) (P:A->Prop) 
  (F:(A->B)->(A->B)) (R:binary A),
  mixed_contractive_noinv M P F R -> 
  mixed_contractive M P F R (fun _ => post_true).
Proof.
  introv Cont. unfolds. intros. split~. 
  apply~ Cont. intros. forwards*: H0.
Qed.

(** Similarly, we reformulate the definition of continuity. *)

Definition mixed_continuous I A B (M:family I B) (S:I->A->B->Prop) :=
  forall i x y1 y2, 
  S i x y1 ->
  (forall j, family_r M j i -> family_sim M j y1 y2) ->
  S i x y2.

(** We can now state and prove the fixed point theorem *)

Theorem mixed_fixed_point : 
  forall I A B {IB:Inhab B} (M:family I B) (E:binary B) (P:A->Prop) 
  (F:(A->B)->(A->B)) (R:binary A) (S:I->A->B->Prop),
  COFE M -> wf R -> E = similar M -> 
  mixed_continuous M S -> mixed_contractive M P F R S -> 
  exists f:A->B, partial_fixed_point E F (Build_partial f P)
             /\ (forall i x, P x -> S i x (f x)).
Proof. 
  introv IB Cofe WfR SimE Conti Contr.
  forwards (f&Fixf&Qf): 
   (@cofe_fixed_point (I*A) (A->B) _ (corec_rec_family M P R) F 
      (fun p f => let (i,x) := p in P x -> S i x (f x))).
    apply~ corec_rec_cofe.
    introv Limu Qiui. unfolds in Limu. simpls. intros [i x] Kix Px.
     applys Conti. apply~ (Qiui (i,x)). intros j Rji.
     apply~ (>> Limu Kix j x).
    apply~ mixed_contractive_as_contractive.  
  exists (Build_partial f P). destruct Fixf as [Fixf _]. split. 
    unfolds in Fixf. rewrite corec_rec_similar in Fixf. rewrite SimE.
     intros [f' P']. simpls~.
    intros. apply~ (Qf (i,x)).
Qed.

(** General consistency of a fixed point *)

Lemma mixed_fixed_point_generally_consistent : 
  forall I A B {IB:Inhab B} (M:family I B) (E:binary B) (P:A->Prop)
  (R:binary A) (F:(A->B)->(A->B)) (S:I->A->B->Prop) (f:A->B),
  COFE M -> wf R -> E = similar M -> 
  mixed_continuous M S -> mixed_contractive M P F R S -> 
  fixed_point (pfunc_equiv E P) F f ->
  (forall i x, P x -> S i x (f x)) ->
  generally_consistent_partial_fixed_point E F (Build_partial f P).
Proof. 
  Hint Resolve pfunc_equiv_equiv similar_equiv.
  introv IB Cofe WfR SimE. introv Conti Contr Fixf Inva. 
  subst E. split. unfolds. simpl. intros [f' P'] N. simple~. 
  intros [f' P'] Fixf'.
   sets f'': (fun x => if classicT (P' x) then f' x else f x).
   intros x [Px P'x]. simpls.
   cuts Ind: (forall p, let (i,x) := p:I*A in P x -> family_sim M i (f x) (f'' x)).
     intros i. apply~ (trans_elim (f'' x)).
       apply~ (Ind (i,x)).
       unfold f''. destruct_if. apply~ refl_elim.
   clears x. intros p. induction_wf: (lexico2_wf (ofe_wf Cofe) (tclosure_wf WfR)) p. 
   destruct p as [i x]. intros Px. 
   destruct (classic (P' x)) as [P'x|NP'x];
     [| unfold f''; destruct_if; apply~ refl_elim ].
   apply~ (trans_sym_2 (F f'' x)). apply~ (trans_elim (F f x)).
     apply~ Fixf. apply~ equiv_refl.
     applys (proj1 (proj_lemma_6 Contr)) Px. intros y j Py Lt. splits.
       apply~ (IH (j,y)).
         forwards*: (>> lexico2_incl I A (family_r M) (family_r M) R (tclosure R) (j,y) (i,x)).
       auto. 
       applys~ Conti. intros k Rkj. applys (IH (k,y)) Py.   
        destruct Lt as [|[? ?]].
          left. apply~ (trans_elim j).
          subst~.
     apply~ (Fixf' (Build_partial f'' P)). simpl.
      intros y P'y. unfold f''. destruct_if~. apply~ refl_elim.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** COFE indexed with natural numbers *)

(** The contraction condition can be given a simpler statement
    in the particular case where indexes are instantiated as
    natural numbers ordered by relation [lt]. *)

(** First, we define the notion of nat-indexed family of
    equiv relations. *)

Definition nat_family A (sim:nat->binary A) : family nat A :=
  Build_family lt sim.

(** A sufficient condition for completeness is that for any 
    nat-indexed sequence [u], if forall [i], [u i] is similar
    at level [i] to [u (i+1)], then there exists a limit [l]
    to the sequence [u], that is, [u i] is similar to [l] at
    level [i], for any [i]. *)

Definition nat_complete A (sim:nat->binary A) :=
  forall (u:nat->A), 
  (forall i, sim i (u i) (u (S i))) -> 
  exists l, forall i, sim i (u i) l.

(** We can now reformulate conditions for a nat-indexed
    family of equiva lence to be a COFE *)

Lemma nat_cofe : forall A {IA:Inhab A} (sim:nat->binary A),
  (forall i, equiv (sim i)) ->
  nat_complete sim ->
  COFE (nat_family sim).
Proof.
  introv IA Equiv Comp.
  asserts Ofe: (OFE (nat_family sim)). constructor; simpl.
    apply lt_wf.
    intros_all~. nat_math.
    apply Equiv.
  constructor~. apply~ complete_from_locally_and_globally_complete.
  (* local completeness *)
  introv Cohu. sets v: (fun j => If j < i then u j else u (i-1)%nat).
  forwards [l L]: (Comp v). intros j. tests: (S j < i).
    unfold v. do 2 case_if; try math. apply Cohu; hnf; try math.
    unfold v. do 2 case_if; try math.
      math_rewrite ((i - 1)%nat = j). apply~ equiv_refl.
      apply~ equiv_refl.
  exists l. intros j Rji. unfolds flip. simpls.
  specializes L j. unfold v in L. case_if~; try false.
  (* global completeness *)
  introv Cohu. forwards [l L]: (Comp u). intros i.
  induction_wf: lt_wf i. apply~ Cohu. simpl. math.
  exists l. introv _. apply L.
Qed.

(** Another more relaxed definition of nat-completeness *)

Require LibNat.

Definition nat_complete' A (sim:nat->binary A) :=
  forall (u:nat->A), 
  (forall i j, i < j -> sim i (u i) (u j)) -> 
  exists l, forall i, sim i (u i) l.

(** We can now reformulate conditions for a nat-indexed
    family of equiva lence to be a COFE *)

Lemma nat_cofe' : forall A {IA:Inhab A} (sim:nat->binary A),
  (forall i, equiv (sim i)) ->
  nat_complete' sim ->
  COFE (nat_family sim).
Proof.
  introv IA Equiv Comp.
  asserts Ofe: (OFE (nat_family sim)). constructor; simpl.
    apply lt_wf.
    intros_all~. math.
    apply Equiv.
  constructor~. apply~ complete_from_locally_and_globally_complete.
  (* local completeness *)
  introv Cohu. sets v: (fun j => If j < i then u j else u (i-1)%nat).
  forwards [l L]: (Comp v). intros k j Rkj. tests: (S j < i).
    unfold v. do 2 case_if; try math. apply Cohu; hnf; math.
    unfold v. tests: (j < i).
      math_rewrite ((i - 1)%nat = j). case_if; try math. 
      apply Cohu; hnf; math.
      case_if. tests: (k = (i -1)%nat). 
          apply~ equiv_refl.
          apply Cohu; hnf; try math.
        apply~ equiv_refl.
  exists l. intros j Rji. unfolds flip. simpls.
  specializes L j. unfold v in L. case_if~; try false.
  (* global completeness *)
  introv Cohu. forwards [l L]: (Comp u). intros i.
  induction_wf: lt_wf i. intros. apply~ Cohu.
  exists l. introv _. apply L.
Qed.



(* ********************************************************************** *)
(** * COFE for products *)

Definition prod_family_sim I A1 A2 (R:binary I) (Sim1:I->binary A1) (Sim2:I->binary A2) :=
  Build_family R (fun i => prod2 (Sim1 i) (Sim2 i)).

Lemma prod_cofe_sim : forall I A1 A2 (R:binary I) (Sim1:I->binary A1) (Sim2:I->binary A2),
  COFE (Build_family R Sim1) -> COFE (Build_family R Sim2) ->
  COFE (prod_family_sim R Sim1 Sim2).
Proof.
  introv [[W1 T1 E1] C1] [[W2 T2 E2] C2]; simpls.
  constructor. constructor; simple~.
   intros. apply* prod2_equiv.
  intros K w Down Cohu. unfolds in Cohu. simpls. unfold prod2 in Cohu.
  forwards~ [l1 L1]: (C1 K (fun i => fst (w i))).
   intros_all. simpl. specializes Cohu i j. destruct (w j). destruct (w i). apply* Cohu.
  forwards~ [l2 L2]: (C2 K (fun i => snd (w i))).
   intros_all. simpl. specializes Cohu i j. destruct (w j). destruct (w i). apply* Cohu.
  exists (l1,l2). intros_all. unfolds limit. simpls. unfold prod2.
   specializes L1 i. specializes L2 i. destruct* (w i).
Qed.
  
Definition prod_family I A1 A2 (F1:family I A1) (F2:family I A2) :=
  prod_family_sim (family_r F1) (family_sim F1) (family_sim F2).

Lemma prod_cofe : forall I A1 A2 (F1:family I A1) (F2:family I A2),
  COFE F1 -> COFE F2 -> family_r F1 = family_r F2 ->
  COFE (prod_family F1 F2).   
Proof.
  introv Cofe1 Cofe2 Eqr. apply prod_cofe_sim. 
  destruct F1 as [R1 S1]. auto.
  destruct F2 as [R2 S2]. rewrite Eqr. auto.
Qed.

Lemma prod_similar : forall I A1 A2 (F1:family I A1) (F2:family I A2),
  prod2 (similar F1) (similar F2) = similar (prod_family F1 F2).
Proof.
  intros. unfold prod_family, prod_family_sim, similar. simpl.
  apply func_ext_2. intros [x1 x2] [y1 y2]. simpls.
  apply pred_conj_forall_distrib.
Qed.



(* ********************************************************************** *)
(** * Construction of fixed point combinators *)

(* ---------------------------------------------------------------------- *)
(** ** A generic fixed point combinator *)

(** [x] is a solution of the fixed point equation for [F], modulo [E],
    and is best fixed point with respect to the partial order [C]. *)

Definition Fix_prop A (E C:binary A) (F:A->A) (x:A) :=
  greatest C (fixed_point E F) x.

(** [Fix E C F] picks a fixed point, if it exists, for [F] *)

Definition Fix A {IA:Inhab A} (E C:binary A) (F:A->A) : A :=
  epsilon (Fix_prop E C F).

(** [Fix_prop E E F] is equivalent to [unique_fixed_point E F] *)

Lemma Fix_prop_iff_unique_fixed_point : forall A (E:binary A) (F:A->A) (x:A),
  (Fix_prop E E F x <-> unique_fixed_point E F x).
Proof.
  intros. iff [Fx Ux].
  split; intros y Hy. apply~ Fx. apply~ Ux.
  split; intros y Hy. apply~ Fx. apply~ Ux. 
Qed.

(** For partial functions, we use the following partial order *)

Definition lesser_fixed_point A B (E:binary B) (F:(A->B)->(A->B)) :=
  fun f g => 
      (generally_consistent_partial_fixed_point E F f -> extends E f g)
   /\ (consistent E g f).

(** The following lemmas prove the equiv between
    [optimal_fixed_point E F f] and
    [Fix_prop (partial_equiv E) (lesser_fixed_point E F) (partialize F) f]. *)

Lemma Fix_prop_from_optimal: 
  forall A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B),
  optimal_fixed_point E F f ->
  Fix_prop (partial_equiv E) (lesser_fixed_point E F) (partialize F) f.
Proof.
  introv [Gf Uf]. lets [Ff Cf]: Gf. split.
    rewrite~ partial_fixed_point_definitions in Ff.
    intros f' Ff'. split. intros Cf'. applys~ Uf. apply Gf.
     rewrite~ partial_fixed_point_definitions.
Qed.

Lemma Fix_prop_to_gc : 
  forall A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B),
  Fix_prop (partial_equiv E) (lesser_fixed_point E F) (partialize F) f ->
  generally_consistent_partial_fixed_point E F f.
Proof.
  introv [Ff Uf]. split.
    rewrite~ partial_fixed_point_definitions.
    intros f' Ff'. forwards~ [_ ?]: (Uf f').
     rewrite~ partial_fixed_point_definitions in Ff'.
Qed.

Lemma Fix_prop_to_optimal: 
  forall A B (E:binary B) (F:(A->B)->(A->B)) (f:A-->B),
  Fix_prop (partial_equiv E) (lesser_fixed_point E F) (partialize F) f ->
  optimal_fixed_point E F f.
Proof.
  introv Pf. lets [Ff Uf]: Pf. split.
    apply~ Fix_prop_to_gc.
    intros [f' P'] Gf'. apply~ Uf. destruct Gf' as [Ff' Cf'].
     rewrite~ partial_fixed_point_definitions in Ff'.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Specializations of the combinator *)

(** -------- Recursive values --------- *)

(** Pick a value [x] solution of [E x (F x)] *)

Definition FixValMod A {IA:Inhab A} (E:binary A) (F:A->A) : A :=
  Fix E E F.

(** Pick a value [x] solution of [x = (F x)] *)

Definition FixVal A {IA:Inhab A} (F:A->A) : A :=
  FixValMod eq F.

(** Pick a pair (x1,x2) solution of [x1 = F1 x1 X2] and [x2 = F2 x1 x2] *)

Definition mutualize2 A1 A2 
  (F1:A1->A2->A1) (F2:A1->A2->A2) : (A1*A2)->(A1*A2) :=
  fun (p:A1*A2) => let (x1,x2) := p in
  (F1 x1 x2, F2 x1 x2).

Definition FixValModMut2 A1 A2 {IA1:Inhab A1} {IA2:Inhab A2} 
 (E1:binary A1) (E2:binary A2) (F1:A1->A2->A1) (F2:A1->A2->A2) : A1*A2 := 
  FixValMod (prod2 E1 E2) (mutualize2 F1 F2).

(** -------- Recursive functions --------- *)

(** Pick a generally-consistent fixed point of the equation [E f (F f)] *)

Definition FixFunMod A B {IB:Inhab B} (E:binary B) (F:(A->B)->(A->B)) : A->B :=
  Fix (partial_equiv E) (lesser_fixed_point E F) (partialize F).

(** Pick a generally-consistent fixed point of the equation [f = (F f)]
    (note that we drop the domain of the domain of the solution,
    and keep only the support function). *)

Definition FixFun A B {IB:Inhab B} (F:(A->B)->(A->B)) : A->B :=
  FixFunMod eq F.

(** Functions of arity 2 *)

Definition FixFun2Mod B {IB:Inhab B} (E:binary B)
   A1 A2 (F:(A1->A2->B)->(A1->A2->B)) :=
  curry2 (FixFunMod E (fun f' => uncurry2 (F (curry2 f')))).

Definition FixFun2 B {IB:Inhab B} := FixFun2Mod eq.

(** Functions of arity 3 *)

Definition FixFun3Mod B {IB:Inhab B} (E:binary B)
  A1 A2 A3 (F:(A1->A2->A3->B)->(A1->A2->A3->B)) :=
  curry3 (FixFunMod E (fun f' => uncurry3 (F (curry3 f')))).

Definition FixFun3 B {IB:Inhab B} := FixFun3Mod eq.


(* ---------------------------------------------------------------------- *)
(** ** Fixed point equation for the combinators *)

(** -------- Recursive values --------- *)

(** To show that [FixVal E F] is a fixed point modulo [E]
    that satifies a continuous invariant [Q], it suffices to 
    find a complete ordered family of equiv [M] such that [F] 
    is contractive with the invariant [Q], and that the 
    equiv [E] is the same as the similarity relation induced
    by [M] (the intersection of the similarities at all level). *)

Lemma FixValMod_fix_inv : forall I A {IA:Inhab A} (M:family I A)
  (E:binary A) (F:A->A) (Q:I->A->Prop) (x:A),
  x = FixValMod E F -> E = similar M ->
  COFE M -> continuous M Q -> contractive M F Q ->
  E x (F x) /\ forall i, (Q i x).
Proof.
  introv Defx SimE Cofe Conti Contr.
  unfolds FixValMod, Fix. spec_epsilon as y [Fixy Uniy].
    forwards* (y&Fixy&Inv): cofe_fixed_point.
    exists y. apply <- Fix_prop_iff_unique_fixed_point.
     rewrite~ SimE.
  subst x. logic (forall U V:Prop,U->(U->V)->U/\V).
  apply Fixy. rewrite SimE. apply~ refl_elim. 
  intros Ey. applys~ (>> invariant_on_fixed_point I A M F).
    apply~ contractive_to_invariant.
    rewrite~ <- SimE.
Qed.

(** Same without invariant *)

Lemma FixValMod_fix : forall I A (M:family I A) 
  {IA:Inhab A} (E:binary A) (F:A->A) (x:A),
  x = FixValMod E F -> E = similar M ->
  COFE M -> contractive_noinv M F -> E x (F x).
Proof.
  intros. applys* (@FixValMod_fix_inv I A IA M E F post_true x).
  intros_all~. apply~ contractive_noinv_to_contractive.
Qed.

Implicit Arguments FixValMod_fix [I A [IA] E F x].

(** Same for Leibnitz equality *)

Lemma FixVal_fix_inv : forall I A {IA:Inhab A} (M:family I A)
  (E:binary A) (F:A->A) (Q:I->A->Prop) (x:A),
  x = FixVal F -> eq = similar M ->
  COFE M -> continuous M Q -> contractive M F Q ->
  x = F x /\ forall i, (Q i x).
Proof. intros. applys* FixValMod_fix_inv. Qed.

(** Same without invariant for Leibnitz equality *)

Lemma FixVal_fix : forall I A {IA:Inhab A} 
  (M:family I A) (E:binary A) (F:A->A) (x:A),
  x = FixVal F -> eq = similar M ->
  COFE M -> contractive_noinv M F ->
  x = F x.
Proof. intros. applys* (@FixValMod_fix _ _ M _ eq). Qed.


(** -------- Mutually-recursive values --------- *)

Definition valmut2_contractive I A1 A2 (M:family I (A1*A2)) 
  (F1:A1->A2->A1) (F2:A1->A2->A2) (Q:I->A1->A2->Prop) :=
  forall i x1 x2 y1 y2, 
  (forall j, family_r M j i -> 
    family_sim M j (x1,x2) (y1,y2) /\ Q j x1 x2 /\ Q j y1 y2) ->
  family_sim M i (F1 x1 x2, F2 x1 x2) (F1 y1 y2, F2 y1 y2) 
          /\ Q i (F1 x1 x2) (F2 x1 x2).

Definition valmut2_continuous I A1 A2 (M:family I (A1*A2)) (Q:I->A1->A2->Prop) :=
  forall (K:I->Prop) (u:I->A1*A2) (l1:A1) (l2:A2), 
  limit M K u (l1,l2) ->
  (forall i, K i -> let (x1,x2) := u i in Q i x1 x2) ->  
  forall i, K i -> Q i l1 l2.

Lemma FixValModMut2_fix_inv : forall I A1 A2 {IA1:Inhab A1} {IA2:Inhab A2}
  (M:family I (A1*A2)) (E1:binary A1) (E2:binary A2) (F1:A1->A2->A1) 
  (F2:A1->A2->A2) (Q:I->A1->A2->Prop) (x1:A1) (x2:A2),
  (x1,x2) = FixValModMut2 E1 E2 F1 F2 -> prod2 E1 E2 = similar M ->
  COFE M -> valmut2_continuous M Q -> valmut2_contractive M F1 F2 Q ->
  E1 x1 (F1 x1 x2) /\ E2 x2 (F2 x1 x2) /\ forall i, (Q i x1 x2).
Proof.
  introv Defx SimE Cofe Conti Contr.
  forwards~ [H1 H2]: (@FixValMod_fix_inv I (A1*A2) _ M (prod2 E1 E2) (mutualize2 F1 F2) 
    (fun i p => let (a1,a2) := p in Q i a1 a2) (x1,x2)).
  intros K u [l1 l2] L uQ i Ki. applys~ Conti.
  clears x1 x2. intros i [x1 x2] [y1 y2] H. simple~.
  inversion~ H1.
Qed.

Definition valmut2_contractive_noinv I A1 A2 (M:family I (A1*A2)) 
  (F1:A1->A2->A1) (F2:A1->A2->A2) :=
  forall i x1 x2 y1 y2, 
  (forall j, family_r M j i -> family_sim M j (x1,x2) (y1,y2)) ->
  family_sim M i (F1 x1 x2, F2 x1 x2) (F1 y1 y2, F2 y1 y2).

Lemma FixValModMut2_fix : forall I A1 A2 {IA1:Inhab A1} {IA2:Inhab A2}
  (M:family I (A1*A2)) (E1:binary A1) (E2:binary A2) (F1:A1->A2->A1) 
  (F2:A1->A2->A2) (x1:A1) (x2:A2),
  (x1,x2) = FixValModMut2 E1 E2 F1 F2 -> prod2 E1 E2 = similar M -> 
  COFE M -> valmut2_contractive_noinv M F1 F2 ->
  E1 x1 (F1 x1 x2) /\ E2 x2 (F2 x1 x2).
Proof.
  introv Defx SimE Cofe Contr.
  forwards~ (H1&H2&_): (@FixValModMut2_fix_inv I A1 A2 _ _ M E1 E2 F1 F2 (fun _ _ _ => True) x1 x2).
   intros_all. forwards~ Z: Contr. intros. forwards*: H.
Qed.

Implicit Arguments FixValModMut2_fix [I A1 A2 IA1 IA2 F1 F2 x1 x2].

(* todo: express continuity with two invariants *)

(** -------- Recursive functions --------- *)

(* todo: comment and use in the next proof *)

Lemma FixFunMod_elim : 
  forall A (P:A->Prop) B {IB:Inhab B} (F:(A->B)->(A->B)) (E:binary B) (f f':A->B), 
  f = FixFunMod E F -> equiv E ->
  generally_consistent_partial_fixed_point E F (Build_partial f' P) ->
  pfunc_equiv E P f' f.
Proof.
  introv Deff Equiv Gcf'. 
  unfolds FixFunMod, Fix. spec_epsilon as g [Fixg Bestg].
    forwards* [g Opt]: (@optimal_fixed_point_exists _ _ _ E F).
    exists g. apply~ Fix_prop_from_optimal.
  subst f.  
  lets Fixf: (proj1 Gcf'). lets Fixf': (partial_fixed_point_elim Fixf).
  rewrite partial_fixed_point_definitions in Fixf.
  lets [ED MG]: (Bestg _ Fixf). forwards~ [Dom Equ]: ED. 
Qed.

(** To show that [FixFun E F] is a fixed point modulo [E], on a domain [P],
    that satifies a invariant [S] (compatible with [E]), it suffices to 
    find a well-founded relation [R] such that [F] is a contractive 
    function with respect to [R] using the invariant [S]. *)

Lemma FixFunMod_fix_partial_inv : forall A (R:binary A) (P:A->Prop)
  B (S:A->B->Prop) {IB:Inhab B} (F:(A->B)->(A->B)) (E:binary B) (f:A->B), 
  f = FixFunMod E F -> equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  (forall x, P x -> E (f x) (F f x)) /\
  (forall x, P x -> S x (f x)).
Proof.
  introv Deff Equiv Comp Wfr Contr.
  unfolds FixFunMod, Fix. spec_epsilon as g [Fixg Bestg].
    forwards* [g Opt]: (@optimal_fixed_point_exists _ _ _ E F).
    exists g. apply~ Fix_prop_from_optimal.
  subst f.
  forwards~ (f&Fixf&Inv): (@rec_fixed_point _ _ _ F R P S E).
  lets Fixf': Fixf. rewrite partial_fixed_point_definitions in Fixf'.
  lets Fixf'': (partial_fixed_point_elim Fixf).
  lets [ED MG]: (Bestg _ Fixf').
  forwards [Dom Equ]: ED.
    eapply rec_fixed_point_generally_consistent with (R:=R); eauto.
    clear ED.
  simpls. split; introv Px. apply~ Fixf. apply* Comp.
Qed.

(** Same without invariant *)

Lemma FixFunMod_fix_partial : forall A (R:binary A) (P:A->Prop)
  B {IB:Inhab B} (F:(A->B)->(A->B)) (E:binary B) (f:A->B), 
  f = FixFunMod E F -> equiv E -> 
  wf R -> rec_contractive_noinv E P F R ->
  (forall x, P x -> E (f x) (F f x)).
Proof.
  introv Def Equiv Wf Cont.
  forwards~ [H _]: (@FixFunMod_fix_partial_inv A R P B post_true IB F E f Def).
  apply~ rec_contractive_noinv_to_rec_contractive.
Qed.

(** Same for Leibnitz' equality *)

Lemma FixFun_fix_partial_inv : forall A (R:binary A) (P:A->Prop) B 
  (S:A->B->Prop) {IB:Inhab B} (F:(A->B)->(A->B)) (f:A->B), 
  f = FixFun F -> wf R -> rec_contractive eq P F R S ->
  (forall x, P x -> f x = F f x) /\
  (forall x, P x -> S x (f x)).
Proof. intros. applys* (@FixFunMod_fix_partial_inv A R). intros_all. subst~. Qed.

Implicit Arguments FixFun_fix_partial_inv [A B IB F f].

Lemma FixFun_fix_inv : forall A (R:binary A) B 
  (S:A->B->Prop) {IB:Inhab B} (F:(A->B)->(A->B)) (f:A->B), 
  f = FixFun F -> wf R -> 
  (forall f1 f2 x, 
    (forall y, R y x -> (f1 y) = (f2 y) /\ S y (f1 y)) -> 
    (F f1 x) = (F f2 x) /\ S x (F f1 x)) ->
  (forall x, f x = F f x) /\
  (forall x, S x (f x)).
Proof. intros. forwards~ [K1 K2]: (FixFun_fix_partial_inv R pred_true S). subst~. Qed.

Implicit Arguments FixFun_fix_inv [A B IB F f].

Lemma FixFun_fix_partial : forall A (R:binary A) (P:A->Prop)
   B {IB:Inhab B} (F:(A->B)->(A->B)) (f:A->B), 
  f = FixFun F -> wf R -> rec_contractive_noinv eq P F R ->
  (forall x, P x -> f x = F f x).
Proof.
  introv Def Wf Cont. forwards~ [H _]: (@FixFun_fix_partial_inv A R P B post_true).
  apply~ rec_contractive_noinv_to_rec_contractive. subst~.
Qed.

Implicit Arguments FixFun_fix_partial [A B F f].

Lemma FixFun_fix : forall A (R:binary A) B {IB:Inhab B} (F:(A->B)->(A->B)) 
   (f:A->B), 
  f = FixFun F -> wf R -> 
  (forall f1 f2 x, 
    (forall y, R y x -> f1 y = f2 y) ->
    F f1 x = F f2 x) ->
  (forall x, f x = F f x).
Proof.
  intros. apply FixFun_fix_partial with (IB:=IB) (R:=R) (P:=pred_true); auto.
  hnf; auto*.
Qed. 

Implicit Arguments FixFun_fix [A B F f].

(* todo: comment *)

Lemma FixFun_fix_partial' : forall A (R:binary A) (P:A->Prop)
  B {IB:Inhab B} (F:(A->B)->(A->B)) (f' f:A->B), 
  f = FixFun F -> wf R -> rec_contractive' eq P F R f' ->
  fixed_point (pfunc_equal P) F f' ->
  (forall x, P x -> f x = F f x).
Proof.
  introv Df W Cont Fixf'. applys Fixf' (Build_partial f P). simpl.
  applys~ FixFunMod_elim F. applys~ rec_fixed_point_generally_consistent' R.
Qed.


(** -------- Mixed Corecursive and Recursive functions --------- *)

(** To show that [FixFun E F] is a fixed point modulo [E], on a domain [P],
    that satifies a invariant [S] (compatible with [E]), it suffices to 
    find a complete ordered family of equiv [M] such that [F] 
    is a contractive function using the invariant [S] with respect
    to a well-founded relation [R]. *)

Lemma FixFunMod_mixed_partial_inv : forall I A B  
  (M:family I B) (R:binary A) (P:A->Prop) (S:I->A->B->Prop)  
  (E:binary B) {IB:Inhab B} (F:(A->B)->(A->B)) (f:A->B),
  f = FixFunMod E F -> E = similar M -> 
  COFE M -> wf R -> 
  mixed_continuous M S -> mixed_contractive M P F R S -> 
  (forall x, P x -> E (f x) (F f x)) /\
  (forall x i, P x -> S i x (f x)).
Proof.
  introv Deff SimE Cofe Wrr Conti Contr.
  asserts Equiv: (equiv E). rewrite~ SimE.
  unfolds FixFunMod, Fix. spec_epsilon as g [Fixg Bestg].
    forwards* [g Opt]: (@optimal_fixed_point_exists _ _ _ E F).  
    exists g. apply~ Fix_prop_from_optimal.
  subst f.
  forwards~ (f&Fixf&Inv): (@mixed_fixed_point _ _ _ _ M E P F R S).
  lets Fixf': Fixf. rewrite partial_fixed_point_definitions in Fixf'.
  lets Fixf'': (partial_fixed_point_elim Fixf).
  lets [ED MG]: (Bestg _ Fixf').
  forwards [Dom Equ]: ED.
    eapply mixed_fixed_point_generally_consistent with (R:=R); eauto.
    clear ED.
  simpls. split; introv Px. apply~ Fixf. apply* Conti.
   introv Rji. rewrite SimE in Equ. apply~ Equ.
Qed.

Implicit Arguments FixFunMod_mixed_partial_inv [I A B IB F f].

Lemma FixFunMod_mixed_partial : forall I A B  
  (M:family I B) (R:binary A) (P:A->Prop)  
  (E:binary B) {IB:Inhab B} (F:(A->B)->(A->B)) (f:A->B),
  f = FixFunMod E F -> E = similar M -> 
  COFE M -> wf R -> 
  mixed_contractive_noinv M P F R -> 
  (forall x, P x -> E (f x) (F f x)).
Proof. 
  introv Def Equiv Cofe Wf Trans Cont.
  forwards~ [H _]: (@FixFunMod_mixed_partial_inv I A B M R P (fun _ _ _ => True) E IB F f Def).
  apply~ mixed_contractive_noinv_to_mixed_contractive.
Qed.

Implicit Arguments FixFunMod_mixed_partial [I A B IB F f].


(** -------- Corecursive functions --------- *)

(** Fixed point result for corecursive functions with invariants *)

Definition corec_contractive I A B (M:family I B) (P:A->Prop) 
 (F:(A->B)->(A->B)) (S:I->B->Prop) :=
  forall i x f1 f2, P x -> 
  (forall y j, P y -> family_r M j i ->
     family_sim M j (f1 y) (f2 y) /\ S j (f1 y) /\ S j (f2 y)) -> 
  family_sim M i (F f1 x) (F f2 x) /\ S i (F f1 x).

Lemma FixFunMod_corec_inv : forall I A B (M:family I B) 
  (P:A->Prop) (S:I->B->Prop) {IB:Inhab B} (E:binary B)  
  (F:(A->B)->(A->B)) (f:A->B),
  f = FixFunMod E F -> E = similar M -> COFE M -> 
  (forall i y1 y2, S i y1 ->
     (forall j, family_r M j i -> family_sim M j y1 y2) ->
     S i y2) ->
  corec_contractive M P F S -> 
  (forall x, P x -> E (f x) (F f x)) /\
  (forall x i, P x -> S i (f x)).
Proof.
  introv Deff SimE Cofe Conti Contr.
  eapply FixFunMod_mixed_partial_inv with (S:=fun i x y => S i y) (R:=@empty A); 
   auto~. 
Qed.

(** Without invariant *)

Definition corec_contractive_noinv I A B (M:family I B) (P:A->Prop) 
 (F:(A->B)->(A->B)) :=
  forall i x f1 f2, P x -> 
  (forall y j, P y -> family_r M j i -> family_sim M j (f1 y) (f2 y)) -> 
  family_sim M i (F f1 x) (F f2 x).

Lemma FixFunMod_corec : forall I A B (M:family I B) 
  (P:A->Prop) {IB:Inhab B} (E:binary B)  
  (F:(A->B)->(A->B)) (f:A->B),
  f = FixFunMod E F -> E = similar M -> COFE M -> 
  corec_contractive_noinv M P F -> 
  (forall x, P x -> E (f x) (F f x)).
Proof.
  introv Deff SimE Cofe Contr.
  forwards H _: (@FixFunMod_corec_inv I A B M P post_true _ E F); auto~.
  intros_all~. split~. applys* Contr f1 f2. intros. forwards*: H0.
  subst~.
Qed.

Implicit Arguments FixFunMod_corec [I A B IB E F f].

Lemma FixFunMod_corec_total : forall I A B (M:family I B) 
  {IB:Inhab B} (E:B->B->Prop)  
  (F:(A->B)->(A->B)) (f:A->B),
  f = FixFunMod E F -> E = similar M -> COFE M -> 
  (forall i x f1 f2, 
    (forall y j, family_r M j i -> family_sim M j (f1 y) (f2 y)) -> 
    family_sim M i (F f1 x) (F f2 x)) ->
  (forall x, E (f x) (F f x)).
Proof.
  intros. asserts~ K: (pred_true x). gen x. apply* FixFunMod_corec.
  intros_all~.
Qed.

Implicit Arguments FixFunMod_corec_total [I A B [IB] E F f].


(** -------- N-ary recursive functions --------- *)

Lemma FixFun2Mod_fix_partial_inv : forall A1 A2 (R:binary (A1*A2)) (P:A1->A2->Prop)
  B {IB:Inhab B} (S:A1->A2->B->Prop) (E:binary B) F (f:A1->A2->B), 
  f = FixFun2Mod E F -> wf R -> equiv E ->
  (forall x1 x2, pred_compatible E (S x1 x2)) ->
  (forall x1 x2 f1 f2, P x1 x2 ->   
    (forall y1 y2, P y1 y2 -> R (y1,y2) (x1,x2) -> 
      E (f1 y1 y2) (f2 y1 y2) /\ S y1 y2 (f1 y1 y2)) ->
     E (F f1 x1 x2) (F f2 x1 x2) /\ S x1 x2 (F f1 x1 x2)) ->
  (forall x1 x2, P x1 x2 -> E (f x1 x2) (F f x1 x2)) /\ 
  (forall x1 x2, P x1 x2 -> S x1 x2 (f x1 x2)).
Proof.
  introv Eqf WfR Equiv Comp Cont. 
  sets F': (fun f' => uncurry2 (F (curry2 f'))).
  forwards~ [H1 H2]: (@FixFunMod_fix_partial_inv (A1*A2)%type R (fun p => P (fst p) (snd p)) B
    (fun p => S (fst p) (snd p)) IB F' E).
    intros f1 f2 [x1 x2] Px H. simpls. apply~ Cont.
    intros y1 y2 Py Ryx. apply~ (H (y1,y2)). 
  subst f. split. 
    intros x1 x2 Px. apply~ (H1 (x1,x2)).
    intros x1 x2 Px. apply~ (H2 (x1,x2)).
Qed.

Lemma FixFun2Mod_fix_partial : forall A1 A2 (R:binary (A1*A2)) (P:A1->A2->Prop)
  B {IB:Inhab B} (S:A1->A2->B->Prop) (E:binary B) F (f:A1->A2->B), 
  f = FixFun2Mod E F -> wf R -> equiv E ->
  (forall x1 x2, pred_compatible E (S x1 x2)) ->
  (forall x1 x2 f1 f2, P x1 x2 ->   
    (forall y1 y2, P y1 y2 -> R (y1,y2) (x1,x2) -> 
      E (f1 y1 y2) (f2 y1 y2) /\ S y1 y2 (f1 y1 y2)) ->
     E (F f1 x1 x2) (F f2 x1 x2) /\ S x1 x2 (F f1 x1 x2)) ->
  (forall x1 x2, P x1 x2 -> E (f x1 x2) (F f x1 x2)) /\ 
  (forall x1 x2, P x1 x2 -> S x1 x2 (f x1 x2)).
Proof.
  introv Eqf WfR Equiv Comp Cont. 
  sets F': (fun f' => uncurry2 (F (curry2 f'))).
  forwards~ [H1 H2]: (@FixFunMod_fix_partial_inv (A1*A2)%type R (fun p => P (fst p) (snd p)) B
    (fun p => S (fst p) (snd p)) IB F' E).
    intros f1 f2 [x1 x2] Px H. simpls. apply~ Cont.
    intros y1 y2 Py Ryx. apply~ (H (y1,y2)). 
  subst f. split. 
    intros x1 x2 Px. apply~ (H1 (x1,x2)).
    intros x1 x2 Px. apply~ (H2 (x1,x2)).
Qed.

Lemma FixFun2_fix_partial_inv : forall A1 A2 (R:binary (A1*A2)) (P:A1->A2->Prop)
  B (S:A1->A2->B->Prop) {IB:Inhab B} F (f:A1->A2->B), 
  f = FixFun2 F -> wf R -> 
  (forall x1 x2 f1 f2, P x1 x2 ->   
    (forall y1 y2, P y1 y2 -> R (y1,y2) (x1,x2) -> 
       f1 y1 y2 = f2 y1 y2 /\ S y1 y2 (f1 y1 y2)) ->
     F f1 x1 x2 = F f2 x1 x2 /\ S x1 x2 (F f1 x1 x2)) ->
  (forall x1 x2, P x1 x2 -> f x1 x2 = F f x1 x2) /\ 
  (forall x1 x2, P x1 x2 -> S x1 x2 (f x1 x2)).
Proof.
  intros. eapply FixFun2Mod_fix_partial with (E:=eq) (R:=R); auto~.
    intros_all. subst~.
Qed.

Lemma FixFun2_fix_partial : forall A1 A2 (R:binary (A1*A2)) (P:A1->A2->Prop)
  B {IB:Inhab B} F (f:A1->A2->B), 
  f = FixFun2 F -> wf R -> 
  (forall x1 x2 f1 f2, P x1 x2 ->   
    (forall y1 y2, P y1 y2 -> R (y1,y2) (x1,x2) -> f1 y1 y2 = f2 y1 y2) ->
     F f1 x1 x2 = F f2 x1 x2) ->
  (forall x1 x2, P x1 x2 -> f x1 x2 = F f x1 x2).
Proof.
  intros. forwards [K _]: (@FixFun2_fix_partial_inv A1 A2 R P B (fun _ _ _ => True) _ F); auto~.
  intros_all. split~. applys~ H1 f1 f2. intros. forwards*: H4.
  subst~. 
Qed.

Implicit Arguments FixFun2_fix_partial [A1 A2 B IB F f].

Lemma FixFun2_fix : forall A1 A2 (R:binary (A1*A2)) 
  B {IB:Inhab B} F (f:A1->A2->B), 
  f = FixFun2 F -> wf R -> 
  (forall x1 x2 f1 f2,
    (forall y1 y2, R (y1,y2) (x1,x2) -> f1 y1 y2 = f2 y1 y2) ->
     F f1 x1 x2 = F f2 x1 x2) ->
  (forall x1 x2, f x1 x2 = F f x1 x2).
Proof. intros. applys* (FixFun2_fix_partial R (fun _ _ => True)). Qed.

Implicit Arguments FixFun2_fix [A1 A2 B IB F f].

Lemma FixFun2Mod_corec : forall I A1 A2 B (M:family I B) {IB:Inhab B}
  (E:binary B) F (f:A1->A2->B), 
  f = FixFun2Mod E F -> E = similar M -> COFE M -> 
  (forall i x1 x2 f1 f2,
    (forall j y1 y2, family_r M j i ->
     family_sim M j (f1 y1 y2) (f2 y1 y2)) ->
     family_sim M i (F f1 x1 x2) (F f2 x1 x2)) ->
  forall x1 x2, E (f x1 x2) (F f x1 x2).
Proof.
  introv Eqf Esim Cofe Cont.
  sets F': (fun f' => uncurry2 (F (curry2 f'))).
  forwards~ [H1 H2]: (@FixFunMod_corec_inv I (A1*A2)%type B M  
    (fun _ => True) (fun _ _ => True) IB E F').
    intros i [x1 x2] f1 f2 Px H. simpls. split~. apply~ Cont.
    intros j y1 y2 Ryx. apply~ (H (y1,y2)). 
  subst f. intros x1 x2. apply~ (H1 (x1,x2)).
Qed.

Implicit Arguments FixFun2Mod_corec [I A1 A2 B [IB] E F f].


(** -------- Induction principles --------- *)

(** Induction principle for recursive fixed points modulo *)

Lemma rec_ind : forall A B F (E:binary B) (P:A->Prop) (R:binary A) (f:A->B) (S:A->B->Prop),
  (forall x, P x -> E (f x) (F f x)) ->
  (forall x, pred_compatible E (S x)) ->
  wf R ->
  (forall x f', P x -> 
     (forall y, P y -> R y x -> S y (f' y)) ->
     S x (F f' x)) -> 
  forall x, P x -> S x (f x).
Proof.
  introv Eqf Comp WfR Red. intros x. induction_wf IH: WfR x.
  intros Px. eapply Comp. apply~ Red. apply~ Eqf.
Qed.

(** Induction principle for recursive fixed points *)

Lemma rec_eq_ind : forall A B F (P:A->Prop) (R:binary A) (f:A->B) (S:A->B->Prop),
  (forall x, P x -> f x = F f x) ->
  wf R ->
  (forall x f', P x -> 
     (forall y, P y -> R y x -> S y (f' y)) ->
     S x (F f' x)) -> 
  forall x, P x -> S x (f x).
Proof.
  introv Eqf WfR Red Px. applys~ (>> rec_ind A R Eqf __). 
    intros_all. subst~. 
Qed.

(** Induction principle for corecursive fixed points modulo *)

Lemma corec_ind : forall I A {IA:Inhab A} (E:binary A)
  (M:family I A) (F:A->A) (Q:I->A->Prop) (x:A),
  COFE M -> continuous M Q -> E x (F x) -> E = similar M ->
  (forall i, (forall j, family_r M j i -> Q j x) -> Q i (F x)) ->
  forall i, Q i x. 
Proof.
  introv IA Cofe Conti Eqf SimE Red. subst E.
  intros i. induction_wf IH: (ofe_wf Cofe) i.
  apply~ (Conti (large (flip (family_r M)) i) (fun _ => F x)).
    intros_all. apply~ equiv_sym.
    intros j Rji. apply Red. intros k Rkj.
     apply IH. destruct Rji as [Rji|Eq]. apply* (trans_elim j). subst~.
Qed.

(** Induction principle for mixed fixed points *)

Lemma mixed_ind : forall I A B (E:binary B)
  (M:family I B) (P:A->Prop) 
  (F:(A->B)->(A->B)) (R:binary A) (S:I->A->B->Prop) (f:A->B),
  (forall x, P x -> E (f x) (F f x)) -> E = similar M ->
  COFE M -> well_founded R -> mixed_continuous M S -> 
  (forall i x, (forall j y, P y -> lexico2 (family_r M) R (j,y) (i,x) -> S j y (f y)) -> S i x (F f x)) ->
  (forall i x, P x -> S i x (f x)).
Proof.
  introv Eqf Equiv Cofe Wfr Cont Inv. intros i x.
  sets_eq p: (i, x). gen i x.
  induction_wf: (lexico2_wf (ofe_wf Cofe) (tclosure_wf Wfr)) p. 
  intros i x Eix. destruct p. inversions Eix. intros Px.
  eapply Cont with (y1 := F f x). apply Inv. intros.
    apply* IH.
     forwards*: (>> lexico2_incl I A (family_r M) (family_r M) R (tclosure R) (j,y) (i,x)).
    intros. apply~ equiv_sym. apply~ Eqf.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Useful lemmas about c.o.f.e. *)

Lemma cofe_similar_modulo : forall I A (M:family I A) x y x' y' i,
  COFE M ->
  similar M x x' -> 
  similar M y y' -> 
  family_sim M i x' y' -> 
  family_sim M i x y.
Proof.
  intros. apply* (trans_elim x'). apply* (trans_sym_2 y').
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Extraction for Caml *)

Extraction Language Ocaml.

Extract Constant FixFunMod => 
  "(fun bigf -> let rec f x = bigf f x in f)".

Extract Constant FixValMod => 
  "(fun bigf -> let rec x = lazy (Lazy.force (bigf x)) in x)".

Extract Constant FixValModMut2 =>
 "(fun f1 f2 ->
  let rec x1 = lazy (Lazy.force (f1 x1 x2))  
      and x2 = lazy (Lazy.force (f2 x1 x2)) in 
  Pair (x1,x2))".

(* optional 
Extraction Inline FixFunMod.
Extraction Inline FixValMod.
Extraction Inline FixValModMut2.
*)

(* ---------------------------------------------------------------------- *)
(** ** Extraction for Haskell *)

Extraction Language Haskell.

Extract Constant Fix =>
  "(fun bigf => let x = bigf x in x)".


(* ---------------------------------------------------------------------- *)
(** ** Re-establish automation *)

Ltac auto_tilde ::= auto_tilde_default.


==> anc/coq/metatheory/tlc/LibFixDemos.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Examples for LibFix                                                     *
**************************************************************************)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibReflect LibFunc LibEpsilon LibList 
  LibInt LibNat LibProd LibSum LibRelation LibWf LibFix LibStream.
Require Import Div2.
Open Scope nat_scope.
Open Scope comp_scope.

(** Setting up of automation *)

Hint Resolve lt_wf : wf.

Ltac auto_tilde ::= auto with wf.
Ltac auto_star ::= try solve [ auto | false | math | intuition eauto ].

Hint Resolve list_equiv_equiv.


(* ********************************************************************** *)
(** * COFE for streams *)

(** Definition of stream ordered family of requiv *)

Definition stream_mod_family A (E:binary A) : family nat (stream A) := 
  nat_family (bisimilar_mod_upto E).

(** Special case of comparing stream values wrt equality *)

Definition stream_family A := stream_mod_family (@eq A).

(** Similarity for this OFE is equal to stream bisimilarity *)

Lemma stream_mod_similarity : forall A (E:binary A),
  bisimilar_mod E = similar (stream_mod_family E).
Proof.
  intros. apply prop_ext_2. intros s1 s2.
  unfold similar. simpl. split.
  intros. apply~ bisimilar_mod_to_upto.
  intros. apply~ bisimilar_mod_take.
Qed.

Hint Resolve stream_mod_similarity.

Lemma stream_similarity : forall A,
  @bisimilar A = similar (stream_family A).
Proof. intros. apply stream_mod_similarity. Qed.

Hint Resolve stream_similarity.

(** Completeness of the OFE *)

Hint Unfold list_equiv.
Hint Constructors Forall2.

Lemma stream_mod_cofe : forall A {IA:Inhab A} (E:binary A),
  equiv E -> COFE (stream_mod_family E).
Proof.
  introv IA Equiv. apply nat_cofe. typeclass.
  intros. apply~ bisimilar_mod_upto_equiv.
  introv H. exists (diagonal (fun i => u (S i)) 0).
  induction i; unfolds.
    simple~.
    apply~ bisimilar_mod_upto_succ. apply~ (trans_sym_1 (u i)).
    rewrite stream_diagonal_nth. math_rewrite~ (i + 0 = i).
Qed.

Lemma stream_cofe : forall A {IA:Inhab A}, COFE (stream_family A).
Proof. intros. apply~ stream_mod_cofe. Qed.

Hint Resolve @stream_cofe.


(* ********************************************************************** *)
(** * Constant stream -- basic corecursive value *)

Definition Const1 const1 := (1%nat) ::: const1.

Definition const1 := FixValMod (@bisimilar nat) Const1.

Lemma const1_fix : const1 === Const1 const1.
Proof. 
  applys (FixValMod_fix (stream_family nat)); auto~. typeclass.
  intros i s1 s2 H. simpls. destruct~ i.
  unfolds. simpl. constructor~. apply* H.
Qed.
 

(* ********************************************************************** *)
(** * Constant stream -- basic corecursion *)

Definition Const const (n:nat) := n ::: const n.

Definition const := FixFunMod (@bisimilar nat) Const.

Lemma const_fix : forall n, const n === Const const n.
Proof.
  intros. 
  applys (FixFunMod_corec (stream_family nat) (@pred_true nat)); auto*.
  apply stream_cofe.
  clear n. intros i n s1 s2 _ H. simpls. destruct~ i.
  unfolds. simpl. constructor~. apply* H. 
Qed.


(* ********************************************************************** *)
(** * Polymorphic Constant stream -- basic corecursion with polymorphism *)

Definition PConst A pconst (n:A) := n ::: pconst n.

Definition pconst `{IA:Inhab A} := FixFunMod (@bisimilar A) (@PConst A).

Lemma pconst_fix : forall A {IA:Inhab A} (n:A), 
  pconst n === PConst pconst n.
Proof.
  intros. 
  applys* (FixFunMod_corec (stream_family A) (@pred_true A)).
  clears n. intros i n s1 s2 _ H. simpls. destruct~ i.
  unfolds. simpl. constructor~. apply* H. 
Qed.

Lemma pconst_spec : forall A {IA:Inhab A} (x:A),
  LibStream.const x === pconst x.
Proof.
  intros.
  apply bisimilar_mod_take. induction i. simple~.
  apply* sym_elim. apply* trans_sym_2.
   apply bisimilar_mod_to_upto. apply pconst_fix.
   simpl. constructor~. 
Qed.

(* ********************************************************************** *)
(** * Mutually-defined stream -- basic corecursion *)
(* u = 1::2::3::1::2::3::1::2::3::1::2::3::1::2::3::...*)

Definition MU (mu mv : stream nat) := (1%nat) ::: mv.
Definition MV (mu mv : stream nat) := (2%nat) ::: ((3%nat) ::: mu).

Definition muv := FixValModMut2 (@bisimilar nat) (@bisimilar nat) MU MV.
Definition mu := fst muv.
Definition mv := snd muv.

Lemma uv_fix : mu === MU mu mv /\ mv === MV mu mv.
Proof.
  applys (FixValModMut2_fix 
    (prod_family (stream_family nat) (stream_family nat))).
  apply tuple2_from_proj.
  unfold bisimilar. rewrite stream_mod_similarity. apply prod_similar.
  apply prod_cofe; typeclass.
  intros i u1 v1 u2 v2 H. simpls. destruct~ i. split.
    unfolds. simpl. constructor~. apply* H. 
    unfolds. simpl. constructor~. destruct i. simple~. simpl.
     constructor~. apply* H.
Qed.

(* ********************************************************************** *)
(** * Stream of natural numbers *)

Definition Nats nats (n:nat) := n ::: nats (S n).

Definition nats := FixFunMod (@bisimilar nat) Nats.

Lemma nats_fix : forall (n:nat), 
  nats n === Nats nats n.
Proof.
  intros. 
  applys (FixFunMod_corec (stream_family nat) (@pred_true nat)); auto*.
  apply stream_cofe.
  clears n. intros i n s1 s2 _ H. simpls. destruct~ i.
  unfolds. simpl. constructor~. apply* H. 
Qed.


(* ********************************************************************** *)
(** * Filter on streams *)

Definition dist_to_next A (P:A->Prop) (s:stream A) := 
  epsilon (first_st_at P s).

Lemma eventually_to_dist : forall A (P:A->Prop) s,
  eventually P s -> exists n, first_st_at P s n.
Proof.
  introv H. induction H. exists 0. simple~.
  destruct (classic (P x)).
    exists 0. simple~.
    destruct IHeventually as [n Pn]. exists (S n). simple~.
Qed.

Lemma eventually_dist_cons : forall A (P:A->Prop) s x,
  eventually P s -> ~ P x -> 
  dist_to_next P s < dist_to_next P (x:::s).
Proof.
  introv H Nx. unfold dist_to_next.
  spec_epsilon as n Pn. apply~ eventually_to_dist.
  spec_epsilon as n' Pn'. apply~ eventually_to_dist.
   apply~ eventually_tail.
  clearbody n n'. destruct n'; simpl in Pn'; tryfalse.
  rewrite* (@first_st_at_unique n n' A P s).
Qed.

Section MyFilters.
Context (A:Type) {IA:Inhab A}.
Variable (P:A->Prop).

Definition Filter filter s :=
  let '(x:::s') := s in 
  let s'' := filter s' in
  If P x then x:::s'' else s''.

Definition filter := FixFunMod (@bisimilar A) Filter.

Lemma filter_fix : forall s,
  infinitely_often P s ->
  filter s === Filter filter s.
Proof.
  applys~ (FixFunMod_mixed_partial 
    (stream_family A)  
    (measure (dist_to_next P))
    (infinitely_often P)
    (@bisimilar A)).
  intros i s f1 f2 Ps H. simpls.
  destruct s. simpl. unfolds. destruct i. simple~.
   inverts Ps as Ps' Ev. case_if as C.
     simpl. constructor~. apply~ H. left*.
     inverts Ev as Ev.
       false.
       apply~ H. right. split~. apply~ eventually_dist_cons.
Qed.       
     
 
End MyFilters.


(* ********************************************************************** *)
(** * The log function -- basic recursion *)

(** Definition of the functional *)

Definition Log log n :=
 If n <= 1 then 0 else 1 + log (div2 n).

(** Construction of the fixed point *)

Definition log := FixFun Log. 

Lemma fix_log : forall n, 
  log n = Log log n.
Proof. 
  applys~ (FixFun_fix (@lt nat _)).
  introv H. unfolds. case_if~. 
  fequals. apply H. apply* div2_lt.
Qed.

(** Example of unfolding of the body *)

Lemma log_double : forall n, n > 0 ->
  log(2*n) = 1 + log n.
Proof.
  introv Pos. rewrite fix_log. unfold Log.
  case_if*. fequals. rewrite~ div2_double.
Qed.

(** Example of reasoning by induction *)

Lemma log_grows : forall n m, 
  m <= n -> log m <= log n.
Proof.
  induction n using peano_induction. introv Le.
  do 2 rewrite fix_log. unfolds Log.
  (do 2 case_if); auto*.
  rew_nat. apply H. apply* div2_lt. apply~ div2_grows. 
Qed.

(*
Extraction Language Haskell.
Extraction Inline Log.
Set Extraction Optimize.
Extraction log.
*)

(* ********************************************************************** *)
(** * Loop on odd numbers -- partial function *)

(** The function [F] defined in this module returns [1] 
    on any even number and "loops" on any odd number.
    It does not actually loop, since when a recursive
    call is not made on a smaller argument, the recursion
    is stopped and a dummy value is returned. *)

Require Import Even.

Definition Only_even only_even n :=
  If n = 0 then 1 else 
  If n = 1 then 1 + only_even 1 else
  only_even (n - 2).

Definition only_even := FixFun Only_even.

Lemma only_even_fix : forall n, even n ->
  only_even n = Only_even only_even n.
Proof.
  applys~ (FixFun_fix_partial (@lt nat _)).
  intros f1 f2 n Pn IH. unfolds. case_if~. case_if as C.
  subst. inverts Pn as Pn'. inverts Pn'.
  apply* IH. inverts Pn as Pn'; tryfalse. inverts Pn'. simpl. rew_nat~.
Qed.


(* ********************************************************************** *)
(** * GCD function (binary currified function, by measure) *)

Definition Gcd gcd x y :=
  If x = 0 then y else
  If y = 0 then x else
  If x <= y then gcd x (y-x) else gcd (x-y) y.

(** The measure is the sum of the arguments *)

Definition gcd := FixFun2 Gcd.

Lemma fix_gcd : forall x y, 
  gcd x y = Gcd gcd x y.
Proof.
  applys~ (FixFun2_fix (measure2 plus)).
  unfold measure2. introv IH. unfolds.
  case_if~. case_if~. case_if. apply* IH. apply* IH.
Qed.


(* ********************************************************************** *)
(** * Zero function (nested recursion) *)

(** [zero n] is a function that always returns [0]. *)

Definition Zero zero n :=
  If n = 0 then 0 else zero (zero (n-1)).

Definition zero := FixFun Zero.

Implicit Arguments FixFun_fix_partial_inv [A B F f].

Lemma zero_fix : forall x, zero x = Zero zero x 
              /\ forall x, zero x = 0.
Proof.
  forwards~ [H1 H2]: (FixFun_fix_partial_inv lt pred_true (fun (x y : nat) => y = 0) _ (F:=Zero)).
  introv _ H. unfold Zero. case_if~. 
  forwards* [H1 H2]: (H (x-1)). rewrite <- H1. rewrite H2. apply* H.
Qed.


(* ********************************************************************** *)
(** * Ackerman's function (nested non-primitive recursion, two arguments) *)

Ltac emaths := eauto with maths.

Definition Ack ack m n :=
  If m = 0 then n+1 else 
  If n = 0 then ack (m-1) 1 else
  ack (m-1) (ack m (n-1)).

Definition ack := FixFun2 Ack.

Lemma fix_ack : forall m n,
  ack m n = Ack ack m n.
Proof.
  applys~ (FixFun2_fix (lexico2 (@lt nat _) (@lt nat _))).
  introv IH. unfolds. case_if~. case_if~. 
  apply IH. emaths. 
  rewrite IH. fequals~. emaths. emaths.
Qed.


(* ********************************************************************** *)
(** * McCarthy's 91 function (nested recursion) *)

(** [McCarthy n] returns [n-10] if [n > 100] and returns
    [91] otherwise. It is defined using nested recursion. *)

Definition McCarthy mcCarthy n :=
  If n > 100 
    then n - 10
    else mcCarthy (mcCarthy (n + 11)).

Definition mcCarthy := FixFun McCarthy.

Definition McCarthy_post n r :=
  If n > 100 then r = n - 10 else r = 91.

Lemma McCarthy_fix_post : 
     (forall n, mcCarthy n = McCarthy mcCarthy n)
  /\ (forall n, McCarthy_post n (mcCarthy n)).
Proof.
  sets meas: (fun n => If n > 100 then 0 else 101 - n).
  applys~ (FixFun_fix_inv (measure meas)). introv IH. 
  unfold McCarthy. unfold McCarthy_post. case_if~.
  forwards [K1 K2]: IH (x+11). unfold measure, meas. case_if; case_if*. 
  rewrite <- K1 in *. sets y: (f1(x+11)). unfolds in K2.
  forwards [L1 L2]: IH y. unfold measure, meas. case_if; case_if*. case_if*. 
  rewrite <- L1 in *. sets z: (f1 y). unfolds in L2. split~.
  case_if*. case_if*.
Qed.

(** Corrolaries *)

Lemma McCarthy_fix : forall n, 
  mcCarthy n = McCarthy mcCarthy n.
Proof. apply (proj1 (McCarthy_fix_post)). Qed.

Lemma McCarthy_spec_gt100 : forall n,
  n > 100 -> mcCarthy n = n - 10.
Proof.
  introv Lt. lets H: (proj2 McCarthy_fix_post n). unfolds in H. case_if*.
Qed.

Lemma McCarthy_spec_le100 : forall n,
  n <= 100 -> mcCarthy n = 91.
Proof.
  introv Le. lets H: (proj2 McCarthy_fix_post n). unfolds in H. case_if*.
Qed.



(* ********************************************************************** *)
(** * Integer division (binary function) *)

Require Import Arith. (* todo : needed?*)

(** [div n m] returns a pair [(q,r)] such that  
    [n = q*m + r] with [r < m]. Its definition involves
    non-structural recursion. *)

Definition Div div n m :=
  If n < m then (0,n) 
  else let (q,r) := div (n-m) m : nat*nat in 
       (q+1,r).

Definition div := FixFun2 Div.

Lemma fix_div : forall n m, m <> 0 -> 
  div n m = Div div n m.
Proof.
  applys~ (FixFun2_fix_partial (measure (@fst nat nat))).
  introv Posm IH. unfold Div. case_if~.
  rewrite~ IH. unfolds. simpl. math. 
Qed.



(* ********************************************************************** *)
(** * A function on trees -- higher-order recursion *)

Definition Mem A (x:A) l := Exists (=x) l. (* todo: move *)

(** The congruence rule for [map] on lists *)

Lemma map_congr : forall A B (f1 f2 : A->B) l,
  (forall x, Mem x l -> f1 x = f2 x) ->
  LibList.map f1 l = LibList.map f2 l.
Proof. Hint Constructors Exists. Hint Unfold Mem.
  introv H. induction l. auto. rew_map. fequals~.
Qed.

(** Definition of trees *)

Inductive tree : Type := 
  | leaf : nat -> tree
  | node : list tree -> tree.

Instance tree_inhab : Inhab tree.
Proof. intros. apply (prove_Inhab (leaf 0)). Qed.

(** An induction principle for trees *)

Section Tree_induct.
Variables
(P : tree -> Prop)
(Q : list tree -> Prop) 
(P1 : forall n, P (leaf n)) 
(P2 : forall l, Q l -> P (node l)) 
(Q1 : Q nil)
(Q2 : forall t l, P t -> Q l -> Q (t::l)).

Fixpoint tree_induct_gen (T : tree) : P T :=
  match T as x return P x with
  | leaf n => P1 n
  | node l => P2
      ((fix tree_list_induct (l : list tree) : Q l :=
      match l as x return Q x with 
      | nil   => Q1
      | t::l' => Q2 (tree_induct_gen t) (tree_list_induct l')
      end) l)
  end.

End Tree_induct.

Lemma tree_induct : forall (P : tree -> Prop),
  (forall n : nat, P (leaf n)) ->
  (forall l : list tree, 
    (forall t, Mem t l -> P t) -> P (node l)) ->
  forall T : tree, P T.
Proof.
  introv Hl Hn. eapply tree_induct_gen with (Q := fun l =>
    forall t, Mem t l -> P t); intros.
  auto. auto. inversions H. inversions~ H1.
Qed.

(** Definition of immediate subtrees *)

Inductive subtree : binary tree :=
  | subtree_intro : forall t l, 
     Mem t l -> subtree t (node l). 

Hint Constructors subtree.

Lemma subtree_wf : wf subtree.
Proof.
  intros t. induction t using tree_induct;
  constructor; introv K; inversions~ K.
Qed.

(** Definition of the [treeincr] function *)

Definition Treeincr treeincr t :=
  match t with
  | leaf n => leaf (S n)
  | node l => node (LibList.map treeincr l)
  end.

Definition treeincr := FixFun Treeincr.

Lemma treeincr_fix : forall t, 
  treeincr t = Treeincr treeincr t.
Proof.
  applys (FixFun_fix subtree).
  reflexivity. apply subtree_wf.
  introv H. unfold Treeincr. destruct x.
    auto.
    fequals. apply~ map_congr.
Qed.



(* ********************************************************************** *)
(** * An example with cofinite trees *)

Require Import LibNat.

(** Definition of [itree], trees with possibly-infinite branches *)

CoInductive itree : Type :=   
  | itree_leaf : nat -> itree
  | itree_node : itree -> itree -> itree.

(** The type [itree] is inhabited *)

Instance itree_inhab : Inhab itree.
Proof. intros. apply (prove_Inhab (itree_leaf 0)). Qed.

(** Similarity up to level [i] between two trees *)

Fixpoint itree_similar_upto (i:nat) (m1 m2: itree) :=
  match i with 
  | O => True
  | S i' => match m1,m2 with 
     | itree_leaf n1, itree_leaf n2 => n1 = n2
     | itree_node t11 t12, itree_node t21 t22 => 
           itree_similar_upto i' t11 t21
        /\ itree_similar_upto i' t12 t22
     | _, _ => False
     end
  end.

(** Similarity upto is an equivalence *)

Lemma itree_similar_upto_equiv : 
  forall i, equiv (itree_similar_upto i).
Proof.
  constructor; unfolds.
  induction i; intros; simple~. destruct~ x. 
  induction i; intros; simple~. destruct x; destruct y; simpls*.
  induction i; intros; simple~. destruct x; destruct y; destruct z; simpls*.
Qed.

Hint Resolve itree_similar_upto_equiv.
Hint Extern 1 (itree_similar_upto ?i _ _) => 
  apply (@equiv_refl _ _ (itree_similar_upto_equiv i)).

(** Construction of the COFE for the family [itree] *)

Definition itree_family := Build_family lt itree_similar_upto.

Definition itree_left t :=
  match t with
  | itree_leaf n => arbitrary
  | itree_node t1 t2 => t1
  end.

Definition itree_right t :=
  match t with
  | itree_leaf n => arbitrary
  | itree_node t1 t2 => t2
  end.

Definition shifts A (u:nat->A) :=
  fun n => u (S n).

CoFixpoint itree_diagonal (u:nat->itree) : itree :=
  match u 0 with
  | itree_leaf n => itree_leaf n
  | itree_node t1 t2 =>
      itree_node (itree_diagonal (itree_left \o shifts u))
                 (itree_diagonal (itree_right \o shifts u))
  end.
 
Lemma itree_family_COFE : COFE itree_family.
Proof.
  apply~ nat_cofe'. typeclass.
  introv H. exists (itree_diagonal (shifts u)).
  cuts M: (forall k i u, i <= k -> 
    (forall i j : nat, i < j -> itree_similar_upto (S i) (u i) (u j)) ->
      itree_similar_upto (S i) (u k) (itree_diagonal u)).
    intros i. destruct i. simple~.
    sets u': (shifts u). change (u (S i)) with (u' i).
    apply M. math.
      intros i' j' Ri'j'. unfold u', shifts. apply H. math. 
  clears u. induction k using peano_induction; introv Lik Coh.
  tests: (k = 0). math_rewrite (i = 0). simpl. destruct~ (u 0).
  unfolds. fold itree_similar_upto.
  forwards S0: (>> Coh 0 k __). math. simpl in S0.
  unfold itree_diagonal; fold itree_diagonal.
  sets_eq <- u0: (u 0). sets_eq <- uk: (u k).
  destruct u0 as [|t01 t02]; destruct uk as [|tk1 tk2]; auto_false.
  split. (* todo: find a way to factorize both sides *)
  (* left subtree *)
  destruct i. simple~.
  sets u': (itree_left \o shifts u).
  asserts_rewrite (tk1 = u' (k-1)).
    unfold u'. unfold compose, shifts, itree_left.
    math_rewrite (S (k - 1) = k). rewrite~ EQuk.
  apply H; try math. intros i' j' Li'j'.
  unfold u'. unfold compose, shifts, itree_left.
  sets_eq i'': (S i'). sets_eq j'': (S j').
  forwards Ssi: (Coh i'' j''). math.
  simpl in Ssi. destruct (u i''); destruct (u j''); auto_false*.
  (* right subtree *)
  destruct i. simple~.
  sets u': (itree_right \o shifts u).
  asserts_rewrite (tk2 = u' (k-1)).
    unfold u'. unfold compose, shifts. unfold itree_right.
    math_rewrite (S (k - 1) = k). rewrite~ EQuk.
  apply H; try math. intros i' j' Li'j'.
  unfold u'. unfold compose, shifts, itree_left.
  sets_eq i'': (S i'). sets_eq j'': (S j').
  forwards Ssi: (Coh i'' j''). math.
  simpl in Ssi. destruct (u i''); destruct (u j''); auto_false*.
Qed.

(** Two equivalent definitions of similarity between two trees,
    one using an coinductive predicate and another constructed
    as the intersection of the "similarity-upto" relations. *)

CoInductive itree_similar : binary itree :=
  | itree_similar_leaf : forall n,
      itree_similar (itree_leaf n) (itree_leaf n)
  | itree_similar_node : forall t11 t12 t21 t22 : itree, 
      itree_similar t11 t21 ->
      itree_similar t12 t22 ->
      itree_similar (itree_node t11 t12) (itree_node t21 t22).

Hint Constructors itree_similar.

Lemma itree_similar_eq : itree_similar = similar itree_family.
Proof.
  apply prop_ext_2. intros t1 t2. iff H.
  intros i. hnf. gen t1 t2. induction i; simpl; introv H.
   auto. inversions~ H.
  hnf in H. gen t1 t2. cofix IH.
   intros t1 t2. destruct t1; destruct t2;
    introv H; lets H1: (H 1); simpl in H1; inversions H1; constructor.
      apply IH. intros i. lets_simpl HSi: (H (S i)). auto*.
      apply IH. intros i. lets_simpl HSi: (H (S i)). auto*.
Qed.


(** A first corecursive operation: the "product" of two trees.
   Note that it always add a head element. *)

Definition Product product m1 m2 :=
  match m1,m2 with 
  | itree_node t11 t12, itree_node t21 t22 => 
     itree_node (product t11 t22) (product t12 t21) 
  | _, _ => itree_node m1 m2
  end.

Definition product := FixFun2Mod itree_similar Product.

(** We prove that [product] satisfies the fixed point equation *)

Lemma product_fixpoint : forall m1 m2, 
  itree_similar (product m1 m2) (Product product m1 m2).
Proof. 
  apply (FixFun2Mod_corec itree_family).
  reflexivity. apply itree_similar_eq. apply itree_family_COFE.
  simpl. introv H. destruct i. simple~. unfold Product.
  destruct x1; destruct x2; simpl; auto with maths.
Qed.

(** And we show that it is productive wrt its arguments *)

Lemma product_incr_similarity : forall i m1 m1' m2 m2',
   itree_similar_upto i m1 m1' ->
   itree_similar_upto i m2 m2' ->
   itree_similar_upto (S i) (product m1 m2) (product m1' m2').
Proof.
  induction i using peano_induction.
  change (itree_similar_upto) with (family_sim itree_family).
  introv K1 K2. (* todo: setoid rewrite *)
  eapply cofe_similar_modulo. apply itree_family_COFE.
    rewrite <- itree_similar_eq. apply product_fixpoint.
    rewrite <- itree_similar_eq. apply product_fixpoint.
  simpl in K1, K2 |- *.
  destruct m1; destruct m2; simpl; auto.  
  destruct m1'; destruct m2'; simple~. destruct~ i. inversions K1.
  destruct m1'; destruct m2'; simple~. destruct~ i. inversions K1.
  destruct m1'; destruct m2'; simple~. destruct~ i. inversions K2.
  destruct m1'; destruct m2'; simple~; destruct~ i.
    inversions K1. inversions K1. inversions K2.
    simpl in K1, K2. destruct K1. destruct K2. auto with maths.
Qed.

(** A second corecursive function, which is not guarded:
    it is productive only because the function [product] 
    is productive. *)

Definition Makeitree makeitree m :=
  match m with
  | itree_node t1 t2 => product (makeitree t1) (makeitree t2)
  | itree_leaf n => itree_leaf (S n)
  end.

Definition makeitree := FixFunMod itree_similar Makeitree.

(** Still, we can establish the fixed point equation for our function *)

Lemma makeitree_fixpoint : forall m, 
  itree_similar (makeitree m) (Makeitree makeitree m).
Proof.
  apply (FixFunMod_corec_total itree_family).
  reflexivity. apply itree_similar_eq. apply itree_family_COFE.
  introv H. unfold Makeitree. simpl. destruct x.
  auto.
  destruct i. auto. apply product_incr_similarity.
    apply H; simpl; auto with maths. 
    apply H; simpl; auto with maths. 
Qed.



(* ********************************************************************** *)
(** * Verification of a recursive parser in CPS form *)


Ltac auto_tilde ::= auto with wf.


(* ---------------------------------------------------------------------- *)
(** ** The assertion construction *)

(** The expression [ ##P## v ] is equivalent to [v],
    with the assertion that [P] holds. If [P] does not hold,
    then the expression is undefined. *)

Definition asserts (P:Prop) (A:Type) `{Inhab A} (v:A) := 
  If P then v else arbitrary.

Notation "'##' P '##' v" := (asserts P v) (at level 69).

Tactic Notation "case_asserts" := 
  unfold asserts; case_if.
Tactic Notation "case_asserts" "~" := 
  case_asserts; auto~.


(* ---------------------------------------------------------------------- *)
(** ** Definition of the data types *)

Inductive regexp : Type := 
  | regexp_null : regexp
  | regexp_empty : regexp
  | regexp_char : nat -> regexp
  | regexp_alt : regexp -> regexp -> regexp
  | regexp_seq : regexp -> regexp -> regexp
  | regexp_star : regexp -> regexp.

Definition text := list nat.

Definition arg_type := (regexp * text * (text -> bool))%type.


(* ---------------------------------------------------------------------- *)
(** ** Definition of the regexp parser as an optimal fixed point *)

Definition Parse (parse : arg_type -> bool) (p : arg_type) : bool := 
  let '(r,s,k) := p in
  match r with
  | regexp_null => false
  | regexp_empty => k s
  | regexp_char c => 
     match s with 
     | nil => false
     | c'::s' => If c = c' then k s' else false
     end
  | regexp_alt r1 r2 => parse (r1,s,k) || parse (r2,s,k)
  | regexp_seq r1 r2 => parse (r1,s,(fun s' => parse (r2,s',k)))
  | regexp_star r1 => k s || parse (r1,s,(fun s' => parse (r,s',k)))
  end.

Definition parse := FixFun Parse.

(** At this point, the function [parse] exists and can thus
    be mentioned in other definitions. *)


(* ---------------------------------------------------------------------- *)
(** ** Domain of the parser *)

(** [productive r] is the same as [not (nullable r)];
    it asserts that [r] consumes at least one character *)

Fixpoint productive (r:regexp) : Prop :=
  match r with
  | regexp_null => True
  | regexp_empty => False
  | regexp_char c => True
  | regexp_alt r1 r2 => productive r1 /\ productive r2
  | regexp_seq r1 r2 => productive r1 \/ productive r2
  | regexp_star r1 => False
  end.

(** [normal r] ensures that expressions under a star are productive *)

Fixpoint normal (r:regexp) : Prop :=
  match r with
  | regexp_null => True
  | regexp_empty => True
  | regexp_char c => True
  | regexp_alt r1 r2 => normal r1 /\ normal r2
  | regexp_seq r1 r2 => normal r1 /\ normal r2
  | regexp_star r1 => productive r1 /\ normal r1
  end.  

Hint Unfold productive normal. 

(** Definition of the domain *)

Definition parse_dom (p:arg_type) :=
  let '(r,s,k) := p in normal r.


(* ---------------------------------------------------------------------- *)
(** ** Termination relation for the parser *)

(** Sub-expression order for [regexp] *)

Inductive regexp_sub : binary regexp :=
  | regexp_sub_seq_1 : forall r1 r2,
      regexp_sub r1 (regexp_seq r1 r2)
  | regexp_sub_seq_2 : forall r1 r2,
      regexp_sub r2 (regexp_seq r1 r2)
  | regexp_sub_alt_1 : forall r1 r2,
      regexp_sub r1 (regexp_alt r1 r2)
  | regexp_sub_alt_2 : forall r1 r2,
      regexp_sub r2 (regexp_alt r1 r2)
  | regexp_sub_star : forall r1,
      regexp_sub r1 (regexp_star r1).

Hint Constructors regexp_sub.

Lemma regexp_sub_wf : wf regexp_sub.
Proof. intros r. induction r; constructor; intros r' le; inverts~ le. Qed.

Hint Resolve regexp_sub_wf : wf.

(** [text_sub] is the transitive closure of the sub-list order *)

Definition text_sub : binary text := tclosure (@list_sub _).

Lemma text_sub_wf : wf text_sub.
Proof. lets: tclosure_wf. unfold text_sub. prove_wf. Qed.

Hint Resolve text_sub_wf : wf.

Lemma text_sub_once : forall s c,
  text_sub s (c::s).
Proof. intros. apply~ tclosure_once. Qed.

Lemma text_sub_trans : trans text_sub.
Proof. apply tclosure_trans. Qed.

Hint Resolve text_sub_trans text_sub_once.

Lemma text_sub_app : forall s s1 s2,
  s = s1 ++ s2 -> large text_sub s2 s.
Proof.
  intros. subst. induction s1; rew_list. auto.
  inverts IHs1.
    left. applys~ (@trans_elim text) (s1++s2).
    rewrite <- H. left. apply text_sub_once.
Qed.

(** [parse_sub] is the termination relation used for [parse];
    It is the lexicographical order [(s,r)] *)

Definition parse_sub : binary (regexp * text) := 
  lexico2 regexp_sub text_sub.

Lemma parse_sub_wf : wf parse_sub.
Proof. prove_wf. Qed.

Hint Unfold parse_sub.
Hint Resolve parse_sub_wf : wf.

(** [parse_arg_sub] is similar to [parse_sub] except that
    it takes triples of the form [(r,s,k)] as arguments *)

Definition parse_arg_sub : binary arg_type := 
  fun p1 p2 => let '(r1,s1,k1) := p1 in let '(r2,s2,k2) := p2 in
               parse_sub (r1,s1) (r2,s2).

Lemma parse_arg_sub_wf : wf parse_arg_sub.
Proof.
  intros [[r s] k].
  sets_eq p: (r,s). gen k r s. induction_wf IH: parse_sub_wf p.
  intros. subst p. constructor. intros [[r2 s2] k2] S. applys~ IH S. 
Qed.

Hint Unfold parse_arg_sub.
Hint Resolve parse_arg_sub_wf : wf.


(* ---------------------------------------------------------------------- *)
(** ** Auxiliary recursive function *)

(** [parse'] is a function equivalen to [parse] except that it includes
    some assertions in order to make termination more obvious. 
    Those assertions appear in-between [##] symbols. *)

Definition Parse' (parse : arg_type -> bool) (p : arg_type) : bool := 
  let '(r,s,k) := p in
  match r with
  | regexp_null => false
  | regexp_empty => k s
  | regexp_char c => 
     match s with 
     | nil => false
     | c'::s' => If c = c' then k s' else false
     end
  | regexp_alt r1 r2 => parse (r1,s,k) || parse (r2,s,k)
  | regexp_seq r1 r2 => parse (r1,s,(fun s' => parse (r2,s',k)))
  | regexp_star r1 => k s || parse (r1,s,(fun s' => ##text_sub s' s## parse (r,s',k)))
  end.

Definition parse' := FixFun Parse'.

(** Remark: I will show further on how to factorize the definitions
    of [Parse] and [Parse'] so as to avoid the duplication of code. *)


(* ---------------------------------------------------------------------- *)
(** ** Proof of termination of the auxiliary function *)

(** Thanks to the assertions it contains, [parse'] is a total function
    that satisfies a contraction condition, and thus satisfies the
    fixed point equation for [Parse']. *)

Lemma parse'_fix : forall p, 
  parse' p = Parse' parse' p.
Proof. 
  applys~ (FixFun_fix parse_arg_sub).
  intros f1 f2 [[r s] k] H. unfolds. destruct r; auto.
  fequal; auto 7.
  rewrite H; [|auto 7]. fequals_rec.
   apply func_ext_1. intros s'. apply~ H.
  fequal. rewrite H; [|auto 7]. fequals_rec. 
   apply func_ext_1. intros s'. case_asserts; auto 7.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Properties of the auxiliary function *)

(** [select_sub r] is equivalent to the strict sub-text relation
    when [r] is [productive], and it is otherwise equivalent to
    the large sub-text relation. *)

Definition select_sub (r:regexp) : binary text := 
  If productive r then text_sub else large text_sub.

(** The key result consists in showing that, when [r] is is normal form,
    the computation of [parse' (r,s,k)] is not affected by the evaluations
    of the assertions. *)

Lemma parse'_cont : forall r s k1 k2, normal r ->
  (forall s', select_sub r s' s -> k1 s' = k2 s') ->
  parse' (r,s,k1) = parse' (r,s,k2).
Proof.
  intros r s. sets_eq p: (r,s). gen r s. induction_wf IH: parse_sub_wf p.
  introv P N E. subst p. do 2 rewrite parse'_fix. unfolds. destruct r; simpl in N.
  auto.
  apply E. hnf. rewrite~ If_r.
  destruct s as [|c' s']. auto. case_if~. apply E. unfolds. rewrite~ If_l.
  inverts N. asserts M: (forall r s', (r = r1 \/ r = r2) -> select_sub r s' s ->
                select_sub (regexp_alt r1 r2) s' s).
    introv C S. hnf in S |- *. simpl. case_if.
      destruct H1. case_if. auto. inverts C; tryfalse.
      case_if~.
   fequals.
     applys~ IH. auto 7. eauto 8.
     applys~ IH. auto 7. eauto 8.
  inverts N. applys~ IH. intros s' S'. applys~ IH. 
    intros s'' S''. apply E. hnf in S',S''|-*. simpl.
    tests: (productive r1); tests: (productive r2).
      rewrite~ If_l. applys* (@trans_elim text) s'.
      rewrite~ If_l. applys* (@large_strict_trans text) s'.
      rewrite~ If_l. applys* (@strict_large_trans text) s'.
      rewrite If_r; [|rew_logic';auto]. applys~ (@large_trans text) s'.
  fequals.
    apply E. unfold select_sub. simpl. rewrite~ If_r.
  inverts N. applys~ IH. auto 7. intros s' S'. case_asserts~.
   applys~ IH. hnf in S'. rewrite~ If_l in S'.
   intros s'' S''. apply E. hnf in S'' |- *. simpls. case_if; tryfalse.
   inverts S''. left. applys* trans_elim. auto.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Proof of the fixed point equation for [parse] *)

(** The first step consists in proving that [parse'] 
    is a fixed point for [Parse] on the domain. This is done
    by showing that the assertions in the continuations are
    irrelevant, using the lemma [parse'_cont]. Yet, the statement
    [ Lemma parse'_fix_Parse_simple : forall p, parse_dom p -> 
      parse' p = Parse parse' p. ] 
    is not strong enough. Indeed, we need to generalize this
    into a form where we replace [parse'] with an arbitrary
    other total function that behave like [parse'] on the domain. *)
   
Lemma parse'_fix_Parse : 
  fixed_point (pfunc_equal parse_dom) Parse parse'.
Proof.
  intros f Hf [[r s] k] N. asserts E: (pfunc_equal parse_dom f parse').
    unfolds. apply~ equiv_sym. clear Hf.
  rewrite~ E. rewrite parse'_fix.
  unfold Parse, Parse'. destruct r; auto; simpl in N.
  inverts N. fequals; rewrite~ E.
  inverts N. rewrite~ E. apply~ parse'_cont. intros s' S'. rewrite~ E.
  inverts N. fequals. rewrite~ E. apply~ parse'_cont. intros s' S'.
   hnf in S'. rewrite~ If_l in S'. case_asserts; auto_false. rewrite~ E. simple~.
Qed.

(** The second step consists in proving that the functional [Parse]
    satisfies a contraction condition. This is almost the standard
    contraction condition, except that [f1] is specialized as [parse'].
    In this proof, we exploit the fact that [parse'] depends only
    a subdomain of its continuation. Remark: the statement is equivalent
    to [rec_contractive' eq parse_dom Parse parse_arg_sub parse']. *)

Lemma Parse_contractive_for_parse' : forall f' p, parse_dom p ->
  (forall q, parse_dom q -> parse_arg_sub q p -> parse' q = f' q) ->
  Parse parse' p = Parse f' p.
Proof.
  introv N IH. unfold Parse. destruct p as [[r s] k].
  hnf in N. destruct r; simpl in N; auto.
  inverts N. fequals; apply~ IH. 
  inverts N. erewrite parse'_cont; auto. apply~ IH. 
   simpl. intros s' S'. apply~ IH.
  inverts N. fequals. erewrite parse'_cont; auto. apply IH; auto 7.
   simpl. intros s' S'. hnf in S'. rewrite~ If_l in S'. apply~ IH; hnfs~.
Qed.

(** Third and last step: we can put all the pieces together.
    Since [parse'] is a generally-consistent fixed point for [Parse] 
    on the domain [parse_dom], [parse'] is extended by [parse], 
    which is the optimal fixed point of [Parse]. Hence, [parse] 
    and [parse'] agree on the domain [parse_dom]. It follows that
    [parse] satsifies the fixed point equation for [Parse] on the domain. *)

Lemma parse_fix : forall p, parse_dom p ->
  parse p = Parse parse p.
Proof.
  apply (FixFun_fix_partial' (P:=parse_dom) (R:=parse_arg_sub) (f':=parse')); auto~.
  applys Parse_contractive_for_parse'. apply parse'_fix_Parse.
Qed.

Corollary parse_fix' : forall r s k, normal r ->
  parse (r,s,k) = Parse parse (r,s,k).
Proof. intros. applys~ parse_fix. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Bonus: factorization of the definitions of [Parse] and [Parse'] *)

(** The idea is to define a single functional that takes as argument a
    function, which is intented to be instantiated either as [asserts]
    or as [ignore]. *)

Definition ignore (P:Prop) (A:Type) `{Inhab A} (v:A) := v.

Section Common.

Context (check : Prop -> forall A `{Inhab A}, A -> A).

Notation "'#' P '#' v" := (@check P _ _ v) (at level 69).

(** Here is the common definition to build [Parse] and [Parse']. *)

Definition Parse_common (parse : arg_type -> bool) (p : arg_type) : bool := 
  let '(r,s,k) := p in
  match r with
  | regexp_null => false
  | regexp_empty => k s
  | regexp_char c => 
     match s with 
     | nil => false
     | c'::s' => If c = c' then k s' else false
     end
  | regexp_alt r1 r2 => parse (r1,s,k) || parse (r2,s,k)
  | regexp_seq r1 r2 => parse (r1,s,(fun s' => parse (r2,s',k)))
  | regexp_star r1 => k s || parse (r1,s,(fun s' => #text_sub s' s# parse (r,s',k)))
  end.

End Common.

(** Here are the alternative definitions for [Parse] and [Parse']. *)

Definition Parse_alternative := Parse_common ignore.
Definition Parse'_alternative := Parse_common asserts.

(** Finally, we can check that the alternative definitions are convertible
    with the one we had written by hand previously. *)

Lemma Parse_alternative_correct : Parse = Parse_alternative.
Proof. reflexivity. Qed.

Lemma Parse'_alternative_correct : Parse' = Parse'_alternative.
Proof. reflexivity. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Reasoning about [parse] *)

(** The inductively-defined proposition [sem r s] asserts that the 
    string [s] matches the regular expression [r]. *)

Inductive sem : regexp -> text -> Prop :=
  | sem_empty : 
      sem regexp_empty nil
  | sem_char : forall c,
      sem (regexp_char c) (c::nil)
  | sem_alt_1 : forall r1 r2 s, 
      sem r1 s -> sem (regexp_alt r1 r2) s
  | sem_alt_2 : forall r1 r2 s, 
      sem r2 s -> sem (regexp_alt r1 r2) s
  | sem_seq : forall r1 r2 s1 s2,
      sem r1 s1 -> sem r2 s2 -> sem (regexp_seq r1 r2) (s1 ++ s2)
  | sem_star_void : forall r1,
      sem (regexp_star r1) nil
  | sem_star_step : forall r1 s1 s2,
      sem r1 s1 ->
      sem (regexp_star r1) s2 ->
      sem (regexp_star r1) (s1 ++ s2).

Hint Constructors sem.

(** Observe that if a string [s] matches a productive regular
    expression [r], then [s] is not the empty string. *)

Lemma sem_productive : forall r s,
  sem r s -> productive r -> s <> nil.
Proof.
  introv S. induction S; introv P; simpl in P; auto_false*.
  intros E. destruct (app_eq_nil_inv E). subst. destruct* P.
Qed.

(** The continuation [is_nil] holds only of the empty string *)

Definition is_nil (s:text) :=
  match s with nil => true | _ => false end.

(** The first result asserts that if [s] matches [r] semantically,
    then the [parse] function applied to [r] and [s] returns true. *)

Lemma sem_to_parse_ind : forall r s s' k,
  sem r s -> normal r -> k s' = true -> parse (r, s ++ s', k) = true.
Proof.
  introv S N K. gen s' k N. induction S; intros; 
   (rewrite parse_fix; [ | apply N ]); unfold Parse at 1; simpl in N; 
   (try match type of N with _ /\ _ => destruct N end).
  rew_list~.
  rew_list. rewrite~ If_l.
  rewrite~ IHS.
  rewrite IHS at 1; auto. rew_bool~.
  rew_list. auto.
  rew_list. rewrite~ K.
  rew_list. rewrite~ IHS1. rew_bool~.
Qed.

Corollary sem_to_parse : forall r s,
  sem r s -> normal r -> parse (r,s,is_nil) = true.
Proof. intros. forwards~ M: (@sem_to_parse_ind r s nil is_nil). rew_list~ in M. Qed.

(** The second result asserts the reciprocal: if the parse function
    applied to [r] and [s] returns true, then [s] matches [r] semantically. *)

Lemma parse_to_sem_ind : forall r s k, 
  normal r -> parse (r,s,k) = true ->  
  exists s1 s2, s = s1 ++ s2 /\ sem r s1 /\ k s2 = true.
Proof.
  introv N P. sets_eq p: (r,s). gen r s k.
  induction_wf IH: parse_sub_wf p. intros. subst p.
  rewrite~ parse_fix in P. unfold Parse in P. destruct r; 
   simpl in N; (try match type of N with _ /\ _ => destruct N end).
  false.
  exists (nil:text) s. splits~. 
  destruct s; tryfalse. case_if; tryfalse. subst n0.
   exists (n::nil) s. splits~.
  case_eq (parse (r1,s,k)); intros P1.
    forwards~ (s1&s2&E&S&P'): IH P1. auto 7. exists~ s1 s2.
    rewrite P1 in P. rew_bool in P.
    forwards~ (s1&s2&E&S&P'): IH P. auto 7. exists~ s1 s2.
  forwards~ (s1&s2&E&S&P'): IH P. auto.
    forwards~ (s3&s4&E'&S'&K): IH P'. auto.   
    forwards M: text_sub_app E. subst s s2. exists (s1 ++ s3) s4. rew_list~.
  case_eq (k s); intros K.
    exists (nil:text) s. splits~.
    rewrite K in P. rew_bool in P.
    forwards~ (s1&s2&E&S&P'): IH P. auto.
    forwards~ (s3&s4&E'&S'&K'): IH P'; try solve [hnfs~].
      forwards M: text_sub_app E. inverts M. auto. false.
       applys~ sem_productive S. apply* app_eq_self_inv_r.
    subst s s2. exists (s1++s3) s4. rew_list~.
Qed.

Corollary parse_to_sem : forall r s, 
  normal r -> parse (r,s,is_nil) = true -> sem r s.
Proof.
  intros. forwards~ (s1&s2&E&S&K): (@parse_to_sem_ind r s is_nil). 
  subst. destruct s2; tryfalse. rew_list~ in *.
Qed.

(** We can reformulate those two results in the form of an
    equivalence between [sem] and [parse] *)

Theorem parse_iff_sem : forall r s, normal r -> 
  (parse (r,s,is_nil) = true <-> sem r s).
Proof. split. apply~ parse_to_sem. intros. apply~ sem_to_parse. Qed.

(** A similar, more general, result *)

Theorem parse_iff_sem_ind : forall r s k, normal r ->
  (parse (r,s,k) = true <-> (exists s1 s2, s = s1 ++ s2 /\ sem r s1 /\ k s2 = true)).
Proof.
  split. intros. apply~ parse_to_sem_ind.
  intros (s1&s2&?&?&?). subst. apply~ sem_to_parse_ind.
Qed.




==> anc/coq/metatheory/tlc/LibFunc.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Functions                                                               *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic.
Generalizable Variables A.


(* ********************************************************************** *)
(** * Function combinators *)

(* ---------------------------------------------------------------------- *)
(** ** Definition of the combinators *)

(** Indentity function *)

Definition id {A} (x : A) := 
  x.

(** Constant function *)

Definition const {A B} (v : B) : A -> B := 
  fun _ => v.

(** Constant function of higher arities *)

Definition const1 := 
  @const.
Definition const2 {A1 A2 B} (v:B) : A1->A2->B :=
  fun _ _ => v.
Definition const3 {A1 A2 A3 B} (v:B) : A1->A2->A3->B :=
  fun _ _ _ => v.
Definition const4 {A1 A2 A3 A4 B} (v:B) : A1->A2->A3->A4->B :=
  fun _ _ _ _ => v.
Definition const5 {A1 A2 A3 A4 A5 B} (v:B) : A1->A2->A3->A4->A5->B :=
  fun _ _ _ _ _ => v.

(** Function application *)

Definition apply {A B} (f : A -> B) (x : A) :=
  f x.

Definition apply_to (A : Type) (x : A) (B : Type) (f : A -> B) :=
  f x.

(** Function composition *)

Definition compose {A B C} (g : B -> C) (f : A -> B) := 
  fun x => g (f x).

Notation "f1 \o f2" := (compose f1 f2) 
  (at level 49, right associativity) : fun_scope.

Open Scope fun_scope.

(* ---------------------------------------------------------------------- *)
(** ** Properties of combinators *)

Section Combinators.
Variables (A B C D : Type).

Lemma compose_id_l : forall (f:A->B),
  id \o f = f. 
Proof. intros. apply~ func_ext_1. Qed.

Lemma compose_id_r : forall (f:A->B),
  f \o id = f. 
Proof. intros. apply~ func_ext_1. Qed.

Lemma compose_assoc : forall (f:C->D) (g:B->C) (h:A->B), 
  (f \o g) \o h = f \o (g \o h).
Proof. intros. apply~ func_ext_1. Qed.

Lemma compose_eq_l : forall (f:B->C) (g1 g2:A->B),
  g1 = g2 -> f \o g1 = f \o g2.
Proof. intros. subst~. Qed.

Lemma compose_eq_r : forall (f:A->B) (g1 g2:B->C),
  g1 = g2 -> g1 \o f = g2 \o f.
Proof. intros. subst~. Qed.

End Combinators.

(* ---------------------------------------------------------------------- *)
(** ** Tactic for simplifying function compositions *)

Hint Rewrite compose_id_l compose_id_r compose_assoc : rew_compose.
Tactic Notation "rew_compose" := 
  autorewrite with rew_compose.
Tactic Notation "rew_compose" "in" "*" := 
  autorewrite with rew_compose in *.
Tactic Notation "rew_compose" "in" hyp(H) := 
  autorewrite with rew_compose in H.


==> anc/coq/metatheory/tlc/LibGraph.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Graphs                                                                  *
**************************************************************************)

(* under construction *)

Set Implicit Arguments.
Require Import LibCore LibArray LibSet.

(*-----------------------------------------------------------*)

Definition value_nonneg A (f:A->int) (P:A->Prop) :=
  forall x, P x -> f x >= 0.  

(*-----------------------------------------------------------*)

Parameter graph : Type -> Type.
Parameter nodes : forall A, graph A -> set int.
Parameter edges : forall A, graph A -> set (int*int*A).
  
Definition has_edge A (g:graph A) x y w :=
  (x,y,w) \in edges g.

Parameter has_edge_nodes : forall A (g : graph A) x y w,
  has_edge g x y w -> x \in nodes g /\ y \in nodes g.

Lemma has_edge_in_nodes_l : forall A (g : graph A) x y w,
  has_edge g x y w -> x \in nodes g.
Proof. intros. forwards*: has_edge_nodes. Qed.

Lemma has_edge_in_nodes_r : forall A (g : graph A) x y w,
  has_edge g x y w -> y \in nodes g.
Proof. intros. forwards*: has_edge_nodes. Qed.

Definition nonneg_edges (g:graph int) :=
  forall x y w, has_edge g x y w -> w >= 0.
  (* forall x y, value_nonneg id (has_edge g x y) *)

(*-----------------------------------------------------------*)

Definition path A := list (int*int*A).

Inductive is_path A (g:graph A) : int -> int -> path A -> Prop :=
  | is_path_nil : forall x, 
      x \in nodes g ->
      is_path g x x nil
  | is_path_cons : forall x y z w p,
      is_path g x y p ->
      has_edge g y z w ->
      is_path g x z ((y,z,w)::p).

Lemma is_path_in_nodes_l : forall A (g:graph A) x y p,
  is_path g x y p -> x \in nodes g.
Proof. introv H. induction~ H. Qed.

Lemma is_path_in_nodes_r : forall A (g:graph A) x y p,
  is_path g x y p -> y \in nodes g.
Proof. introv H. inverts~ H. apply* has_edge_in_nodes_r. Qed. 

Lemma is_path_cons_has_edge : forall A (g:graph A) x y z w p,
  is_path g x z ((y,z,w)::p) -> has_edge g y z w.
Proof. introv H. inverts~ H. Qed.

(*-----------------------------------------------------------*)

Definition weight (p:path int) :=
  nosimpl (fold_right (fun e acc => let '(_,_,w) := e in w+acc) 0 p).

Lemma weight_nil : 
  weight (nil : path int) = 0.
Proof. auto. Qed.

Lemma weight_cons : forall (p:path int) x y w, 
  weight ((x,y,w)::p) = w + weight p.
Proof. intros. unfold weight. rew_list~. Qed.

(** A graph with nonnegative edges has only paths
    of nonnegative weight *)

Lemma nonneg_edges_to_path : forall g, 
  nonneg_edges g -> forall x y,
  value_nonneg weight (is_path g x y).
Proof.
  introv NG H. induction H. 
  rewrite weight_nil. math. 
  rewrite weight_cons. forwards: NG H0. math.
Qed.



==> anc/coq/metatheory/tlc/LibInt.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Integers -- TODO: use typeclasses                                       * 
**************************************************************************)

Set Implicit Arguments.  
Require Export ZArith. 
Require Import LibTactics LibLogic LibReflect LibRelation.
Export LibTacticsCompatibility.
Require Export LibNat.


(* ********************************************************************** *)
(** * Notation for integers *)

(* Comparison operators are those of LibOrder, not ZArith *)

Open Scope Z_scope.
Open Scope comp_scope. 

Notation "'int'" := Z : Int_scope.

Infix "+" := Zplus : Int_scope.
Notation "- x" := (Zopp x) : Int_scope.
Infix "-" := Zminus : Int_scope.
Infix "*" := Zmult : Int_scope.

Bind Scope Int_scope with Z.
Delimit Scope Int_scope with I.
Open Scope Int_scope.

(* todo: is all of this really necessary ? *)

(* We can't use 
   Coercion Z_of_nat : nat >-> Z.
   Because
   Opaque Z_of_nat. 
   makes all proofs with omega to fail
*)

Definition my_Z_of_nat := Z_of_nat.

Lemma my_Z_of_nat_def : my_Z_of_nat = Z_of_nat.
Proof. reflexivity. Qed.

Global Opaque my_Z_of_nat.

Coercion my_Z_of_nat : nat >-> Z.


(* ********************************************************************** *)
(** * Conversion to natural numbers, for tactic programming *)

Definition ltac_nat_from_int (x:Z) : nat :=
  match x with
  | Z0 => 0%nat
  | Zpos p => nat_of_P p
  | Zneg p => 0%nat
  end.

Ltac nat_from_number N ::=
  match type of N with
  | nat => constr:(N)
  | int => let N' := constr:(ltac_nat_from_int N) in eval compute in N'
  | Z => let N' := constr:(ltac_nat_from_int N) in eval compute in N'
  (*todo: last case not needed*)
  end.


(* ********************************************************************** *)
(** * Inhabited *)

Instance int_inhab : Inhab int.
Proof. intros. apply (prove_Inhab 0). Qed.


(* ********************************************************************** *)
(** * Order on numbers *)

Instance le_int_inst : Le int := Build_Le Zle.


(* ---------------------------------------------------------------------- *)
(** ** Relation to Peano, for tactic [omega] *)

Lemma le_zarith : le = Zle.
Proof. extens*. Qed.

Global Opaque le_int_inst.

Lemma lt_zarith : lt = Zlt.
Proof.
  extens. rew_to_le. rewrite le_zarith.
  unfold strict. intros. omega.
Qed.

Lemma ge_zarith : ge = Zge.
Proof.
  extens. rew_to_le. rewrite le_zarith. 
  unfold flip. intros. omega.
Qed.

Lemma gt_zarith : gt = Zgt.
Proof.
  extens. rew_to_le. rewrite le_zarith. 
  unfold strict, flip. intros. omega.
Qed.

Hint Rewrite le_zarith lt_zarith ge_zarith gt_zarith : rew_int_comp.
Ltac int_comp_to_zarith := 
  autorewrite with rew_int_comp in *.



(* ********************************************************************** *)
(** * Decision procedure: calling [omega] *)

(** [is_arity_type T] returns a boolean indicating whether
    [T] is equal to [nat] or [int] *)

Ltac is_arith_type T := 
  match T with
  | nat => constr:(true)
  | int => constr:(true)
  | _ => constr:(false)
  end.

(** [is_arity E] returns a boolean indicating whether
    [E] is an arithmetic expression *)

Ltac is_arith E :=
  match E with
  | _ = _ :> ?T => is_arith_type T
  | _ <> _ :> ?T => is_arith_type T
  | ~ ?E' => is_arith E'
  | ?E' -> False => is_arith E'
  | @le ?T _ _ _ => is_arith_type T
  | @ge ?T _ _ _ => is_arith_type T
  | @lt ?T _ _ _ => is_arith_type T
  | @gt ?T _ _ _ => is_arith_type T
  | (_ <= _)%Z => constr:(true)
  | (_ >= _)%Z => constr:(true)
  | (_ < _)%Z => constr:(true)
  | (_ > _)%Z => constr:(true)
  | (_ <= _)%nat => constr:(true)
  | (_ >= _)%nat => constr:(true)
  | (_ < _)%nat => constr:(true)
  | (_ > _)%nat => constr:(true)
  | _ => constr:(false)
  end.

(** [arith_goal_or_false] looks at the current goal and 
    replaces it with [False] if it is not an arithmetic goal*)

Ltac arith_goal_or_false :=
  match goal with |- ?E => 
    match is_arith E with
    | true => idtac
    | false => false
    end
  end.

(** [generalize_arith] generalizes all hypotheses which correspond
    to some arithmetic goal. It destructs conjunctions on the fly. *)

Ltac generalize_arith :=
  repeat match goal with
  | H: istrue (isTrue _) |- _ => generalize (@istrue_isTrue_forw _ H); clear H; intro
  | H:?E1 /\ ?E2 |- _ => destruct H
  | H: ?E -> False |- _ => 
    match is_arith E with
    | true => change (E -> False) with (~ E) in H
    | false => clear H
    end
  | H:?E |- _ =>
    match is_arith E with
    | true => generalize H; clear H (* todo: revert H? *)
    | false => clear H
    end
  end.

(* TODO:
Ltac split_if_eq_bool :=
  let go _ := apply eq_bool_prove; intros in
  match goal with 
  | |- @eq bool _ _ => go tt
  | |- istrue (@eqb bool _ _ _) => apply eq_to_equ; go tt
  end.
*)

(** Two lemmas to help omega out *)

Lemma Z_of_nat_O : 
  Z_of_nat O = 0.
Proof. reflexivity. Qed.

Lemma Z_of_nat_S : forall n, 
  Z_of_nat (S n) = Zsucc (Z_of_nat n).
Proof. intros. rewrite~ <- Zpos_P_of_succ_nat. Qed.

Lemma Z_of_nat_plus1 : forall n, 
  Z_of_nat (1 + n) = Zsucc (Z_of_nat n).
Proof. intros. rewrite <- Z_of_nat_S. fequals~. Qed.

(** [rew_maths] rewrite any lemma in the base [rew_maths].
    The goal should not contain any evar, otherwise tactic might loop. *)

Hint Rewrite my_Z_of_nat_def Z_of_nat_O Z_of_nat_S Z_of_nat_plus1 : rew_maths.

Ltac rew_maths :=  
  autorewrite with rew_maths in *.

(** [math_setup_goal] does introduction, splits, and replace
    the goal by [False] if it is not arithmetic. If the goal
    is of the form [P1 = P2 :> Prop], then the goal is 
    changed to [P1 <-> P2]. *)

Ltac math_setup_goal :=
  intros;
  try match goal with |- _ /\ _ => split end;
  try match goal with |- _ = _ :> Prop => apply prop_ext; iff end;
  arith_goal_or_false. 
  (* try split_if_eq_bool. *)

(* todo; [int_nat_conv] 
Lemma int_nat_plus : forall (n m:nat),
  (n + m)%nat = (n + m)%Z :> int.
Proof. applys inj_plus. Qed.
Hint Rewrite int_nat_plus : int_nat_conv.
*)

(** [math] tactics performs several preprocessing step,
    selects all arithmetic hypotheses, and the call omega. *)
(* todo: autorewrite with int_nat_conv in *. after int_comp_to_zarith *)

(* TODO *)
Ltac check_noevar_goal ::= 
  match goal with |- ?G => first [ has_evar G; fail 1 | idtac ] end.

Ltac math_0 := idtac.
Ltac math_1 := intros; generalize_arith.
Ltac math_2 := instantiate; check_noevar_goal; intros.
Ltac math_3 := rew_maths; nat_comp_to_peano; int_comp_to_zarith.
Ltac math_4 := math_setup_goal.
Ltac math_5 := omega.

Ltac math_debug := math_0; math_1; math_2; math_3; math_4.
Ltac math_base := math_debug; math_5.

Tactic Notation "math" := math_base.

Tactic Notation "math" simple_intropattern(I) ":" constr(E) :=
  asserts I: E; [ math | ].
Tactic Notation "maths" constr(E) :=
  let H := fresh "H" in asserts H: E; [ math | ].
(* todo: parsing conflit *)

(* ---------------------------------------------------------------------- *)
(** ** [math] tactic restricted to arithmetic goals *)

(** [math_only] calls [math] but only on goals which 
    have an arithmetic form. Thus, contracty to [math],
    it does not attempt to look for a contradiction in
    the hypotheses if the conclusion is not an arithmetic
    goal. Useful for efficiency. *)

Ltac math_only :=
  match goal with |- ?T =>
    match is_arith T with true => math end end.

(* ---------------------------------------------------------------------- *)
(** ** Calling [maths] after eliminating boolean reflection *)

(** [maths] is a more powerful version of [math],
    able to deconstruct conjunctions, disjunctions,
    and negations, but as a consequence it might be slower. *)

Hint Rewrite istrue_and istrue_or istrue_neg : rew_reflect_and_or_neg.

Ltac maths := 
  autorewrite with rew_reflect_and_or_neg in *; intuition math.

(* ---------------------------------------------------------------------- *)
(** ** Rewriting equalities provable by the [math] tactic *)

(** [math_rewrite (E = F)] replaces all occurences of [E]
    with the expression [F]. It produces the equality [E = F]
    as subgoal, and tries to solve it using the tactic [math] *)

Tactic Notation "math_rewrite" constr(E) :=
  asserts_rewrite E; [ try math | ].
Tactic Notation "math_rewrite" "~" constr(E) :=
  math_rewrite E; auto_tilde.
Tactic Notation "math_rewrite" "*" constr(E) :=
  math_rewrite E; auto_star.

(* ---------------------------------------------------------------------- *)
(** ** Hint externs for calling math in the hint base [maths] *)
   
Hint Extern 3 (_ = _ :> nat) => math : maths.
Hint Extern 3 (_ = _ :> int) => math : maths.
Hint Extern 3 (_ <> _ :> nat) => math : maths.
Hint Extern 3 (_ <> _ :> int) => math : maths.
Hint Extern 3 (istrue (isTrue (_ = _ :> nat))) => math : maths.
Hint Extern 3 (istrue (isTrue (_ = _ :> int))) => math : maths.
Hint Extern 3 (istrue (isTrue (_ <> _ :> nat))) => math : maths.
Hint Extern 3 (istrue (isTrue (_ <> _ :> int))) => math : maths.
Hint Extern 3 ((_ <= _)%nat) => math : maths.
Hint Extern 3 ((_ >= _)%nat) => math : maths.
Hint Extern 3 ((_ < _)%nat) => math : maths.
Hint Extern 3 ((_ > _)%nat) => math : maths.
Hint Extern 3 ((_ <= _)%Z) => math : maths.
Hint Extern 3 ((_ >= _)%Z) => math : maths.
Hint Extern 3 ((_ < _)%Z) => math : maths.
Hint Extern 3 ((_ > _)%Z) => math : maths.
Hint Extern 3 (@le nat _ _ _) => math : maths.
Hint Extern 3 (@lt nat _ _ _) => math : maths.
Hint Extern 3 (@ge nat _ _ _) => math : maths.
Hint Extern 3 (@gt nat _ _ _) => math : maths.
Hint Extern 3 (@le int _ _ _) => math : maths.
Hint Extern 3 (@lt int _ _ _) => math : maths.
Hint Extern 3 (@ge int _ _ _) => math : maths.
Hint Extern 3 (@gt int _ _ _) => math : maths.


(* ********************************************************************** *)
(** * Simplification lemmas *)

(* ---------------------------------------------------------------------- *)
(** ** Addition and substraction *)

Lemma plus_zero_r : forall n,
  n + 0 = n.
Proof. math. Qed.
Lemma plus_zero_l : forall n,
  0 + n = n.
Proof. math. Qed.
Lemma minus_zero : forall n,
  n - 0 = n.
Proof. math. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Comparison *)

Lemma plus_le_l : forall a b c,
  (a + b <= a + c) = (b <= c).
Proof. math. Qed.
Lemma plus_ge_l : forall a b c,
  (a + b >= a + c) = (b >= c).
Proof. math. Qed.
Lemma plus_lt_l : forall a b c,
  (a + b < a + c) = (b < c).
Proof. math. Qed.
Lemma plus_gt_l : forall a b c,
  (a + b > a + c) = (b > c).
Proof. math. Qed.

Lemma plus_le_r : forall a b c,
  (b + a <= c + a) = (b <= c).
Proof. math. Qed.
Lemma plus_ge_r : forall a b c,
  (b + a >= c + a) = (b >= c).
Proof. math. Qed.
Lemma plus_lt_r : forall a b c,
  (b + a < c + a) = (b < c).
Proof. math. Qed.
Lemma plus_gt_r : forall a b c,
  (b + a > c + a) = (b > c).
Proof. math. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Simplification tactic *)

(** [rew_int] performs some basic simplification on 
    expressions involving integers *)

Hint Rewrite plus_zero_r plus_zero_l minus_zero : rew_int.
Hint Rewrite plus_le_l plus_ge_l plus_lt_l plus_gt_l : rew_int.
Hint Rewrite plus_le_r plus_ge_r plus_lt_r plus_gt_r : rew_int.

Tactic Notation "rew_int" :=
  autorewrite with rew_int.
Tactic Notation "rew_int" "~" :=
  rew_int; auto_tilde.
Tactic Notation "rew_int" "*" :=
  rew_int; auto_star.
Tactic Notation "rew_int" "in" "*" :=
  autorewrite with rew_int in *.
Tactic Notation "rew_int" "~" "in" "*" :=
  rew_int in *; auto_tilde.
Tactic Notation "rew_int" "*" "in" "*" :=
  rew_int in *; auto_star.
Tactic Notation "rew_int" "in" hyp(H) :=
  autorewrite with rew_int in H.
Tactic Notation "rew_int" "~" "in" hyp(H) :=
  rew_int in H; auto_tilde.
Tactic Notation "rew_int" "*" "in" hyp(H) :=
  rew_int in H; auto_star.


(************************************************************)
(* * Relation with Nat *)

Notation "'abs'" := Zabs_nat (at level 0).

Global Opaque Zabs Zabs_nat.

Lemma abs_pos_nat : forall n : nat,
  abs n = n.
Proof. exact Zabs_nat_Z_of_nat. Qed.

Lemma abs_pos : forall n : int,
  n >= 0 -> abs n = n :> int.
Proof. 
  intros. rewrite inj_Zabs_nat.
  rewrite Zabs_eq. math. math.
Qed.

Lemma eq_int_nat : forall n m : nat,
  n = m :> int -> n = m :> nat.
Proof. math. Qed.

Lemma succ_abs : forall n : int,
  n >= 0 -> S (abs n) = abs (1 + n) :> nat.
Proof.
  applys (@measure_induction _ abs). intros n IH Pos.
  rewrite <- Zabs_nat_Zsucc. fequals. math. math. 
Qed.

Lemma abs_spos : forall n : int,
  n > 0 -> abs n = S (abs (n-1)) :> nat.
Proof.
  intros. apply eq_int_nat.
  rewrite abs_pos; try math.
  rewrite succ_abs; try math.
  rewrite abs_pos; math.
Qed. 

Lemma int_nat_eq : forall (x y:nat),
  (x = y :> int) -> (x = y :> nat).
Proof. math. Qed.

Lemma int_nat_le : forall (x y:nat),
  ((x:int) <= (y:int)) -> x <= y.
Proof. math. Qed.

Lemma int_nat_lt : forall (x y:nat),
  x < y -> (x:int) < (y:int).
Proof. math. Qed.

Lemma Zabs_nat_lt : forall n m, 
  (0 <= n) -> (n < m) -> (abs n < abs m).
Proof.
  intros. nat_comp_to_peano. apply Zabs_nat_lt. math.
Qed.

(* begin hide *)

Lemma div_2_parts : forall n n1 n2,
  n >= 4 -> n1 = Zdiv n 2 -> n2 = n - n1 ->
  2 <= n1 /\ n1 < n /\ 2 <= n2 /\ n2 < n.
Proof. skip. Qed. (*TODO: under construction *)

(* TODO: basic lemmas about abs.
   See library file Coq.ZArith.Znat *)
Axiom abs_plus : forall a b : int,
  (a >= 0) -> (b >= 0) -> 
  abs (a+b) = (abs a + abs b)%nat :> nat.
Axiom abs_minus : forall a b : int,
  (a >= b) -> (b >= 0) -> 
  abs (a-b) = (abs a - abs b)%nat :> nat.
Axiom abs_le : forall (a:int) (b:nat),
  (a <= b) -> (abs a <= b).
Axiom abs_ge : forall (a:int) (b:nat),
  (a >= b) -> (abs a >= b).
Axiom abs_gt : forall (a:int) (b:nat),
  (a > b) -> (abs a > b).
Axiom plus_nat_int : forall a b : nat,
  (a+b)%nat = (a:int) + (b:int) :> int.
Axiom abs_pos_le : forall (n:int) (m:nat),
  0 <= n -> n <= m -> abs n <= m.
Axiom nat_int_eq : forall (n:int) (m:nat),
  m = abs n -> m = n :> int.
Implicit Arguments nat_int_eq [n m].

(* end hide *)

Hint Rewrite plus_nat_int : rew_maths.

Lemma abs_1 : abs 1 = 1%nat :> nat.
Proof. reflexivity. Qed.

Hint Rewrite abs_plus abs_1 abs_pos abs_pos_nat : rew_abs_pos.
Tactic Notation "rew_abs_pos" :=
  autorewrite with rew_abs_pos.
Tactic Notation "rew_abs_pos" "~" :=
  autorewrite with rew_abs_pos; try math; auto~.

Lemma mod_eq_prove : forall k a b n,
  a = b + k * n -> a mod n = b mod n.
Proof. intros. subst. rewrite~ Z_mod_plus_full. Qed.

Lemma mod_prove : forall k a b n,
  a = b + k * n -> 0 <= b -> b < n -> a mod n = b.
Proof.
  intros. rewrite <- (@Zmod_small b n).
  apply* mod_eq_prove. math.
Qed.

Lemma mod2_zero : 
  0 mod 2 = 0.
Proof. reflexivity. Qed.
Lemma mod2_odd : forall k,
  (2 * k) mod 2 = 0.
Proof. intros. apply (mod_prove k); math. Qed.
Lemma mod2_even : forall k,
  (2 * k + 1) mod 2 = 1.
Proof. intros. apply (mod_prove k); math. Qed.
Lemma div2_odd : forall k,
  (2 * k) / 2 = k.
Proof.
  intros. math_rewrite (2*k=k*2). 
  apply Z_div_mult_full. math. 
Qed.
Lemma div2_even : forall k,
  k >= 0 -> (2 * k + 1) / 2 = k.
Proof. intros. symmetry. eapply Zdiv_unique with (r:=1); math. Qed.

Lemma mod2_bound : forall n,
  0 <= n mod 2 < 2.
Proof.
  intros. forwards: (Z_mod_remainder n 2). math.
  destruct H as [[? ?]|[? ?]]; math.
Qed.

(* begin hide *)

Lemma div2_bounds : forall m n,
  m = n / 2 -> 2 * m <= n /\ n <= 2 * m + 1.
Proof. 
  intros. forwards K: (Z_div_mod_eq n 2). math.
  destruct (mod2_bound n). subst m. skip. (* TODO math. *)
Qed.

Implicit Arguments div2_bounds [m n].

(* end hide *)

Hint Rewrite mod2_zero mod2_odd mod2_even div2_odd div2_even : rew_parity.

Ltac rew_parity :=
  autorewrite with rew_parity.


(************************************************************)
(* * Elimination of multiplication, to call omega *)

Lemma double : forall x, 2 * x = x + x. 
Proof. intros. ring. Qed.

Lemma triple : forall x, 3 * x = x + x + x. 
Proof. intros. ring. Qed.

Lemma quadruple : forall x, 3 * x = x + x + x. 
Proof. intros. ring. Qed.

(* To use [math] with simple multiplications, add the command:  
   Hint Rewrite double triple : rew_maths.
*)


(************************************************************)
(* * Min function *)

Require Import LibEpsilon.

Instance int_le_total_order : Le_total_order (A:=int).
Proof.
  constructor. constructor. constructor; unfolds.
  math. math. unfolds. math. unfolds. 
  intros. tests: (x <= y). left~. right. math.
Qed. 

(* todo: make polymorphic with classes *)

Section Min.
Implicit Types x y : int.

Definition min x y :=
  If x <= y then x else y.

Lemma min_self : forall x,
  min x x = x.
Proof. intros. unfolds min. case_if~. Qed.
Lemma min_left : forall x y,
  x <= y -> min x y = x.
Proof. intros. unfolds min. case_if~. false*. Qed.
Lemma min_right : forall x y,
  y <= x -> min x y = y.
Proof. intros. unfolds min. case_if~. apply~ le_antisym. Qed.
Lemma min_trans_elim : forall a b x y : int,
  min a b <= x -> y < a -> y < b -> y < x.
Proof. intros. unfolds min. case_if; math. Qed.

End Min.

Require Import Zpow_facts.

Lemma pow2_pos : forall n, n >= 0 -> 2^n >= 1. 
Proof.
  intros. math_rewrite (1 = 2^0). reflexivity. 
  rewrite ge_is_flip_le. unfolds. 
  apply Zpower_le_monotone; math.
Qed.

Lemma pow2_succ : forall n, n >= 0 -> 2^(n+1) = 2*2^n.
Proof.
  intros. math_rewrite (n+1 = Zsucc n).
  rewrite Zpower_Zsucc; math. 
Qed.

(* ********************************************************************** *)
(** * Advanced induction *)

Definition eq_gt_implies (P : (nat->Prop) -> Prop) :=
  forall n, (forall m, n > m -> P (eq m)) -> P (gt n).

Definition eq_lt_implies (P : (nat->Prop) -> Prop) :=
  forall n, (forall m, n < m -> P (eq m)) -> P (gt n).

Hint Unfold eq_lt_implies eq_gt_implies.

Lemma eq_lt_induction : forall (P : (nat->Prop) -> Prop),
  (forall n, (forall m, n > m -> P (eq m)) -> P (lt n)) ->
  (forall n, P (lt n) -> P (eq n)) ->
  (forall n, P (eq n)).
Proof. intros. induction n using peano_induction. auto. Qed. 

Lemma eq_gt_induction : forall (P : (nat->Prop) -> Prop),
  (forall n, (forall m, n > m -> P (eq m)) -> P (gt n)) ->
  (forall n, P (gt n) -> P (eq n)) ->
  (forall n, P (eq n)).
Proof. intros. induction n using peano_induction. auto. Qed. 

Lemma eq_gt_induction_2 : forall (P1 P2 : (nat->Prop) -> Prop),
  eq_gt_implies P1 -> eq_gt_implies P2 ->
  (forall n, P1 (gt n) -> P2 (gt n) -> P1 (eq n) /\ P2 (eq n)) ->
  (forall n, P1 (eq n)) /\ (forall n, P2 (eq n)).
Proof.
  introv H1 H2 R.
  cuts M: (forall n, P1 (eq n) /\ P2 (eq n)).
    split; intros n; specializes M n; auto*.
  induction n using peano_induction. apply R;
    match goal with K: eq_gt_implies ?Pi |- ?Pi _ =>
      apply K; intros; forwards*: H; try math end.
Qed.

(* todo: other arities *)

Lemma eq_gt_induction_5 : forall (P1 P2 P3 P4 P5 : (nat->Prop) -> Prop),
  eq_gt_implies P1 -> eq_gt_implies P2 -> eq_gt_implies P3 -> 
  eq_gt_implies P4 -> eq_gt_implies P5 ->
  (forall n, P1 (gt n) -> P2 (gt n) -> P3 (gt n) -> P4 (gt n) -> P5 (gt n) -> 
    P1 (eq n) /\ P2 (eq n) /\ P3 (eq n) /\ P4 (eq n) /\ P5 (eq n)) ->
  (forall n, P1 (eq n)) /\ (forall n, P2 (eq n)) /\ (forall n, P3 (eq n))
    /\ (forall n, P4 (eq n))  /\ (forall n, P5 (eq n)).
Proof. 
  introv H1 H2 H3 H4 H5 R.
  cuts M: (forall n, P1 (eq n) /\ P2 (eq n) /\ P3 (eq n) /\ P4 (eq n) /\ P5 (eq n)).
    splits; intros n; specializes M n; auto*.
  induction n using peano_induction. apply R;
    match goal with K: eq_gt_implies ?Pi |- ?Pi _ =>
      apply K; intros; forwards*: H; try math end.
Qed. 


==> anc/coq/metatheory/tlc/LibList.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Lists                                                                   *
**************************************************************************)

Set Implicit Arguments. 
Generalizable Variables A B.
Require Import LibTactics LibLogic LibReflect LibOperation
 LibProd LibOption LibNat LibInt LibWf LibRelation.
Require Export List.
Open Local Scope nat_scope.
Open Local Scope comp_scope.



(** Fixing implicit arguments *)

Implicit Arguments nil [[A]].
Implicit Arguments cons [[A]].


(* ********************************************************************** *)
(** * Inhabited *)

Instance list_inhab : forall A, Inhab (list A).
Proof. intros. apply (prove_Inhab nil). Qed.


(* ********************************************************************** *)
(** * Logical predicates *)

Section LogicList.
Variables A A1 A2 B C : Type.

(** [Forall P L] asserts that all the elements in the list [L]
    satisfy the predicate [P]. *)

Inductive Forall (P : A -> Prop) 
  : list A -> Prop :=
  | Forall_nil : 
      Forall P nil
  | Forall_cons : forall l x, 
      P x -> Forall P l -> 
      Forall P (x::l).

(** [Forall2 P L1 L2] asserts that the lists [L1] and [L2] 
    have the same length and that elements at corresponding
    indices are related by the binary relation [P]. *)

Inductive Forall2 (P : A -> B -> Prop) 
  : list A -> list B -> Prop :=
  | Forall2_nil : 
      Forall2 P nil nil
  | Forall2_cons : forall l1 l2 x1 x2, 
      P x1 x2 -> Forall2 P l1 l2 -> 
      Forall2 P (x1::l1) (x2::l2).

(** Similar to [Forall2] except that it relates three lists *)

Inductive Forall3 (P : A -> B -> C -> Prop) 
  : list A -> list B -> list C -> Prop :=
  | Forall3_nil : 
      Forall3 P nil nil nil
  | Forall3_cons : forall l1 l2 l3 x1 x2 x3, 
      P x1 x2 x3 -> Forall3 P l1 l2 l3 -> 
      Forall3 P (x1::l1) (x2::l2) (x3::l3).

(** [exists P L] asserts that there exists a value in the
    list [L] that satisfied the predicate [P]. *)

Inductive Exists (P : A -> Prop) 
  : list A -> Prop :=
  | Exists_here : forall l x, 
      P x -> Exists P (x::l)
  | Exists_next : forall l x, 
      Exists P l -> 
      Exists P (x::l).

(** [exists2 P L1 L2] asserts that there exists an index [n]
    such that the n-th element of [L1] and the n-th element
    of [L2] are related by the binary relation [P]. *)

Inductive Exists2 (P : A1 -> A2 -> Prop) 
  : list A1 -> list A2 -> Prop :=
  | Exists2_here : forall l1 l2 x1 x2,
      P x1 x2 -> Exists2 P (x1::l1) (x2::l2)
  | Exists2_next : forall l1 l2 x1 x2, 
      Exists2 P l1 l2 -> 
      Exists2 P (x1::l1) (x2::l2).

(** [filters P L L'] asserts that [L'] is the sublist of [L]
    made exactly of the elements of [L] that satisfy [P]. *)

Inductive Filters (P : A -> Prop) 
  : list A -> list A -> Prop :=
  | Filters_nil : Filters P nil nil
  | Filters_cons_yes : forall l l' x,
      P x -> Filters P l l' -> 
      Filters P (x::l) (x::l')
  | Filters_cons_no : forall l l' x,
      ~ (P x) -> Filters P l l' -> 
      Filters P (x::l) l'.

(** [Nth n L x] asserts that the n-th element of the list [L]
    exists and is exactly [x] *)

Inductive Nth : nat -> list A -> A -> Prop :=
  | Nth_here : forall l x,
      Nth 0 (x::l) x
  | Nth_next : forall y n l x, 
      Nth n l x ->
      Nth (S n) (y::l) x.

(** [has pair x1 x2 l1 l2] asserts that there exists an
    index [n] such that the n-th element of [l1] is [x1]
    and the n-th element of [l2] is [x2] *)

Definition has_pair x1 x2 l1 l2 :=
  Exists2 (fun v1 v2 => v1 = x1 /\ v2 = x2) l1 l2.

Lemma has_pair_here : forall x1 x2 l1 l2,
  has_pair x1 x2 (x1::l1) (x2::l2).
Proof. intros. constructor~. Qed.

Lemma has_pair_next : forall x1 x2 y1 y2 l1 l2,
  has_pair x1 x2 l1 l2 ->
  has_pair x1 x2 (y1::l1) (y2::l2).
Proof. introv H. apply* Exists2_next. Qed.

End LogicList.


(* ********************************************************************** *)
(** * Operations *)

(* ---------------------------------------------------------------------- *)
(** ** Operations on lists *)

Section Folds.
Context {A B : Type}.
Implicit Types l a b : list A.
Implicit Types x : A. 

Fixpoint fold_right (f : A -> B -> B) (acc : B) l :=
  match l with
  | nil => acc
  | x::L' => f x (fold_right f acc L')
  end.

Fixpoint fold_left (f : A -> B -> B) (acc : B) l :=
  match l with
  | nil => acc
  | x::L' => fold_left f (f x acc) L'
  end.

End Folds.

Section Operations.
Variables (A B C : Type) (IA : Inhab A). 
Implicit Types l a b : list A.
Implicit Types x : A. 

Definition map (f : A -> C) :=
  nosimpl (fold_right (fun x acc => (f x)::acc) (@nil C)).

Definition filter (f : predb A) :=
  nosimpl (fold_right (fun x acc => if f x then x::acc else acc) (@nil A)).

Definition append l1 l2 :=
  nosimpl (fold_right (fun x (acc:list A) => x::acc) l2 l1).

Definition concat :=
  nosimpl (fold_right append (@nil A)).

Definition rev :=
  nosimpl (fold_left (fun x acc => x::acc) (@nil A)).

Definition length :=
  nosimpl (fold_right (fun x acc => 1+acc) 0).

Definition for_all (f : predb A) := 
  nosimpl (fold_right (fun x acc => acc && (f x)) true).

Definition exists_st (f : predb A) := 
  nosimpl (fold_right (fun x acc => acc || (f x)) false).

Definition count (f : predb A) :=
  nosimpl (fold_right (fun x acc => (if f x then 1 else 0) + acc) 0).

Fixpoint mem x l := 
  match l with
  | nil => false
  | y::l' => (x '= y) || mem x l'
  end.

Fixpoint remove x l :=
  match l with
  | nil => nil
  | y::l' => let acc := remove x l' in
             If x = y then acc else y::acc
  end.

Fixpoint removes l2 l1 :=
  match l2 with
  | nil => l1
  | x::l2' => removes l2' (remove x l1) 
  end.

Fixpoint split (l: list (A*B)) : (list A * list B) :=
  match l with 
  | nil => (nil,nil)
  | (a,b)::l' => let (la,lb) := split l' in (a::la, b::lb)
  end.

Fixpoint combine (la : list A) (lb : list B) : list (A*B) :=
  match la with
  | nil => nil
  | a::la' =>
    match lb with 
    | nil => arbitrary
    | b::lb' => (a,b)::(combine la' lb')
    end
  end.

Fixpoint drop (n:nat) (l: list A) : list A :=
  match n with 
  | 0 => l
  | S n' => match l with
    | nil => nil
    | a::l' => drop n' l'
    end
  end.

Fixpoint take (n:nat) (l: list A) : list A :=
  match n with 
  | 0 => nil
  | S n' => match l with
    | nil => nil
    | a::l' => a::(take n' l')
    end
  end.

Fixpoint nth n l : A :=
  match l with
  | nil => arbitrary 
  | x::L' => 
     match n with
     | 0 => x
     | S n' => nth n' L'
     end
  end.

End Operations.

Implicit Arguments fold_left [[A] [B]].
Implicit Arguments fold_right [[A] [B]].
Implicit Arguments append [[A]].
Implicit Arguments concat [[A]].
Implicit Arguments rev [[A]].
Implicit Arguments length [[A]].
Implicit Arguments mem [[A]].
Implicit Arguments remove [[A]].
Implicit Arguments removes [[A]].
Implicit Arguments nth [[A] [IA]].
(* todo: implicit arguments for the other functions *)


(* ---------------------------------------------------------------------- *)
(** ** Notation *)

(** [l1 ++ l2] concatenates two lists *)

Infix "++" := append (right associativity, at level 60) : list_scope.

(** [l & x] extends the list [l] with the value [x] at the right end *)

Notation "l & x" := (l ++ (x::nil)) 
  (at level 28, left associativity) : list_scope.


(* ********************************************************************** *)
(** * Properties of operations *)

Section AppFoldProperties.
Variable A B : Type.
Implicit Types x : A.
Implicit Types l : list A.

Lemma app_cons : forall x l1 l2,
  (x::l1) ++ l2 = x::(l1++l2).
Proof. auto. Qed.
Lemma app_nil_l : forall l,
  nil ++ l = l.
Proof. auto. Qed.
Lemma app_nil_r : forall l,
  l ++ nil = l.
Proof. induction l. auto. rewrite app_cons. fequals~. Qed.
Lemma app_assoc : forall l1 l2 l3,
  (l1 ++ l2) ++ l3 = l1 ++ (l2 ++ l3).
Proof. 
  intros. induction l1.
  rewrite_all~ app_nil_l. 
  rewrite_all~ app_cons. fequals~.
Qed.
Lemma app_last : forall x l1 l2,
  l1 ++ (x::l2) = (l1 & x) ++ l2.
Proof. intros. rewrite~ app_assoc. Qed.
Lemma app_last_sym : forall x l1 l2,
  (l1 & x) ++ l2 = l1 ++ (x::l2).
Proof. intros. rewrite~ <- app_last. Qed.
Lemma app_cons_one : forall x l,
  (x::nil) ++ l = x::l.
Proof. auto. Qed.


Section FoldRight.
Variables (f : A -> B -> B) (i : B).
Lemma fold_right_nil : 
  fold_right f i nil = i.
Proof. auto. Qed.
Lemma fold_right_cons : forall x l,
  fold_right f i (x::l) = f x (fold_right f i l) .
Proof. auto. Qed.
Lemma fold_right_app : forall l1 l2,
  fold_right f i (l1 ++ l2) = fold_right f (fold_right f i l2) l1.
Proof.
  intros. induction l1. auto. 
  rewrite app_cons. simpl. fequals~.
Qed.
Lemma fold_right_last : forall x l,
  fold_right f i (l & x) = fold_right f (f x i) l.
Proof. intros. rewrite~ fold_right_app. Qed.
End FoldRight.


Section FoldLeft.
Variables (f : A -> B -> B) (i : B).
Lemma fold_left_nil : 
  fold_left f i nil = i.
Proof. auto. Qed.
Lemma fold_left_cons : forall x l,
  fold_left f i (x::l) = fold_left f (f x i) l.
Proof. auto. Qed.
Lemma fold_left_app : forall l1 l2,
  fold_left f i (l1 ++ l2) = fold_left f (fold_left f i l1) l2.
Proof.
  intros. gen i. induction l1; intros. auto. 
  rewrite app_cons. simpl. rewrite~ IHl1.
Qed.
Lemma fold_left_last : forall x l,
  fold_left f i (l & x) = f x (fold_left f i l).
Proof. intros. rewrite~ fold_left_app. Qed.
End FoldLeft.

End AppFoldProperties.

Section LengthProperties.
Variable A : Type.
Implicit Types l : list A.

Lemma length_nil : 
  length (@nil A) = 0.
Proof. auto. Qed.
Lemma length_cons : forall x l,
  length (x::l) = 1 + length l.
Proof. auto. Qed.
Lemma length_app : forall l1 l2,
  length (l1 ++ l2) = length l1 + length l2.
Proof.
  intros. unfold length at 1. rewrite fold_right_app.
  fold (length l2). induction l1; simple~.
Qed.
Lemma length_last : forall x l,
  length (l & x) = 1 + length l.
Proof. 
  intros. rewrite length_app.
  rewrite length_cons. rewrite length_nil.
  simpl. math.
Qed.
Lemma length_zero_inv : forall l,
  length l = 0%nat -> l = nil.
Proof.
  destruct l. auto. rewrite length_cons. intros. false. 
Qed.

End LengthProperties.

Section OperationProperties.
Variable A B : Type.
Implicit Types x : A.
Implicit Types l : list A.

Lemma rev_nil : 
  rev (@nil A) = nil.
Proof. auto. Qed.
Lemma rev_app : forall l1 l2,
  rev (l1 ++ l2) = rev l2 ++ rev l1.
Proof.
  intros. unfold rev. asserts K1: (forall l accu,
   fold_left (fun x acc => x :: acc) accu l =
   fold_left (fun x acc => x :: acc) nil l ++ accu).
   induction l; intros; simpl. auto. 
   rewrite IHl. rewrite (@IHl (a::nil)). rewrite~ app_last.
  asserts K2: (forall accu,
   fold_left (fun x acc => x :: acc) accu (l1 ++ l2) =
   fold_left (fun x acc => x :: acc) nil l2 ++
   fold_left (fun x acc => x :: acc) nil l1 ++ accu).
  induction l1; intros; simpl.
    do 2 rewrite app_nil_l. apply K1.
    rewrite IHl1. rewrite (@K1 l1 (a::nil)). rewrite~ app_last.
  lets K3: (@K2 nil). rewrite app_nil_r in K3. auto.
Qed.
Lemma rev_cons : forall x l,
  rev (x::l) = rev l & x.
Proof. intros. rewrite <- app_cons_one. rewrite~ rev_app. Qed.
Lemma rev_last : forall x l,
  rev (l & x) = x::(rev l).
Proof. intros. rewrite~ rev_app. Qed.
Lemma rev_cons_app : forall x l1 l2,
  rev (x :: l1) ++ l2 = rev l1 ++ (x::l2).
Proof. intros. rewrite rev_cons. rewrite~ <- app_last. Qed.
Lemma app_rev_cons : forall x l1 l2,
  l1 ++ rev (x :: l2) = (l1 ++ rev l2) & x.
Proof. intros. rewrite rev_cons. rewrite~ app_assoc. Qed.
Lemma rev_rev : forall l,
  rev (rev l) = l.
Proof. 
  induction l. auto. rewrite rev_cons. rewrite rev_last. fequals.
Qed.
Lemma length_rev : forall l, 
  length (rev l) = length l.
Proof.
  induction l. auto. rewrite rev_cons.
  rewrite length_last. rewrite~ length_cons.
Qed.

Lemma concat_nil : 
  concat (@nil (list A)) = nil.
Proof. auto. Qed.
Lemma concat_cons : forall l m,
  concat (l::m) = l ++ concat m.
Proof. auto. Qed.
Lemma concat_one : forall l,
  concat (l::nil) = l.
Proof.
  intros. rewrite concat_cons. rewrite concat_nil.
  rewrite~ app_nil_r. 
Qed.
Lemma concat_app : forall m1 m2 : list (list A),
  concat (m1 ++ m2) = concat m1 ++ concat m2.
Proof.
  induction m1; intros.
  rewrite concat_nil. do 2 rewrite~ app_nil_l.
  rewrite app_cons. do 2 rewrite concat_cons.
   rewrite app_assoc. fequals.
Qed.
Lemma concat_last : forall l m,
  concat (m & l) = concat m ++ l.
Proof. intros. rewrite~ concat_app. rewrite~ concat_one. Qed.

Section MapProp.
Variable f : A -> B.
Lemma map_nil : 
  map f nil = nil.
Proof. auto. Qed.
Lemma map_cons : forall x l,
  map f (x::l) = f x :: map f l.
Proof. auto. Qed.
Lemma map_app : forall l1 l2,
  map f (l1 ++ l2) = map f l1 ++ map f l2.
Proof. 
  intros. unfold map.
  assert (forall accu,
    fold_right (fun x acc => f x :: acc) accu (l1 ++ l2) =
    fold_right (fun x acc => f x :: acc) nil l1 ++
     fold_right (fun x acc => f x :: acc) nil l2 ++ accu).
  induction l1; intros; simpl. 
   do 2 rewrite app_nil_l. gen accu.
   induction l2; intros; simpl.
     auto. 
     rewrite IHl2. rewrite~ app_cons.
   rewrite IHl1. rewrite~ app_cons.
  specializes H (@nil B). rewrite~ app_nil_r in H.
Qed.
Lemma map_last : forall x l,
  map f (l & x) = map f l & f x.
Proof. intros. rewrite~ map_app. Qed.
Lemma length_map : forall l,
  length (map f l) = length l.
Proof. 
  induction l. auto.
  rewrite map_cons. do 2 rewrite length_cons. auto.
Qed.
End MapProp.

Section FilterProp.
Variable f : A -> bool.
Lemma filter_nil : 
  filter f nil = nil.
Proof. auto. Qed.
Lemma filter_cons : forall x l,
  filter f (x::l) = if f x then x :: filter f l else filter f l.
Proof. auto. Qed.
Lemma filter_app : forall l1 l2,
  filter f (l1 ++ l2) = filter f l1 ++ filter f l2.
Proof.  (* todo: factorise with map_app *)
  intros. unfold filter.
  assert (forall accu,
    fold_right (fun x acc => if f x then x::acc else acc) accu (l1 ++ l2) =
    fold_right (fun x acc => if f x then x::acc else acc) nil l1 ++
     fold_right (fun x acc => if f x then x::acc else acc) nil l2 ++ accu).
  induction l1; intros; simpl. 
   do 2 rewrite app_nil_l. gen accu.
   induction l2; intros; simpl.
     auto. 
     case_if. fequals. rewrite IHl2. rewrite~ app_cons. fequals.
    case_if. fequals. rewrite IHl1. rewrite~ app_cons. apply IHl1.
  specializes H (@nil A). rewrite~ app_nil_r in H.
Qed.
Lemma filter_last : forall x l,
  filter f (l & x) = filter f l ++ (if f x then x::nil else nil).
Proof. intros. rewrite~ filter_app. Qed.
(*later:
Lemma length_filter : forall l,
  length (filter f l) <= length l.
*)
End FilterProp.

Section MemProp.
Implicit Types k : A.
Lemma mem_nil : forall k,
  mem k nil = false.
Proof. auto. Qed.
Lemma mem_cons : forall k x l,
  mem k (x::l) = (k '= x) || (mem k l).
Proof. auto. Qed.
Lemma mem_app : forall f l1 l2,
  mem f (l1 ++ l2) = (mem f l1) || mem f l2.
Proof.
  intros. induction l1.
  rew_bool. rewrite~ app_nil_l.
  rewrite app_cons. simpl. rewrite~ IHl1.
  rewrite~ assoc_or.
Qed.
Lemma mem_last : forall k x l,
  mem k (l & x) = (k '= x) || (mem k l).
Proof. 
  intros. rewrite mem_app. simpl. 
  rewrite LibBool.comm_or. rew_bool. auto.
Qed.
Lemma mem_cons_eq : forall x l,
  mem x (x::l) = true.
Proof. intros. simpl. rewrite~ eqb_self. Qed.
Lemma mem_last_eq : forall x l,
  mem x (l & x) = true.
Proof. intros. rewrite mem_last. rewrite~ eqb_self. Qed.
End MemProp.

Lemma drop_struct : forall n l,
  n <= length l -> exists l', 
  length l' = n /\ l = l' ++ (drop n l).
Proof.
  induction n; introv Len.
    exists~ (@nil A).
    destruct l. rewrite length_nil in Len. math.
     destruct (IHn l) as [l' [Le Eq]].
      rewrite length_cons in Len. math.
     exists (a::l'). split. rewrite length_cons. rewrite~ Le.
     rewrite app_cons. simpl. fequals~.
Qed.
(* todo: missing properties of drop *)


Lemma take_nil : forall l, 
  take 0 l = nil.
Proof. auto. Qed.

Lemma take_cons : forall x l n, 
  take (S n) (x::l) = x :: (take n l).
Proof. auto. Qed.

Lemma take_cons_pred : forall x l n, 
  (n > 0) ->
  take n (x::l) = x :: (take (n-1) l).
Proof.
  introv H. destruct n. false; math. 
  simpl. fequals_rec. math.
Qed.

Lemma take_app_l : forall n l l', 
  (n <= length l) ->
  take n (l ++ l') = take n l.
Proof. 
  induction n; destruct l; introv H;
   try rewrite length_nil in H; 
   try rewrite length_cons in H; auto.
  math. 
  rewrite app_cons. do 2 rewrite take_cons. fequals.
   applys IHn. math.
Qed.

Lemma take_app_r : forall n l l', 
  (n >= length l) ->
  take n (l ++ l') = l ++ take (n - length l) l'.
Proof.
  intros. gen n. induction l; introv H. 
  rewrite length_nil in *. do 2 rewrite app_nil_l.
   fequals. math.
  rewrite length_cons in *. destruct n as [|n'].
    false. math. 
    do 2 rewrite app_cons. rewrite take_cons. 
    fequals. applys IHl. math.
Qed.

Lemma take_app_length : forall l l', 
  take (length l) (l ++ l') = l.
Proof.
  intros. rewrite take_app_r.
  asserts_rewrite (forall a, a - a = 0). math. 
  rewrite take_nil. apply app_nil_r. math.
Qed.
 
Lemma take_at_length : forall l, 
  take (length l) l = l.
Proof.
  intros. lets: (@take_app_length l nil).
  rewrite~ app_nil_r in H.
Qed.

  (* todo: or name as take_length ? *)
Lemma length_take : forall n l, 
  n <= length l ->
  length (take n l) = n.
Proof.
  induction n; introv H. 
  rewrite~ take_nil.
  destruct l. rewrite length_nil in H. math.
  rewrite take_cons.
   rewrite length_cons in *. rewrite IHn; math.
Qed.

Lemma take_struct : forall n l,
  n <= length l -> 
  exists l', length (take n l) = n 
          /\ l = (take n l) ++ l'.
Proof. (* todo: relate with drop ! *) 
  induction n; introv Len.
    exists~ l.
    destruct l. rewrite length_nil in Len. math. simpl.
     destruct (IHn l) as [l' [Le Eq]].
      rewrite length_cons in Len. math.
     exists l'. split. rewrite length_cons. rewrite~ Le.
     rewrite app_cons. fequals~.
Qed.

Lemma split_cons : forall {A1 A2} 
 (l1:list A1) (l2:list A2) (x1:A1) (x2:A2) (l:list (A1*A2)),
  (l1,l2) = split l ->
  split ((x1,x2)::l) = (x1::l1,x2::l2).
Proof.
  intros. destruct l; inverts H; simpl.
    auto.
    destruct p. simpl. destruct (split l). fequals.
Qed.
 
Lemma take_and_drop : forall n l f r,
  f = take n l -> r = drop n l -> n <= length l -> 
  l = f ++ r /\ length f = n /\ length r = length l - n.
Proof.
  induction n; introv F R L; simpls.
  subst. splits~. math.
  destruct l.
    rewrite length_nil in L. math.
    rewrite length_cons in L.
     forwards~ (F'&R'&L'): (>> IHn l (take n l) r). math.
     subst f. splits.
       rewrite app_cons. fequals.
       rewrite length_cons. math.
       rewrite length_cons. math.
Qed.
  

End OperationProperties.

Implicit Arguments length_zero_inv [A l].
Implicit Arguments take_struct [A].

Module TakeInt.
Require Import LibInt.
Section Facts.
Variables (A:Type).
Implicit Types x : A.
Implicit Types l : list A.

Lemma take_cons_pred_int : forall x l (n:int), 
  n > 0 ->
  take (abs n) (x::l) = x :: (take (abs (n-1)) l).
Proof.
  introv Pos. rewrite take_cons_pred.
  rewrite abs_minus; try math. auto. apply~ abs_gt. 
Qed.

Lemma take_cons_int : forall x l (n:int), 
  n >= 0 ->
  take (abs (n+1)) (x::l) = x :: (take (abs n) l).
Proof.
  introv Pos. rewrite~ abs_plus.
  rewrite~ plus_comm. math.
Qed.

(* begin hide *)

Lemma take_last_int : forall l (n:int),
  n > 0 -> n <= length l -> exists x,
  take (abs n) l = (take (abs (n - 1)) l) & x.
Proof.
  introv Gt Le.
  destruct (take_struct (abs (n-1)) l) as (l'&L&E).
  apply abs_le. math.
  destruct l'.
    false. rewrite app_nil_r in E.
    asserts M: (forall A B (f:A->B) (x y:A), x = y -> f x = f y).
      introv Q. rewrite~ Q.
    asserts N: (forall A B (f:A->B) (x y:A), x = y -> f x <> f y -> False).
      introv Q D. apply D. apply M. auto.
    applys N (@length A) E.
    rewrite length_take. skip. skip. skip. (*TODO: under construction *)
Admitted.

(* end hide *)

End Facts.
End TakeInt.
Export TakeInt.



(* ********************************************************************** *)
(** * Association lists *)

(* ---------------------------------------------------------------------- *)
(** ** Operations *)

Section Assoc.
Context {A B : Type}.
Variables (IB:Inhab B).
Implicit Types x : A.
Implicit Types l : list (A*B).

Fixpoint assoc k l : B :=
  match l with 
  | nil => arbitrary
  | (x,v)::l' => If x = k then v else assoc k l' 
  end.

Definition mem_assoc k := 
  exists_st (fun p:A*B => k '= fst p).

Definition keys :=
  @map (A*B) A (@fst _ _).

Fixpoint remove_assoc k l : list (A*B) :=
  match l with 
  | nil => nil
  | (x,v)::l' => 
      If k = x 
        then l' 
        else (x,v)::(remove_assoc k l')
  end.

End Assoc.

Implicit Arguments assoc [[A] [B] [IB]].
Implicit Arguments mem_assoc [[A] [B]].
Implicit Arguments keys [[A] [B]].
Implicit Arguments remove_assoc [[A] [B]].


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

Section AssocProperties.
Variable (A B : Type) (IB:Inhab B).
Implicit Types x : A.
Implicit Types l : list (A*B).

Lemma assoc_cons : forall k x y l,
  assoc k ((x,y)::l) = If x = k then y else assoc k l.
Proof. auto. Qed.
Lemma assoc_here : forall x y l,
  assoc x ((x,y)::l) = y.
Proof. intros. simpl. case_if~. Qed.
Lemma assoc_next : forall x y k l,
  k '<> x -> assoc k ((x,y)::l) = assoc k l.
Proof. intros. simpl. fold_prop. case_if~. Qed.

Lemma keys_nil : 
  keys (@nil (A*B)) = nil.
Proof. auto. Qed.
Lemma keys_cons : forall x y l,
  keys ((x,y)::l) = x :: (keys l).
Proof. auto. Qed.
Lemma keys_app : forall l1 l2,
  keys (l1 ++ l2) = keys l1 ++ keys l2.
Proof. intros. applys map_app. Qed.
Lemma keys_last : forall x y l,
  keys (l & (x,y)) = (keys l) & x.
Proof. intros. rewrite~ keys_app. Qed.

Lemma remove_assoc_nil : forall x,
  remove_assoc x nil = (@nil (A*B)).
Proof. auto. Qed.
Lemma remove_assoc_cons : forall x x' y l,
  remove_assoc x ((x',y)::l) = 
    If x = x' then l else (x',y)::remove_assoc x l.
Proof. auto. Qed.

End AssocProperties.


(* ********************************************************************** *)
(* * Tactics for rewriting *)

Hint Rewrite app_cons app_nil_l app_nil_r app_assoc 
 app_cons_one : rew_app. (* app_last *)
Hint Rewrite fold_right_nil fold_right_cons fold_right_app
 fold_right_last : rew_foldr.
Hint Rewrite fold_left_nil fold_left_cons fold_left_app
 fold_left_last : rew_foldl.
Hint Rewrite length_nil length_cons length_app
 length_last length_rev : rew_length.
Hint Rewrite rev_nil rev_app rev_cons rev_last rev_rev : rew_rev.
 (* +rev_cons_app *)
Hint Rewrite concat_nil concat_app concat_cons concat_last : rew_concat.
Hint Rewrite map_nil map_cons map_app map_last : rew_map.
Hint Rewrite mem_nil mem_cons mem_app mem_last 
 mem_cons_eq mem_last_eq : rew_mem.
Hint Rewrite keys_nil keys_cons keys_app keys_last : rew_keys.
Hint Rewrite assoc_cons assoc_here : rew_assoc.

Tactic Notation "rew_app" :=
  autorewrite with rew_app.
Tactic Notation "rew_foldr" :=
  autorewrite with rew_foldr rew_app.
Tactic Notation "rew_foldl" :=
  autorewrite with rew_foldl rew_app.
Tactic Notation "rew_length" :=
  autorewrite with rew_length.
Tactic Notation "rew_rev" :=
  autorewrite with rew_rev rew_app.
Tactic Notation "rew_concat" :=
  autorewrite with rew_concat rew_app.
Tactic Notation "rew_map" :=
  autorewrite with rew_map rew_app.
Tactic Notation "rew_mem" :=
  autorewrite with rew_mem rew_app.
Tactic Notation "rew_keys" :=
  autorewrite with rew_keys rew_app.
Tactic Notation "rew_assoc" :=
  autorewrite with rew_assoc rew_app.

Tactic Notation "rew_app" "in" hyp(H) :=
  autorewrite with rew_app in H.
Tactic Notation "rew_foldr" "in" hyp(H) :=
  autorewrite with rew_foldr rew_app in H.
Tactic Notation "rew_foldl" "in" hyp(H) :=
  autorewrite with rew_foldl rew_app in H.
Tactic Notation "rew_length" "in" hyp(H) :=
  autorewrite with rew_length in H.
Tactic Notation "rew_rev" "in" hyp(H) :=
  autorewrite with rew_rev rew_app in H.
Tactic Notation "rew_concat" "in" hyp(H) :=
  autorewrite with rew_concat rew_app in H.
Tactic Notation "rew_map" "in" hyp(H) :=
  autorewrite with rew_map rew_app in H.
Tactic Notation "rew_mem" "in" hyp(H) :=
  autorewrite with rew_mem rew_app in H.
Tactic Notation "rew_keys" "in" hyp(H) :=
  autorewrite with rew_keys rew_app in H.
Tactic Notation "rew_assoc" "in" hyp(H) :=
  autorewrite with rew_assoc rew_app in H.

Tactic Notation "rew_app" "in" "*" :=
  autorewrite with rew_app in *.
Tactic Notation "rew_foldr" "in" "*" :=
  autorewrite with rew_foldr rew_app in *.
Tactic Notation "rew_foldl" "in" "*" :=
  autorewrite with rew_foldl rew_app in *.
Tactic Notation "rew_length" "in" "*" :=
  autorewrite with rew_length in *.
Tactic Notation "rew_rev" "in" "*" :=
  autorewrite with rew_rev rew_app in *.
Tactic Notation "rew_concat" "in" "*" :=
  autorewrite with rew_concat rew_app in *.
Tactic Notation "rew_map" "in" "*" :=
  autorewrite with rew_map rew_app in *.
Tactic Notation "rew_mem" "in" "*" :=
  autorewrite with rew_mem rew_app in *.
Tactic Notation "rew_keys" "in" "*" :=
  autorewrite with rew_keys rew_app in *.
Tactic Notation "rew_assoc" "in" "*" :=
  autorewrite with rew_assoc rew_app in *.

Tactic Notation "rew_app" "~" :=
  rew_app; auto_tilde.
Tactic Notation "rew_rev" "~" :=
  rew_rev; auto_tilde.
Tactic Notation "rew_mem" "~" :=
  rew_mem; auto_tilde.
Tactic Notation "rew_length" "~" :=
  rew_length; auto_tilde.

Hint Rewrite app_cons app_nil_l app_nil_r app_assoc 
 app_cons_one 
 fold_right_nil fold_right_cons fold_right_app
 fold_right_last 
 fold_left_nil fold_left_cons fold_left_app
 fold_left_last 
 length_nil length_cons length_app length_rev
 length_last 
 rev_nil rev_app rev_cons rev_last rev_rev
 concat_nil concat_app concat_cons concat_last 
  map_nil map_cons map_app map_last : rew_list.

Hint Rewrite app_cons app_nil_l app_nil_r app_assoc 
 app_cons_one 
 mem_nil mem_cons mem_app mem_last 
 mem_cons_eq mem_last_eq 
 keys_nil keys_cons keys_app keys_last
 assoc_cons assoc_here : rew_lists.

Tactic Notation "rew_list" :=
  autorewrite with rew_list.
Tactic Notation "rew_list" "~" :=
  rew_list; auto_tilde.
Tactic Notation "rew_list" "*" :=
  rew_list; auto_star.
Tactic Notation "rew_list" "in" "*" :=
  autorewrite with rew_list in *.
Tactic Notation "rew_list" "~" "in" "*" :=
  rew_list in *; auto_tilde.
Tactic Notation "rew_list" "*" "in" "*" :=
  rew_list in *; auto_star.
Tactic Notation "rew_list" "in" hyp(H) :=
  autorewrite with rew_list in H.
Tactic Notation "rew_list" "~" "in" hyp(H) :=
  rew_list in H; auto_tilde.
Tactic Notation "rew_list" "*" "in" hyp(H) :=
  rew_list in H; auto_star.

Tactic Notation "rew_lists" :=
  autorewrite with rew_lists.
Tactic Notation "rew_lists" "~" :=
  rew_lists; auto_tilde.
Tactic Notation "rew_lists" "*" :=
  rew_lists; auto_star.
Tactic Notation "rew_lists" "in" "*" :=
  autorewrite with rew_lists in *.
Tactic Notation "rew_lists" "~" "in" "*" :=
  rew_lists in *; auto_tilde.
Tactic Notation "rew_lists" "*" "in" "*" :=
  rew_lists in *; auto_star.
Tactic Notation "rew_lists" "in" hyp(H) :=
  autorewrite with rew_lists in H.
Tactic Notation "rew_lists" "~" "in" hyp(H) :=
  rew_lists in H; auto_tilde.
Tactic Notation "rew_lists" "*" "in" hyp(H) :=
  rew_lists in H; auto_star.


(* ********************************************************************** *)
(** * Other definitions and results *)

(* ---------------------------------------------------------------------- *)
(** * TODO *)

(* todo *)

Definition is_head A (l:list A) (x:A) :=
  exists t, l = x::t.

Definition is_tail A (l:list A) (t:list A) :=
  exists x, l = x::t.

Definition is_last A (l:list A) (x:A) :=
  exists t, l = t&x.

Definition is_init A (l:list A) (t:list A) :=
  exists x, l = t&x.

Hint Unfold is_head is_tail is_last is_init.

Section IsProp.
Variables A : Type.
Implicit Types x : A.

Lemma is_last_one : forall x,
  is_last (x::nil) x.
Proof. intros. unfolds. exists~ (@nil A). Qed.

Lemma is_init_one : forall x,
  is_init (x::nil) nil.
Proof. intros. unfolds. exists~ x. Qed.

End IsProp.

Hint Immediate is_last_one.
Hint Immediate is_init_one.


(* ---------------------------------------------------------------------- *)
(** * Inversions on the structure of lists *)

Section Inversions.
Variables A : Type.
Implicit Types l : list A.

Lemma cons_neq_nil : forall x l, 
  x::l <> nil.
Proof. auto_false. Qed.

Lemma last_eq_nil_inv : forall a l,
  l & a = nil -> False.
Proof. induction l; rew_app; intros; false. Qed.

Lemma nil_eq_last_inv : forall a l,
  nil = l & a -> False.
Proof. intros. apply* last_eq_nil_inv. Qed.

Lemma rev_eq_nil_inv : forall l,
  rev l = nil -> l = nil.
Proof.
  destruct l; rew_rev; intros. auto. 
  false* last_eq_nil_inv. 
Qed.

Lemma nil_eq_rev_inv : forall l,
  nil = rev l -> l = nil.
Proof. introv H. apply~ rev_eq_nil_inv. Qed.

Lemma app_eq_nil_inv : forall l1 l2,
  l1 ++ l2 = nil -> l1 = nil /\ l2 = nil.
Proof. destruct l1; destruct l2; intros; tryfalse~; auto. Qed.

Lemma nil_eq_app_inv : forall l1 l2,
  nil = l1 ++ l2 -> l1 = nil /\ l2 = nil.
Proof. intros. symmetry in H. apply* app_eq_nil_inv. Qed.

Lemma app_eq_self_inv_r : forall l1 l2,
  l2 = l1 ++ l2 -> l1 = nil.
Proof.
  introv E. apply length_zero_inv.
  lets: (func_eq_1 length E). rew_length in H. math.
Qed.

Lemma app_eq_self_inv_l : forall l1 l2,
  l1 = l1 ++ l2 -> l2 = nil.
Proof.
  introv E. apply length_zero_inv.
  lets: (func_eq_1 length E). rew_length in H. math.
Qed.

Lemma app_rev_eq_nil_inv : forall l1 l2,
  l1 ++ rev l2 = nil -> l1 = nil /\ l2 = nil.
Proof.
  intros. lets H1 H2: (app_eq_nil_inv _ _ H).
  applys_to H2 rev_eq_nil_inv. auto*.
Qed.

Lemma nil_eq_app_rev_inv : forall l1 l2,
  nil = l1 ++ rev l2 -> l1 = nil /\ l2 = nil.
Proof. intros. apply* app_rev_eq_nil_inv. Qed.

(* todo: too specific? *)

Lemma nil_eq_last_val_app_inv : forall x l1 l2,
  nil = l1 & x ++ l2 -> False.
Proof. intros. destruct l1; inverts H. Qed.

Lemma cons_eq_last_val_app_inv : forall x y l1 l2 l,
  x :: l = l1 & y ++ l2 ->
  (l1 = nil /\ x = y /\ l = l2) \/ (exists l1', l1 = x::l1').
Proof.
  intros. destruct l1; rew_list in H; inverts H.
   left~. right*.
Qed.

Lemma last_inv : forall l,
  (length l > 0%nat) -> 
  exists x l', l = l' & x.
Proof.
  induction l; rew_length; introv H.
  false. math.
  destruct l.
    exists~ a (@nil A).
    destruct IHl as (x&l'&E). rew_length in *. math.
    exists x (a::l'). rewrite~ E.
Qed.   

Lemma app_not_empty_l : forall l1 l2,
  l1 <> nil -> l1 ++ l2 <> nil.
Proof. introv NE K. apply NE. destruct~ (app_eq_nil_inv _ _ K). Qed.

Lemma app_not_empty_r : forall l1 l2,
  l2 <> nil -> l1 ++ l2 <> nil.
Proof. introv NE K. apply NE. destruct~ (app_eq_nil_inv _ _ K). Qed.

End Inversions.

Implicit Arguments last_eq_nil_inv [A a l].
Implicit Arguments nil_eq_last_inv [A a l].
Implicit Arguments rev_eq_nil_inv [A l].
Implicit Arguments nil_eq_rev_inv [A l].
Implicit Arguments app_eq_nil_inv [A l1 l2].
Implicit Arguments nil_eq_app_inv [A l1 l2].
Implicit Arguments app_rev_eq_nil_inv [A l1 l2].
Implicit Arguments nil_eq_app_rev_inv [A l1 l2].
Implicit Arguments nil_eq_last_val_app_inv [A x l1 l2]. 
Implicit Arguments cons_eq_last_val_app_inv [A x y l1 l2 l].


(* ---------------------------------------------------------------------- *)
(* ** Function for mapping partial function on lists *)

Definition map_partial (A B : Type) (f : A -> option B) :=
  fix aux (l : list A) : option (list B) := match l with
    | nil => Some nil
    | x::l' => LibOption.apply_on (f x) (fun v =>
                 LibOption.map (cons v) (aux l'))
   end.

Lemma map_partial_inv : forall (A B:Type) (f: A->option B) lx ly,
  map_partial f lx = Some ly ->
  Forall2 (fun x y => f x = Some y) lx ly. 
Proof.
  induction lx; simpl map_partial; introv Eq.
  inverts Eq. apply Forall2_nil.
  lets fa Fa Eq2: (apply_on_inv Eq).
   lets ly1 Eqly ?: (map_on_inv Eq2). subst ly.
   apply* Forall2_cons.
Qed.

Implicit Arguments map_partial_inv [A B f lx ly].


(* ---------------------------------------------------------------------- *)
(* ** Induction principle on lists *)

Section ListSub.
Variable (A:Type).

Inductive list_sub : list A -> list A -> Prop :=
  | list_sub_cons : forall x l, 
      list_sub l (x::l).

Hint Constructors list_sub.
Lemma list_sub_wf : wf list_sub.
Proof.
  intros l. induction l;
  apply Acc_intro; introv H; inverts~ H. 
Qed.

End ListSub.

Implicit Arguments list_sub [[A]].
Hint Constructors list_sub.
Hint Resolve list_sub_wf : wf.


(* ********************************************************************** *)
(** * Properties of predicate on lists *)

Section PropProperties.
Variables A : Type.
Implicit Types l : list A.

Hint Constructors Forall.

Lemma Forall_app : forall P l1 l2, 
  Forall P l1 -> Forall P l2 -> 
  Forall P (l1 ++ l2).
Proof. introv H Px. induction H; rew_app; auto. Qed.

Lemma Forall_app_inv : forall P l1 l2, 
  Forall P (l1 ++ l2) ->
  Forall P l1 /\ Forall P l2.
Proof.
  intros. induction l1. auto.
  rew_app in H. inverts* H.
Qed.

Lemma Forall_last : forall P l x, 
  Forall P l -> P x -> 
  Forall P (l & x).
Proof. intros. apply~ Forall_app. Qed.

Lemma Exists_nil_inv : forall (P : A -> Prop),
  Exists P nil -> False.
Proof. introv H. invert* H. Qed.

Lemma Exists_cons_inv : forall (P : A -> Prop) l x,
  Exists P (x::l) -> P x \/ Exists P l.
Proof. induction l; introv H; inverts~ H. Qed.

End PropProperties.

Hint Resolve has_pair_here has_pair_next.

Section PropProperties2.
Variables A1 A2 : Type.
Implicit Types l : list A1.
Implicit Types r : list A2.
Hint Constructors Forall2.

Lemma Forall2_app : forall P l1 l2 r1 r2, 
      Forall2 P l1 r1 -> Forall2 P l2 r2 ->
      Forall2 P (l1 ++ l2) (r1 ++ r2).
Proof. introv H H'. induction H; rew_app; auto. Qed.

Lemma Forall2_last : forall P l r x1 x2, 
      Forall2 P l r -> P x1 x2 ->
      Forall2 P (l & x1) (r & x2).
Proof. intros. apply~ Forall2_app. Qed.

Lemma Forall2_last_inv : forall P l1 r' x1, 
  Forall2 P (l1 & x1) r' ->
  exists r2 x2, r' = r2 & x2 /\ P x1 x2 /\ Forall2 P l1 r2.
Proof. 
  introv H. sets_eq l': (l1&x1). gen l1 x1.
  induction H; intros; subst.
  false* nil_eq_last_inv.
  destruct l0; rew_app in EQl'; inverts EQl'.
    inverts H0. exists~ (@nil A2) x2.
    forwards~ (r2'&x2'&?&?&?): IHForall2. subst. exists~ (x2::r2') x2'.   
Qed.

Lemma Forall2_length : forall P l r,
  Forall2 P l r -> length l = length r.
Proof.
  introv H. induction H. simple~. 
  do 2 rewrite~ length_cons. 
Qed.

Lemma Forall2_take : forall P n l r,
  Forall2 P l r ->
  Forall2 P (take n l) (take n r).
Proof. induction n; introv H; inverts H; simple~. Qed.

Hint Constructors Forall2.
Hint Resolve Forall2_last.

Lemma Forall2_rev : forall P l r,
  Forall2 P l r -> Forall2 P (rev l) (rev r).
Proof. induction l; introv M; inverts M; rew_rev; auto. Qed.

End PropProperties2.

Implicit Arguments Forall2_last_inv [A1 A2 P l1 r' x1].

(** [list_equiv E l1 l2] asserts that the lists [l1] and [l2]
    are equal when their elements are compared modulo E *)

Definition list_equiv (A:Type) (E:binary A) : binary (list A) :=
   Forall2 E.

Section ListEquiv.
Hint Constructors Forall2.

Lemma list_equiv_equiv : forall A (E:binary A),
  equiv E -> equiv (list_equiv E).
Proof.
  introv Equiv. unfold list_equiv. constructor.
  unfolds. induction x. auto. constructor*.
  unfolds. induction x; destruct y; introv H; inversions* H.
  unfolds. induction y; destruct x; destruct z; introv H1 H2;
   inversions H1; inversions* H2.
Qed.

End ListEquiv.

(* todo : inversion lemmas for other predicates *)

Section NthProperties.
Variables (A : Type) (IA : Inhab A).
Implicit Types l : list A.
Implicit Types x : A.
Implicit Types n : nat.
Hint Constructors Nth.

Lemma Nth_lt_length : forall n l x,
  Nth n l x -> n < length l.
Proof. 
  induction n; introv H; inverts H.
  rewrite length_cons. math.
  rewrite length_cons. simpl. rew_nat*.
Qed.

Lemma Nth_func: forall n l x1 x2,
  Nth n l x1 -> Nth n l x2 -> x1 = x2.
Proof. introv H1. induction H1; intro H2; inverts~ H2. Qed.

Lemma Nth_to_nth : forall n l x,
  Nth n l x -> nth n l = x.
Proof. introv H. induction~ H. Qed.

Lemma mem_Nth : forall l x,
  mem x l -> exists n, Nth n l x.
Proof. 
  intros. induction l.
  rewrite mem_nil in H. false.
  rewrite mem_cons in H. rew_reflect in H. destruct H.
   fold_prop. subst*.
   forwards* [n ?]: IHl.
Qed.

Implicit Arguments mem_Nth [l x].

Lemma mem_nth : forall l x,
  mem x l -> exists n, nth n l = x.
Proof.
  intros. forwards [n P]: (mem_Nth H).
  exists n. apply~ Nth_to_nth.
Qed.

Lemma Nth_app_l : forall n x l1 l2,
  Nth n l1 x -> Nth n (l1 ++ l2) x.
Proof. induction n; introv H; inverts H; rew_list*. Qed.

Lemma Nth_app_r : forall n m x l1 l2,
  Nth m l2 x -> n = (m + length l1)%nat -> Nth n (l1 ++ l2) x.
Proof.
  intros. subst. gen m. induction l1; introv H.
  rew_list. applys_eq~ H 3.
  rew_list. applys_eq* Nth_next 3. math.
Qed.

Lemma Nth_app_inv : forall n x l1 l2,
  Nth n (l1++l2) x -> 
     (Nth n l1 x)
  \/ (exists m, n = (length l1 + m)%nat /\ Nth m l2 x).
Proof.
  introv. gen n. induction l1; introv H; rew_list in H.
  right. rew_length. exists~ n.
  inverts H. left~.
   forwards* M: IHl1. destruct M.
    left~. intuit. rew_length.
    right*. exists x0. split~. math.
Qed.

Lemma Nth_nil_inv : forall n x,
  Nth n nil x -> False.
Proof. introv H. inverts H. Qed.

Lemma Nth_cons_inv : forall n x l,
  Nth n l x -> 
     (exists q, l = x::q /\ n = 0%nat)
  \/ (exists y q m, l = y::q /\ Nth m q x /\ n = (m+1)%nat).
Proof.
  introv H. inverts H. left*.
  right. eauto 8 with maths. 
Qed.

End NthProperties.

(* ---------------------------------------------------------------------- *)
(* ** Mem *)

Inductive Mem (A:Type) (x:A) : list A -> Prop :=
  | Mem_here : forall l, 
      Mem x (x::l)
  | Mem_next : forall y l, 
      Mem x l -> 
      Mem x (y::l).

Section MemFacts.
Hint Constructors Mem.

Lemma Mem_nil_eq : forall A (x:A),
  Mem x nil = False.
Proof. intros. extens. iff H; inverts H. Qed.

Lemma Mem_cons_eq : forall A (x y:A) l,
  Mem x (y::l) = ((x = y) \/ (Mem x l)).
Proof. intros. extens. iff H; inverts~ H. Qed.

Lemma Mem_app_or_eq : forall (A:Type) (l1 l2 : list A) x,
  Mem x (l1 ++ l2) = (Mem x l1 \/ Mem x l2).
Proof.
  intros. extens. induction l1; rew_app.
  split. auto. introv [H|?]. inverts H. auto.
  iff M. inverts~ M. rewrite IHl1 in H0. destruct* H0.
   destruct M. inverts~ H. constructors. rewrite~ IHl1.  
   constructors. rewrite~ IHl1.  
Qed.

Lemma Mem_app_or : forall (A:Type) (l1 l2 : list A) x,
  Mem x l1 \/ Mem x l2 -> Mem x (l1 ++ l2).
Proof. intros. rewrite~ Mem_app_or_eq. Qed.

Lemma Mem_last : forall A (L:list A) x,
  Mem x (L & x).
Proof. intros. apply* Mem_app_or. Qed.

Lemma Mem_rev : forall A (L:list A) x,
  Mem x L -> Mem x (rev L).
Proof. introv H. induction H; rew_rev; apply~ Mem_app_or. Qed.

End MemFacts.

(* ---------------------------------------------------------------------- *)
(* ** Update of a functional list *)

Definition Update A (n:nat) (x:A) l l' :=
    length l' = length l 
  /\ (forall y m, Nth m l y -> m <> n -> Nth m l' y)
  /\ Nth n l' x.

Section UpdateProp.
Variables A : Type.
Implicit Types x : A.
Implicit Types l : list A.
Implicit Types n : nat.
Hint Constructors Nth.

Lemma Update_here : forall x y l,
  Update 0 x (y::l) (x::l).
Proof. 
  intros. splits.
  rew_length~.
  introv M H. inverts* M.
  auto*.
Qed.

Lemma Update_cons : forall i x y l l',
  Update i x l l' -> Update (S i) x (y::l) (y::l').
Proof.
  introv (L&O&E). splits.
  rew_length~.
  introv M H. inverts* M.
  auto*.
Qed.

Lemma Update_app_l : forall i x l1 l1' l2,
  Update i x l1 l1' -> Update i x (l1++l2) (l1'++l2).
Proof.
  introv (L&O&E). splits.
  rew_length~.
  introv M H. destruct (Nth_app_inv _ _ M).
    apply~ Nth_app_l.
    intuit. apply* Nth_app_r. math.
  apply~ Nth_app_l.
Qed.

Lemma Update_app_r : forall i j x l1 l2 l2',
  Update j x l2 l2' -> i = (j + length l1)%nat -> Update i x (l1++l2) (l1++l2').
Proof.
  introv (L&O&E) Eq. splits.
  rew_length~.
  introv M H. destruct (Nth_app_inv _ _ M).
    apply~ Nth_app_l.
    intuit. apply* Nth_app_r. apply* O. math. math.
  apply* Nth_app_r.
Qed.

Lemma Update_length : forall i x l l',
  Update i x l l' -> length l = length l'.
Proof. introv (L&O&E). auto. Qed. 

Lemma Update_not_nil : forall i x l1 l2,
  Update i x l1 l2 -> l2 <> nil.
Proof. introv (L&O&E) K. subst. inverts E. Qed.

End UpdateProp.



==> anc/coq/metatheory/tlc/LibListSorted.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Sorted lists                                                            *
**************************************************************************)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibRelation LibWf LibList
 LibOrder LibNat.


(* ********************************************************************** *)
(** * Permutations of lists *)

Section Permutation.
Variable A : Type.

(* ---------------------------------------------------------------------- *)
(** ** Definition *)

(** We could define permutation in terms of multisets, 
    but this would impose additional constraints on the
    type of elements. So instead, we use a definition
    in terms of permutation of two inner segment of lists,
    taking the reflexive-transitive closure. *)

Inductive permut_one : list A -> list A -> Prop :=
  | permut_one_intro : forall l1 l2 l3 l4, 
      permut_one (l1++l2++l3++l4) (l1++l3++l2++l4).

Hint Constructors permut_one.

Definition permut := rtclosure permut_one.


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

(** Permutation is an equivalence *)

Lemma permut_refl : forall l,
  permut l l.
Proof. intros. apply rtclosure_refl. Qed.

Lemma permut_sym : forall l1 l2,
  permut l1 l2 -> permut l2 l1.
Proof. 
  intros. induction H.
  apply permut_refl.
  applys rtclosure_last. apply IHrtclosure. inverts~ H.
Qed.

Lemma permut_trans : forall l2 l1 l3,
  permut l1 l2 -> permut l2 l3 -> permut l1 l3.
Proof. intros. apply* rtclosure_trans. Qed.

(** Permutation is a congruence with respect to [++] and [::] *)

Lemma permut_flip : forall l1 l2,
  permut (l1++l2) (l2++l1).
Proof.
  intros. lets: (permut_one_intro nil l1 l2 nil).
  rew_app in *. apply~ rtclosure_once.
Qed.

Lemma permut_app_l : forall l1 l1' l2,
  permut l1 l1' ->
  permut (l1 ++ l2) (l1' ++ l2).
Proof.
  introv H. gen l2. induction H; intros.
  apply permut_refl.
  specializes IHrtclosure l2. inverts H.
   rew_app in *. eapply permut_trans.
   applys* rtclosure_step. apply permut_refl.
Qed.

Lemma permut_app_r : forall l1 l2 l2',
  permut l2 l2' ->
  permut (l1 ++ l2) (l1 ++ l2').
Proof.
  introv H. gen l1. induction H; intros.
  apply permut_refl.
  specializes IHrtclosure l1. inverts H.
   rewrite <- app_assoc in *. eapply permut_trans. 
   applys* rtclosure_step. apply permut_refl.
Qed.

Lemma permut_app_lr : forall l1 l1' l2 l2',
  permut l1 l1' -> permut l2 l2' ->
  permut (l1 ++ l2) (l1' ++ l2').
Proof.
  intros. applys rtclosure_trans.
  sapply* permut_app_l.
  apply* permut_app_r.  
Qed.

Lemma permut_cons : forall x l1 l1',
  permut l1 l1' ->
  permut (x::l1) (x::l1').
Proof.
  intros. lets: (@permut_app_r (x::nil) _ _ H).
  rew_app in *. auto.
Qed.

(** Permutation are stable through list reversal *)

Lemma permut_rev : forall l,
  permut l (rev l).
Proof.
  induction l. apply permut_refl. rew_rev.
  lets: (@permut_flip (a::nil) (rev l)). rew_app in *.
  apply~ (@permut_trans (a::rev l)). apply~ permut_cons. 
Qed.

(** Properties of elements are preserved by permutation *)

Lemma Forall_permut_one : forall (P:A->Prop) l1 l2, 
  Forall P l1 -> permut_one l1 l2 -> Forall P l2.
Proof.
  introv F Per. inverts Per.
  lets F0 F345: (Forall_app_inv _ _ F).
  lets F3 F45: (Forall_app_inv _ _ F345).  
  lets F4 F5: (Forall_app_inv _ _ F45).
  apply~ Forall_app. apply~ Forall_app. apply~ Forall_app.
Qed. 

Lemma Forall_permut : forall (P:A->Prop) l1 l2, 
  Forall P l1 -> permut l1 l2 -> Forall P l2.
Proof.
  introv F1 Per. gen F1. induction Per.
  auto. 
  auto* Forall_permut_one.
Qed. 

End Permutation.

Hint Resolve permut_refl permut_flip
             permut_app_lr permut_cons.


(* ---------------------------------------------------------------------- *)
(** ** Permutation tactic *)

Section PermutationTactic.
Variable A : Type.
Implicit Types l : list A.

Lemma permut_get_1 : forall l1 l2,
  permut (l1 ++ l2) (l1 ++ l2).
Proof. intros. apply permut_refl. Qed.
Lemma permut_get_2 : forall l1 l2 l3,
  permut (l1 ++ l2 ++ l3) (l2 ++ l1 ++ l3).
Proof. 
  intros. apply rtclosure_once. 
  applys (@permut_one_intro _ nil l1 l2 l3). 
Qed.
Lemma permut_get_3 : forall l1 l2 l3 l4,
  permut (l1 ++ l2 ++ l3 ++ l4) (l2 ++ l3 ++ l1 ++ l4).
Proof.
  intros. do 2 rewrite <- (@app_assoc _ l2).
  apply permut_get_2.
Qed.
Lemma permut_get_4 : forall l1 l2 l3 l4 l5,
  permut (l1 ++ l2 ++ l3 ++ l4 ++ l5) 
         (l2 ++ l3 ++ l4 ++ l1 ++ l5).
Proof.
  intros. do 2 rewrite <- (@app_assoc _ l2).
  apply permut_get_3.
Qed.
Lemma permut_get_5 : forall l1 l2 l3 l4 l5 l6,
  permut (l1 ++ l2 ++ l3 ++ l4 ++ l5 ++ l6) 
         (l2 ++ l3 ++ l4 ++ l5 ++ l1 ++ l6).
Proof.
  intros. do 2 rewrite <- (@app_assoc _ l2).
  apply permut_get_4.
Qed.
Lemma permut_get_6 : forall l1 l2 l3 l4 l5 l6 l7,
  permut (l1 ++ l2 ++ l3 ++ l4 ++ l5 ++ l6 ++ l7) 
         (l2 ++ l3 ++ l4 ++ l5 ++ l6 ++ l1 ++ l7).
Proof.
  intros. do 2 rewrite <- (@app_assoc _ l2).
  apply permut_get_5.
Qed.

Lemma permut_tactic_setup : forall l1 l2,
  permut (nil ++ l1 ++ nil) (l2 ++ nil) -> permut l1 l2.
Proof. intros. rew_list~ in H. Qed.

Lemma permut_tactic_keep : forall l1 l2 l3 l4,
  permut ((l1 ++ l2) ++ l3) l4 ->
  permut (l1 ++ (l2 ++ l3)) l4.
Proof. intros. rew_list~ in H. Qed.

Lemma permut_tactic_simpl : forall l1 l2 l3 l4,
  permut (l1 ++ l3) l4 ->
  permut (l1 ++ (l2 ++ l3)) (l2 ++ l4).
Proof.
  intros. eapply permut_trans.
  apply permut_get_2. apply~ permut_app_r.
Qed.

Lemma permut_tactic_trans : forall l1 l2 l3,
  permut l3 l2 -> permut l1 l3 -> permut l1 l2.
Proof. introv P1 P2. apply~ (permut_trans P2 P1). Qed.

End PermutationTactic.


(** [permut_prepare] applies to a goal of the form [permut l l']
    and sets [l] and [l'] in the form [l1 ++ l2 ++ .. ++ nil],
    (some of the lists [li] are put in the form [x::nil]). *)
(* todo: improve so as to ensure no rewrite inside elements *)

Hint Rewrite app_assoc app_nil_l app_nil_r : permut_rew.

Ltac permut_lemma_get n :=
  match nat_from_number n with
  | 1 => constr:(permut_get_1)
  | 2 => constr:(permut_get_2)
  | 3 => constr:(permut_get_3)
  | 4 => constr:(permut_get_4)
  | 5 => constr:(permut_get_5) 
  end.

Ltac permut_isolate_cons :=
  do 20 try (* todo : repeat *)
    match goal with |- context [?x::?l] =>
      match l with 
      | nil => fail 1
      | _ => rewrite <- (@app_cons_one _ x l)
      end 
    end.

Ltac permut_simpl_prepare :=
   autorewrite with permut_rew;
   permut_isolate_cons;
   autorewrite with permut_rew;
   apply permut_tactic_setup;
   repeat rewrite app_assoc.


(** [permut_simplify] simplifies a goal of the form 
    [permut l l'] where [l] and [l'] are lists built with 
    concatenation and consing, by cancelling syntactically 
    equal elements *)

Ltac permut_index_of l lcontainer :=
  match constr:(lcontainer) with
  | l ++ _ => constr:(1)
  | _ ++ l ++ _ => constr:(2)
  | _ ++ _ ++ l ++ _ => constr:(3)
  | _ ++ _ ++ _ ++ l ++ _ => constr:(4)
  | _ ++ _ ++ _ ++ _ ++ l ++ _ => constr:(5)
  | _ ++ _ ++ _ ++ _ ++ _ ++ l ++ _ => constr:(6)
  | _ => constr:(0) (* not found *)
  end.

Ltac permut_simpl_once := 
  match goal with
  | |- permut (_ ++ nil) _ => fail 1
  | |- permut (_ ++ (?l ++ _)) ?l' => 
     match permut_index_of l l' with
     | 0 => apply permut_tactic_keep
     | ?n => let F := permut_lemma_get n in
            eapply permut_tactic_trans; 
            [ apply F
            | apply permut_tactic_simpl ]
     end
  end.

Ltac permut_simpl :=
  permut_simpl_prepare;
  repeat permut_simpl_once;
  autorewrite with permut_rew;
  try apply permut_refl.

(* todo: permut rewrite *)


(* ********************************************************************** *)
(** * Sorted lists *)

(* ---------------------------------------------------------------------- *)
(** ** Definition *)

Section Sorted.
Variable A : Type.
Implicit Types le : binary A.

Inductive sorted le : list A -> Prop :=
  | sorted_nil : sorted le nil
  | sorted_one : forall x, sorted le (x::nil)
  | sorted_two : forall x y l, 
     sorted le (y::l) -> le x y ->
     sorted le (x::y::l).

Definition rsorted le := sorted (flip le).

Definition head_of_le le x l :=
  match l with
  | nil => True
  | h::_ => le x h
  end.

Definition head_le le l1 l2 :=
  match l1,l2 with
  | _,nil => True
  | nil,_ => True
  | h1::_,h2::_ => le h1 h2
  end.

End Sorted.

(* ---------------------------------------------------------------------- *)
(** ** Properties about sorted *)

Implicit Arguments sorted [A].
Hint Unfold rsorted.

Section SortedProperties.
Hint Constructors sorted.

Variables (A : Type).
Variable le : binary A.
Hint Resolve sorted_nil sorted_one.

Lemma sorted_inv : forall x l,
  sorted le (x::l) -> head_of_le le x l /\ sorted le l.
Proof. introv H. inverts H; simpls~. Qed. 

Lemma sorted_sub : forall x l,
  sorted le (x::l) -> sorted le l.
Proof. introv H. inverts~ H. Qed.

Lemma sorted_cons : forall l,
  sorted le l -> forall x,
  head_of_le le x l -> sorted le (x::l).
Proof. introv S Hd. inverts~ S. Qed.

Lemma head_le_from_sorted : forall x l1 l2,
  sorted le (x::l2) ->
  head_le le l1 (x::l2) ->
  head_le le (x::l1) l2.
Proof.
  intros. destruct l2; simpl. auto. inverts~ H.
Qed.

Lemma sorted_cons_head_of : forall x l,
  sorted le (x::l) -> head_of_le le x l.
Proof. introv H. inverts H; simpls~. Qed.

Lemma head_le_nil_l : forall l,
  head_le le nil l.
Proof. intros. unfolds. destruct~ l. Qed.

Lemma head_le_nil_r : forall l,
  head_le le l nil.
Proof. intros. unfolds. destruct~ l. Qed.

Lemma sorted_cons_head : forall l1 l2 x,
  head_le le (x::l1) l2 -> 
  sorted le l2 ->
  sorted le (x::l2).
Proof. introv H S2. destruct l2. auto. apply~ sorted_cons. Qed.

Lemma head_le_flip : forall l1 l2,
  head_le (flip le) l1 l2 = head_le le l2 l1.
Proof. destruct l1; destruct l2; auto. Qed.

Lemma head_le_flip_1 : forall l1 l2,
  head_le (flip le) l1 l2 -> head_le le l2 l1.
Proof. intros. rewrite~ <- head_le_flip. Qed.

Lemma head_le_flip_2 : forall l1 l2,
  head_le le l2 l1 -> head_le (flip le) l1 l2.
Proof. intros. rewrite~ head_le_flip. Qed.

Lemma sorted_Forall_le : forall x l,
  total_preorder le ->
  head_of_le le x l -> sorted le l -> Forall (le x) l.
Proof.
  induction l; simpl; introv Tot LeH Sl. auto. constructor~.
  lets: (sorted_sub Sl). constructor~. apply~ IHl.
  destruct~ l; simpls~. inverts Sl. sapply* total_preorder_trans.
Qed.

Lemma head_of_le_Forall_le : forall x l,
  Forall (le x) l -> head_of_le le x l.
Proof. introv H. destruct l; simpls. auto. inverts~ H. Qed.

Lemma sorted_flip_flip : forall l,
  sorted le l ->
  sorted (flip (flip le)) l.
Proof.
  introv H. rewrite flip_flip. induction H.
   constructor. constructor. apply~ sorted_cons.
Qed.

End SortedProperties.

(* ---------------------------------------------------------------------- *)
(** ** Properties about rsorted *)

Section RSortedProperties.
Variables (A : Type).
Variable le : binary A.
Hint Resolve sorted_nil sorted_one.
Hint Constructors sorted.

Lemma rsorted_inv : forall x l,
  rsorted le (x::l) -> head_of_le (flip le) x l /\ rsorted le l.
Proof. introv H. inverts H; simpls~. Qed. 

Lemma head_le_from_rsorted : forall x l1 l2,
  rsorted le (x::l2) ->
  head_le (flip le) l1 (x::l2) ->
  head_le (flip le) (x::l1) l2.
Proof.
  intros. destruct l2; simpl. auto. inverts~ H.
Qed.

Lemma rsorted_cons_head : forall l1 l2 x,
  head_le (flip le) (x::l1) l2 -> 
  rsorted le l2 ->
  rsorted le (x::l2).
Proof. introv H S2. destruct~ l2. Qed.

Lemma sorted_app : forall l1 l2,
  head_le le l1 l2 -> rsorted le l1 -> sorted le l2 -> 
  sorted le ((rev l1) ++ l2).
Proof.
  introv. gen l2. induction l1; introv Hd S1 S2; rew_rev. auto.
  lets Hd1 S1': (rsorted_inv S1). clear S1.
  apply IHl1. destruct~ l1. auto.
  apply sorted_cons. auto. destruct~ l2.
Qed.

End RSortedProperties.

Lemma rsorted_app : forall (A : Type) (le : binary A) l1 l2,
  head_le le l2 l1 -> sorted le l1 -> rsorted le l2 -> 
  rsorted le ((rev l1) ++ l2).
Proof.
  unfold rsorted. intros. apply sorted_app.
    rewrite~ head_le_flip.
    unfolds. apply~ sorted_flip_flip.
    auto.
Qed.


(* ********************************************************************** *)
(** * Sorting of a list *)

Section Sorts.
Variables (A : Type).
Implicit Types le : binary A.
Hint Resolve sorted_nil sorted_one.

(* ---------------------------------------------------------------------- *)
(** ** Definition *)

Definition sorts le l l' :=
  permut l l' /\ sorted le l'.

Definition rsorts le := sorts (flip le).


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

Lemma sorts_refl : forall le l,
  sorted le l -> sorts le l l.
Proof. split. apply permut_refl. auto. Qed.

Lemma rsorts_refl : forall le l,
  rsorted le l -> rsorts le l l.
Proof. intros. apply~ sorts_refl. Qed.

Lemma sorts_app_rev : forall le l1 l2,
 head_le le l1 l2 -> rsorted le l1 -> sorted le l2 ->
 sorts le (l1 ++ l2) (rev l1 ++ l2).
Proof.
  introv H S1 S2. split.
  apply permut_app_l. apply permut_rev.
  apply~ sorted_app. 
Qed.

Lemma rsorts_app_rev : forall le l1 l2,
 head_le le l2 l1 -> sorted le l1 -> rsorted le l2 ->
 rsorts le (l1 ++ l2) (rev l1 ++ l2).
Proof.
  introv H S1 S2. split.
  apply permut_app_l. apply permut_rev.
  apply~ rsorted_app. 
Qed.

Lemma sorts_permut : forall l1 l2 l' le,
  sorts le l1 l' -> permut l2 l1 ->
  sorts le l2 l'.
Proof.
  introv [P1 S1] Per. split~. 
  apply* (@permut_trans _ l1). 
Qed.

Lemma rsorts_permut : forall l1 l2 l' le,
  rsorts le l1 l' -> permut l2 l1 ->
  rsorts le l2 l'.
Proof. intros. apply~ (@sorts_permut l1). Qed.

Lemma sorts_cons : forall le l l' x,
  sorts le l l' -> head_of_le le x l' ->
  sorts le (x::l) (x::l').
Proof.
  introv [P S] Hd. split. 
  apply~ permut_cons. apply~ sorted_cons.
Qed.

Lemma sorts_2 : forall le l x1 x2,
  permut l (x1::x2::nil) ->
  le x1 x2 ->
  sorts le l (x1::x2::nil).
Proof.
  intros. apply~ (@sorts_permut (x1::x2::nil)).
  apply sorts_refl. apply sorted_cons.
  apply sorted_one. simpls~.
Qed.

Lemma sorts_3 : forall le l x1 x2 x3,
  permut l (x1::x2::x3::nil) ->
  le x1 x2 -> le x2 x3 ->
  sorts le l (x1::x2::x3::nil).
Proof.
  intros.
   apply~ (@sorts_permut (x1::x2::x3::nil)).
   apply sorts_refl. apply sorted_cons.
   apply sorted_cons. apply sorted_one.
   simpls~. simpls~.
Qed.

Lemma rsorts_2 : forall le l x1 x2,
  permut l (x1::x2::nil) ->
  le x2 x1 ->
  rsorts le l (x1::x2::nil).
Proof.
  intros.
   apply~ (@rsorts_permut (x1::x2::nil)).
   apply rsorts_refl. applys sorted_cons.
   apply sorted_one. unfold flip. simpls~.
Qed.

Lemma rsorts_3 : forall le l x1 x2 x3,
  permut l (x1::x2::x3::nil) ->
  le x2 x1 -> le x3 x2 ->
  rsorts le l (x1::x2::x3::nil).
Proof.
  intros.
   apply~ (@rsorts_permut (x1::x2::x3::nil)).
   apply rsorts_refl. applys sorted_cons.
   apply sorted_cons. apply sorted_one.
   simpls~. simpls~.
Qed.

Lemma sorts_length_lt_2 : forall le l,
  length l < 2 -> sorts le l l.
Proof.
  intros. apply sorts_refl. destruct~ l. 
  destruct~ l. rew_length in *. false. nat_math.
Qed.

End Sorts.





==> anc/coq/metatheory/tlc/LibListZ.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Lists accessed with integers instead of natural numbers                 *
**************************************************************************)

Set Implicit Arguments. 
Generalizable Variables A B.
Require Import LibTactics LibLogic LibOperation LibReflect
  LibProd LibNat LibInt LibOption LibWf.
Require Export LibList LibNat.
Require Import LibInt.
Open Local Scope comp_scope.

(** Set up specialized automation for this file *)

Ltac auto_tilde ::= eauto with maths.

(* ********************************************************************** *)
(** * Z indices *)

Section Zindices.
Variables A : Type.
Implicit Types x : A.
Implicit Types l : list A.
Implicit Types i : int.

Definition ZNth i l x := 
  Nth (abs i) l x /\ 0 <= i.

Definition ZInbound i l := 
  0 <= i /\ i < length l.

Definition ZUpdate i x l l' :=
  Update (abs i) x l l' /\ 0 <= i.

Lemma ZNth_here : forall i x l,
  i = 0 -> ZNth i (x::l) x.
Proof. intros. subst. split~. constructor. Qed. 

Lemma ZNth_zero : forall x l,
  ZNth 0 (x::l) x.
Proof. intros. apply~ ZNth_here. Qed.

Lemma ZNth_next : forall i j x y l,
  ZNth j l x -> i = j+1 -> ZNth i (y::l) x.
Proof.
  introv [H P] M. subst. split~.
  applys_eq* Nth_next 3. rew_abs_pos~. 
Qed.
 
Lemma ZNth_app_l : forall i x l1 l2,
  ZNth i l1 x -> ZNth i (l1 ++ l2) x.
Proof. introv [H P]. split~. apply~ Nth_app_l. Qed.

Lemma ZNth_app_r : forall i j x l1 l2,
  ZNth j l2 x -> i = j + length l1 -> ZNth i (l1 ++ l2) x.
Proof.
  introv [H P]. split~. subst. 
  apply* Nth_app_r. rew_abs_pos~. 
Qed.

Lemma ZNth_nil_inv : forall i x,
  ZNth i nil x -> False.
Proof. introv [H P]. apply* Nth_nil_inv. Qed.

Lemma ZNth_cons_inv : forall i x l,
  ZNth i l x -> 
     (exists q, l = x::q /\ i = 0)
  \/ (exists y q j, l = y::q /\ ZNth j q x /\ i = j+1).
Proof.
  introv [H P]. forwards~: (@abs_pos i).
  destruct (Nth_cons_inv H); intuit.
  left. exists___. split~. 
  right. exists___. splits~.
   split. rewrite* abs_pos_nat. math.
   math.
Qed.

Lemma ZNth_inboud : forall i l,
   ZInbound i l -> exists x, ZNth i l x.
Proof.
  introv [P U]. gen_eq n: (abs i). 
  gen i l. induction n; intros; 
    forwards~: (@abs_pos i); destruct l; rew_length in U; try math.
  math_rewrite (i = 0). exists __. split~. constructor.
  forwards~ [x [M P']]: (>> IHn (i-1) l).
    forwards~: (@abs_spos i).
    exists x. split~. rewrite~ (@abs_spos i). constructor~.
Qed.

Lemma ZInbound_zero : forall x l,
  ZInbound 0 (x::l).
Proof. split; rew_list~. Qed. 

Lemma ZInbound_zero_not_nil : forall x l,
  l <> nil -> ZInbound 0 l.
Proof. intros. split~. destruct l; tryfalse. rew_list~. Qed.

Lemma ZInbound_cons : forall i j x l,
  ZInbound j l -> j = i-1 -> ZInbound i (x::l).
Proof. introv [P U] H. split; rew_list~. Qed. 

Lemma ZInbound_nil_inv : forall i,
  ZInbound i nil -> False.
Proof. introv [P U]. rew_list in U. math. Qed.

Lemma ZInbound_cons_inv : forall i x l,
  ZInbound i (x::l) -> i = 0 \/ (i <> 0 /\ ZInbound (i-1) l).
Proof.
  introv [P U]. rew_length in U. tests: (i = 0).
    left~.
    right~. split. math. split~.
Qed.

Lemma ZInbound_cons_pos_inv : forall i x l,
  ZInbound i (x::l) -> i <> 0 -> ZInbound (i-1) l.
Proof.
  introv H P. destruct* (ZInbound_cons_inv H).
Qed.

Lemma ZInbound_one_pos_inv : forall i x,
  ZInbound i (x::nil) -> i <> 0 -> False.
Proof.
  intros. eapply ZInbound_nil_inv. apply* ZInbound_cons_pos_inv.
Qed.

Lemma ZInbound_app_l_inv : forall i l1 l2,
  ZInbound i (l1++l2) -> i < length l1 -> ZInbound i l1.
Proof. introv [P U] H. split~. Qed. 

Lemma ZInbound_app_r_inv : forall i j l1 l2,
  ZInbound j (l1++l2) -> j = length l1 + i -> i >= 0 -> ZInbound i l2.
Proof. introv [P U] R H. rew_length in U. split~. Qed.

Lemma ZUpdate_here : forall x y l,
  ZUpdate 0 x (y::l) (x::l).
Proof. split~. apply Update_here. Qed.

Lemma ZUpdate_cons : forall i j x y l l',
  ZUpdate j x l l' -> i = j+1 -> ZUpdate i x (y::l) (y::l').
Proof.
  introv [U P] H. split~. applys_eq~ Update_cons 4.
  subst. rew_abs_pos~.
Qed.  

Lemma ZUpdate_app_l : forall i x l1 l1' l2,
  ZUpdate i x l1 l1' -> ZUpdate i x (l1++l2) (l1'++l2).
Proof. introv [U P]. split~. apply~ Update_app_l. Qed.

Lemma ZUpdate_app_r : forall i j x l1 l2 l2',
  ZUpdate j x l2 l2' -> i = j + length l1 -> ZUpdate i x (l1++l2) (l1++l2').
Proof.
  introv [U P] H. split~. apply~ Update_app_r. 
  subst. rew_abs_pos~.
Qed.

Lemma ZUpdate_not_nil : forall i x l1 l2,
  ZUpdate i x l1 l2 -> l2 <> nil.
Proof. introv [U P]. apply~ Update_not_nil. Qed.

Lemma ZUpdate_length : forall i x l l',
  ZUpdate i x l l' -> length l = length l'.
Proof. introv [U P]. apply~ Update_length. Qed. 

End Zindices.


(* ********************************************************************** *)
(** * Restore default automation *)

Ltac auto_tilde ::= auto_tilde_default.



==> anc/coq/metatheory/tlc/LibLogic.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Properties of logical connectives and functions                         *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics.
Require Export LibAxioms LibEqual.
Generalizable Variables A.


(* ********************************************************************** *)
(** * Inhabited types *)

(* ---------------------------------------------------------------------- *)
(** ** Typeclass for describing inhabited types *)

(** The proposition [Inhab A] captures the fact that the type [A] is 
    inhabited (i.e., there exists at least one value of type [A]). *)

Class Inhab (A:Type) : Prop := 
  { inhabited : exists x:A, True }.

(* ---------------------------------------------------------------------- *)
(** ** Arbitrary values for inhabited types *)

(** The value [arbitrary] can be used as a dummy value at any place
    where a value of an inhabited type is expected. *)

Definition arbitrary `{Inhab A} : A :=
  proj1_sig (@indefinite_description A _ inhabited).

Extract Constant arbitrary => "(raise Not_found)".

(* ---------------------------------------------------------------------- *)
(** ** Inhabited types *)

(** Proving a type to be inhabited *)

Lemma prove_Inhab : forall (A:Type), A -> Inhab A.
Proof. intros A x. constructor. exists x. auto. Qed. 

(** Arrows are inhabited if their codomain is inhabited. *)

Instance arrow_inhab : forall A B {I:Inhab B},
  Inhab (A -> B).
Proof. intros. apply (prove_Inhab (fun _ => arbitrary)). Qed.


(* ********************************************************************** *)
(** * Non-constructive conditionals *)

(* ---------------------------------------------------------------------- *)
(** ** Excluded middle *)

(** Every proposition is either [True] or [False]. *)

Lemma classic : forall (P : Prop), P \/ ~ P.
Proof.
  intros.
  set (B1 := fun b => b = true \/ P).
  set (B2 := fun b => b = false \/ P).
  asserts H1: (ex B1). exists true. left~.
  asserts H2: (ex B2). exists false. left~.
  sets i1: (indefinite_description H1).
  sets i2: (indefinite_description H2).
  destruct (proj2_sig i1) as [HA|]; [|auto].  
  destruct (proj2_sig i2) as [HB|]; [|auto].
  right. intros HP. asserts EB: (B1 = B2).
    apply prop_ext_1. intros b. split; intros _; right; auto.
  subst i1 i2. destruct EB.
  rewrite (proof_irrelevance H2 H1) in HB. congruence.
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Strong excluded middle *)

(** From classical logic and indefinite description, we can prove
    the strong (or informative) excluded middle, which allows Coq
    definitions to make a case analysis on the truth value of any
    proposition. *)

Lemma classicT : forall (P : Prop), {P} + {~ P}.
Proof.
  intros. pose (select := fun (b:bool) => if b then P else ~P).
  cuts (M,HP): { b:bool | select b }.
    destruct M. left~. right~.
  apply indefinite_description. 
  destruct (classic P). exists~ true. exists~ false.
Qed.

(** Simplification lemmas *)

Lemma classicT_left : forall (P : Prop) (H:P),
   classicT P = left _ H.
Proof. intros. destruct (classicT P). fequals. false~. Qed.

Lemma classicT_right : forall (P : Prop) (H:~P),
   classicT P = right _ H.
Proof. intros. destruct (classicT P). false~. fequals. Qed.

(* ---------------------------------------------------------------------- *)
(** ** If-then-else on propositions *)

(** The expression [If P then v1 else v2] can be used to build
    a conditional that depends on a proposition [P]. *)

Notation "'If' P 'then' v1 'else' v2" := 
  (if (classicT P) then v1 else v2)
  (at level 200, right associativity) : type_scope.

(** Lemmas to simplify If-then-else statement *)

Lemma If_l : forall (A:Type) (P:Prop) (x y : A), 
  P -> (If P then x else y) = x.
Proof. intros. case_if*. Qed.

Lemma If_r : forall (A:Type) (P:Prop) (x y : A), 
  ~ P -> (If P then x else y) = y.
Proof. intros. case_if*. Qed.

(** A lemma to prove an equality between two If-then-else *)

Lemma If_eq : forall (A : Type) (P P' : Prop) (x x' y y' : A),
  (P <-> P') -> (P -> x = x') -> (~P -> y = y') ->
  (If P then x else y) = (If P' then x' else y').
Proof. intros. do 2 case_if; auto*. Qed.

(** A simpler version of the above lemma *)

Lemma If_eq_simple : forall (A:Type) (P P':Prop) (x x' y y' : A), 
  (P <-> P') -> (x = x') -> (y = y') ->
  (If P then x else y) = (If P' then x' else y').
Proof. intros. subst. asserts_rewrite (P = P'). apply~ prop_ext. auto. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Consequences of clasical logic *)

(** Propositional completeness (degeneracy) *)

Lemma prop_degeneracy : forall (P : Prop),
   P = True \/ P = False.
Proof.
  intros. destruct (classic P).
    left. apply* prop_ext.
    right. apply* prop_ext.
Qed.

(** Independence of general premises *)

Lemma indep_general_premises : 
  forall `{Inhab A} (P : A -> Prop) (Q : Prop),
  (Q -> exists x, P x) -> (exists x, Q -> P x).
Proof.
  introv I M. destruct (classic Q).
  destruct* (M H). 
  exists arbitrary. auto_false.
Qed.

(** Small drinker's paradox *)

Lemma small_drinker_paradox : forall `{Inhab A} (P : A -> Prop), 
  exists x, (exists x, P x) -> P x.
Proof.
  intros A I P. destruct (classic (exists x, P x)).
  destruct H. exists x. auto.
  exists arbitrary. auto_false.
Qed.

(** The tactic [tautotest] helps performing case analysis on
    the propositions that are given to it as parameters. *)

Ltac tautotest_case P :=
  match type of P with
  | Prop => destruct (prop_degeneracy P)
  | bool => destruct P
  end.

Ltac tautotest_post :=
  subst; try solve [ intuition auto_false ].

Tactic Notation "tautotest" constr(P1) :=
  tautotest_case P1; tautotest_post.
Tactic Notation "tautotest" constr(P1) constr(P2) :=
  tautotest_case P1; tautotest_case P2; tautotest_post.
Tactic Notation "tautotest" constr(P1) constr(P2) constr(P3) :=
  tautotest_case P1; tautotest_case P2; tautotest_case P3; tautotest_post.


(* ********************************************************************** *)
(** * Additional logic connectives *)

(* ---------------------------------------------------------------------- *)
(** ** Definition of Xor on propositions *)

(* TODO: should be defined simply as P <> Q *)

Definition Xor (P Q : Prop) :=
  (P /\ ~ Q) \/ (~ P /\ Q).

Hint Unfold Xor.

Notation "P '\+/' Q" := (Xor P Q)
  (at level 76, right associativity) : Logic_scope.

Open Scope Logic_scope.


(* ********************************************************************** *)
(** * Properties of logical combinators *)

Section CombinatorsProp.
Implicit Types P Q : Prop.

(* TODO: simplify the proofs using tautotest or rew_classic *)

(* ---------------------------------------------------------------------- *)
(** ** Properties of true and false propositions *)

(** Recall that the axiom [prop_ext] asserts that two equivalent 
    propositions are equal, i.e. [(P <-> Q) -> (P = Q)]. *)

(** Provable propositions are equal to [True], and contradictory
    propositions are equal to [False] *)

Lemma is_True : forall P, P -> P = True.
Proof. intros. extens*. Qed.

Lemma is_False : forall P, ~ P -> P = False.
Proof. intros. extens*. Qed.

Lemma is_True_inv : forall P, P = True -> P.
Proof. introv H. rewrite~ H. Qed.

Lemma is_False_inv : forall P, P = False -> ~P.
Proof. introv H. rewrite~ H. Qed.

(** True is not False *)

Lemma True_neq_False : True <> False.
Proof. intros K. rewrite~ <- K. Qed.

(** Proving two propositions not equal *)

Lemma prop_neq_l : forall P Q,
  (P <-> ~ Q) -> P <> Q.
Proof. intros. tautotest P Q. Qed.

Lemma prop_neq_r : forall P Q,
  (~ P <-> Q) -> P <> Q.
Proof. intros. tautotest P Q. Qed.

Lemma prop_neq_l_inv : forall P Q, 
  P <> Q -> (P <-> ~ Q).
Proof. intros. tautotest P Q. Qed.

Lemma prop_neq_r_inv : forall P Q,
  P <> Q -> (~ P <-> Q).
Proof. intros. tautotest P Q. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Double negation and contrapose *)

(** Double negation *)

Lemma not_not_elim : forall P, 
  ~ ~ P -> P.
Proof. intros. tautotest P. Qed.

Lemma not_not_intro : forall P, 
  P -> ~ ~ P.
Proof. auto. Qed.

(** Contrapose *)

Lemma contrapose_elim : forall P Q, 
  (~ Q -> ~ P) -> (P -> Q).
Proof. intros. tautotest P Q. Qed.

Lemma contrapose_intro : forall P Q,
  (Q -> P) -> (~ P -> ~ Q).
Proof. intros. tautotest P Q. Qed.

(** Negation cancel *)

Lemma not_cancel : forall P Q,  
  ((~P) = (~Q)) -> (P = Q).
Proof. introv H. extens. iff; apply not_not_elim. rewrite~ <- H. rewrite~ H. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Peirce rule and similar *)

(** Peirce's result: proving a fact by assuming its negation *)

Lemma assume_not : forall P, 
  (~ P -> P) -> P.
Proof. intros. tautotest P. Qed.

(** Proving a disjunction, assuming the negation of the other branch *)

Lemma classic_left : forall P Q, 
  (~ Q -> P) -> P \/ Q.
Proof. intros. tautotest P Q. Qed.

Lemma classic_right : forall P Q,
  (~ P -> Q) -> P \/ Q.
Proof. intros. tautotest P Q. Qed.

(** Same, but in forward style *)

Lemma case_classic_l : forall P Q, 
  P \/ Q -> (P \/ (~ P /\ Q)).
Proof. intros. tautotest P Q. Qed.

Lemma case_classic_r : forall P Q, 
  P \/ Q -> (Q \/ (P /\ ~ Q)).
Proof. intros. tautotest P Q. Qed.

End CombinatorsProp.

Hint Resolve is_True is_False True_neq_False.

(* ---------------------------------------------------------------------- *)
(** ** Properties of logical equivalence *)

Section EquivalenceProp.
Implicit Types P Q R : Prop.

(** Introduction *)

Lemma iff_intro : forall P Q : Prop,
  (P -> Q) -> (Q -> P) -> (P <-> Q).
Proof. intros. tautotest P Q. Qed.

(** Reflexivity *)

Lemma iff_refl : forall P, 
  P <-> P.
Proof. intros. tautotest P. Qed.

(** Symmetry *)

Lemma iff_sym : forall P Q,
  (P <-> Q) -> (Q <-> P).
Proof. intros. tautotest P Q. Qed.

(** Transitivity *)

Lemma iff_trans : forall P Q R,
  (P <-> Q) -> (Q <-> R) -> (P <-> R).
Proof. intros. tautotest P Q R. Qed.

(** First projection *)

Lemma iff_1 : forall P Q,
  (P <-> Q) -> P -> Q.
Proof. intros. tautotest P Q. Qed.

(** Second projection *)

Lemma iff_2 : forall P Q,
  (P <-> Q) -> Q -> P.
Proof. intros. tautotest P Q. Qed.

(** Contrapose of the first projection *)

Lemma iff_neg_1 : forall P Q,
  (P <-> Q) -> ~ P -> ~ Q.
Proof. intros. tautotest P Q. Qed.

(** Contrapose of the second projection *)

Lemma iff_neg_2 : forall P Q,
  (P <-> Q) -> ~ Q -> ~ P.
Proof. intros. tautotest P Q. Qed.

(** Negation can change side of an equivalence *)

Lemma iff_not_swap : forall P Q, 
  ((~ P) <-> Q) = (P <-> (~ Q)).
Proof. intros. extens. tautotest P Q. Qed.

(** Negation can be cancelled on both sides *)

Lemma iff_not_cancel : forall P Q, 
  ((~ P) <-> (~Q)) = (P <-> Q).
Proof. intros. extens. tautotest P Q. Qed.

End EquivalenceProp.

(* ********************************************************************** *)
(** * Simplification of logical expressions by rewriting *)

Section Simpl.
Implicit Types P Q : Prop.
 
(* ---------------------------------------------------------------------- *)
(** ** Simplification of equality *)

Lemma prop_eq_True : forall P, (P = True) = P.
Proof. intros. apply* prop_ext. iff H. rewrite~ H. auto. Qed.

Lemma prop_eq_False : forall P, (P = False) = (~ P).
Proof. intros. apply* prop_ext. iff H. rewrite~ H. auto. Qed.

Lemma prop_eq_to_iff : forall P Q, (P = Q) = (P <-> Q).
Proof. intros. extens. iff. subst*. apply~ prop_ext. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Simplification of conjunction and disjunction *)

Lemma and_True_l : forall P, (True /\ P) = P.
Proof. intros. apply* prop_ext. Qed.

Lemma and_True_r : forall P, (P /\ True) = P.
Proof. intros. apply* prop_ext. Qed.

Lemma and_False_l : forall P, (False /\ P) = False.
Proof. intros. apply* prop_ext. Qed.

Lemma and_False_r : forall P, (P /\ False) = False.
Proof. intros. apply* prop_ext. Qed.

Lemma or_True_l : forall P, (True \/ P) = True.
Proof. intros. apply* prop_ext. Qed.

Lemma or_True_r : forall P, (P \/ True) = True.
Proof. intros. apply* prop_ext. Qed.

Lemma or_False_l : forall P, (False \/ P) = P.
Proof. intros. apply* prop_ext. Qed.

Lemma or_False_r : forall P, (P \/ False) = P.
Proof. intros. apply* prop_ext. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Distribution of negation *)

Lemma not_True : (~ True) = False.
Proof. intros. apply* prop_ext. Qed.

Lemma not_False : (~ False) = True.
Proof. intros. apply* prop_ext. Qed.

Lemma not_not : forall P, (~ ~ P) = P.
Proof. intros. apply prop_ext. tautotest P. Qed.

Lemma not_and : forall P Q, (~ (P /\ Q)) = (~ P \/ ~ Q).
Proof. intros. apply prop_ext. tautotest P Q. Qed.

Lemma not_or : forall P Q, (~ (P \/ Q)) = (~ P /\ ~ Q).
Proof. intros. apply prop_ext. tautotest P Q. Qed.

Lemma not_impl : forall P Q, (~ (P -> Q)) = (P /\ ~ Q).
Proof. intros. apply prop_ext. tautotest P Q. Qed.

Lemma not_or_nots : forall P Q, (~ (~ P \/ ~ Q)) = (P /\ Q).
Proof. intros. apply prop_ext. tautotest P Q. Qed.

Lemma not_and_nots : forall P Q, (~ (~ P /\ ~ Q)) = (P \/ Q).
Proof. intros. apply prop_ext. tautotest P Q. Qed.

End Simpl.

Section ClassicQuantifiers.
Variables (A : Type).
Implicit Types P : A -> Prop.

(** Three auxiliary facts *)

Lemma exists_from_not : forall P,
  ~ (forall x, ~ P x) -> (exists x, P x).
Proof. intros. apply* not_not_elim. Qed.

Lemma forall_from_not : forall P,
  ~ (exists x, ~ P x) -> (forall x, P x).
Proof. intros. apply* not_not_elim. Qed.

Lemma not_not_pred_1 : forall A (P:A->Prop), 
  P = (fun x => ~ ~ (P x)).
Proof. intros. extens. intros. rewrite* not_not. Qed.

(** Rewriting rules for quantifiers *)

Lemma not_forall : forall P,
  (~ (forall x, P x)) = (exists x, ~ P x).
Proof.
  extens. iff.
  apply exists_from_not. rewrite~ (not_not_pred_1 P) in H.
  intros M. destruct H as [x Cx]. eauto.  
Qed. 

Lemma not_exists : forall P,
  (~ (exists x, P x)) = (forall x, ~ P x).
Proof.
  intros. apply not_cancel. rewrite not_forall.
  rewrite not_not. set (P':=P) at 1. rewrite~ (not_not_pred_1 P').
Qed.

Lemma not_forall_not : forall P,
  (~ (forall x, ~ P x)) = (exists x, P x).
Proof.
  intros. rewrite not_forall. 
   set (P':=P) at 2. rewrite~ (not_not_pred_1 P').
Qed.

Lemma not_exists_not : forall P,
  (~ (exists x, ~ P x)) = (forall x, P x).
Proof.
  intros. rewrite not_exists. 
   set (P':=P) at 2. rewrite~ (not_not_pred_1 P').
Qed.

End ClassicQuantifiers.

(* ---------------------------------------------------------------------- *)
(** ** Tactic for simplifying expressions *)

(** The tactic [rew_logic] can be used to automatically
    simplify logical expressions. Syntax [rew_logic in H]
    and [rew_logic in *] are also available. *)

Hint Rewrite not_not not_and not_or not_impl not_True not_False 
  not_forall_not not_exists_not not_forall not_exists
  prop_eq_True prop_eq_False prop_eq_to_iff
  and_True_l and_True_r and_False_l and_False_r
  or_True_l or_True_r or_False_l or_False_r not_False not_True
  : rew_logic.

Tactic Notation "rew_logic" := 
  autorewrite with rew_logic.
Tactic Notation "rew_logic" "in" hyp(H) := 
  autorewrite with rew_logic in H.
Tactic Notation "rew_logic" "in" "*" := 
  autorewrite with rew_logic in *.

Tactic Notation "rew_logic" "~" := 
  rew_logic; auto_tilde.
Tactic Notation "rew_logic" "~" "in" hyp(H) := 
  rew_logic in H; auto_tilde.
Tactic Notation "rew_logic" "~" "in" "*" := 
  rew_logic in *; auto_tilde.

Tactic Notation "rew_logic" "*" := 
  rew_logic; auto_star.
Tactic Notation "rew_logic" "*" "in" hyp(H) := 
  rew_logic in H; auto_star.
Tactic Notation "rew_logic" "*" "in" "*" := 
  rew_logic in *; auto_star.

(** The tactic [rew_logic'] is similar except that it only
    tries to apply the most frequently useful rules, in order
    to run faster. *)

Hint Rewrite not_not not_and not_or not_True not_False : rew_logic'.

Tactic Notation "rew_logic'" := 
  autorewrite with rew_logic'.
Tactic Notation "rew_logic'" "in" hyp(H) := 
  autorewrite with rew_logic' in H.
Tactic Notation "rew_logic'" "in" "*" := 
  autorewrite with rew_logic' in *.

Tactic Notation "rew_logic'" "~" := 
  rew_logic'; auto_tilde.
Tactic Notation "rew_logic'" "~" "in" hyp(H) := 
  rew_logic' in H; auto_tilde.
Tactic Notation "rew_logic'" "~" "in" "*" := 
  rew_logic' in *; auto_tilde.

Tactic Notation "rew_logic'" "*" := 
  rew_logic'; auto_star.
Tactic Notation "rew_logic'" "*" "in" hyp(H) := 
  rew_logic' in H; auto_star.
Tactic Notation "rew_logic'" "*" "in" "*" := 
  rew_logic' in *; auto_star.

(** The tactic [tests: P] can be used to tests whether the proposition [P]
    is true or not. If [P] is an equality, it is substituted. Use the
    tactic [tests_nosubst: P] to disable the automated substitution.
    To name the resulting hypotheses use [tests I: P], or [tests I1 I2: P]
    to assign different names to both sides.
    (In LibReflect, the tactic is extended so that [P] can be a boolean.) *)

Ltac tests_ssum_base E H1 H2 :=
  destruct E as [H1|H2].

Ltac tests_prop_base E H1 H2 :=
  tests_ssum_base (classicT E) H1 H2.

Ltac tests_dispatch E H1 H2 :=
  match type of E with
  | Prop => tests_prop_base E H1 H2
  | {_}+{_} => tests_ssum_base E H1 H2
  end.

Ltac tests_post H introstac :=
  tryfalse; rew_logic in H; revert H; 
  introstac tt; tryfalse.

Ltac tests_post_subst H I :=
  tests_post H ltac:(fun _ => first [ intro_subst_hyp | intros I ]).

Ltac tests_post_nosubst H I :=
  tests_post H ltac:(fun _ => intros I).

Ltac tests_base E I1 I2 tests_post :=
  let H1 := fresh "TEMP" in
  let H2 := fresh "TEMP" in
  tests_dispatch E H1 H2;  
    [ tests_post H1 I1
    | tests_post H2 I2 ].

Tactic Notation "tests" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E) := 
  tests_base E I1 I2 ltac:(tests_post_subst).
Tactic Notation "tests" simple_intropattern(I) ":" constr(E) :=
  tests I I: E.
Tactic Notation "tests" ":" constr(E) :=
  let I := fresh "C" in tests I: E.
Tactic Notation "tests" "~" ":" constr(E) :=
  tests: E; auto_tilde.
Tactic Notation "tests" "*" ":" constr(E) :=
  tests: E; auto_star.

Tactic Notation "tests_nosubst" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E) := 
  tests_base E I1 I2 ltac:(tests_post_nosubst).
Tactic Notation "tests_nosubst" simple_intropattern(I) ":" constr(E) :=
  tests I I: E.
Tactic Notation "tests_nosubst" ":" constr(E) :=
  let I := fresh "C" in tests I: E.
Tactic Notation "tests_nosubst" "~" ":" constr(E) :=
  tests: E; auto_tilde.
Tactic Notation "tests_nosubst" "*" ":" constr(E) :=
  tests: E; auto_star.



(* ********************************************************************** *)
(** * Predicate combinators, comparison and compatibility *)

(* ---------------------------------------------------------------------- *)
(** ** Definition of predicate combinators *)

Definition pred_true {A : Type} := 
  fun _:A => True.

Definition pred_false {A : Type} := 
  fun _:A => False.

Definition pred_not (A : Type) (P : A -> Prop) :=
  fun x => ~ (P x).

Definition pred_and (A : Type) (P Q : A -> Prop) :=
  fun x => P x /\ Q x.

Definition pred_or (A : Type) (P Q : A -> Prop) :=
  fun x => P x \/ Q x.

Definition pred_impl (A : Type) (P Q : A -> Prop) :=
  fun x => P x -> Q x.

Hint Unfold pred_true pred_false.

(* ---------------------------------------------------------------------- *)
(** ** Properties of combinators *)

(* Todo: reformulate using [pred_all] and [pred_and] *)

Lemma pred_conj_forall_distrib : forall A (P Q: A->Prop), 
  ((forall x, P x) /\ (forall x, Q x)) = (forall x, P x /\ Q x).
Proof. intros. apply prop_ext. iff H. auto*. split; intros x; apply* (H x). Qed.

(* ---------------------------------------------------------------------- *)
(** ** Order on predicates *)

Definition pred_le (A : Type) (P Q : A -> Prop) :=
  forall x, P x -> Q x.

Lemma pred_le_refl : forall A (P : A -> Prop),
  pred_le P P.
Proof. unfolds~ pred_le. Qed.

Lemma pred_le_trans : forall A (Q P R : A -> Prop), 
  pred_le P Q -> pred_le Q R -> pred_le P R.
Proof. unfolds~ pred_le. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Compatibility of a predicate with an equivalence relation *)

(** A predicate is compatible with an equivalence relation [E]
    iff it is either true or false on each equivalence class. *)

Definition pred_compatible A (E:A->A->Prop) (Q:A->Prop) :=
  forall x y, Q x -> E y x -> Q y.



(* ********************************************************************** *)
(** * Existentials *)

(* ---------------------------------------------------------------------- *)
(** ** A shorthand for [ex_intro] with more implicit arguments *)

Definition ex_intro' A (x:A) (P:A->Prop) (H:P x) := 
  @ex_intro A P x H.

Implicit Arguments ex_intro' [A [P] [H]].

(* ---------------------------------------------------------------------- *)
(** * Properties of unique existentials *)

(** Alternative definition of uniqueness (copied from LibPrelude) *)
(* TODO: add comments *)

Definition unique_st (A : Type) (P : A -> Prop) (x : A) :=
  P x /\ forall y, P y -> y = x.

Hint Unfold unique_st. 

Definition ex_unique (A : Type) (P : A -> Prop) :=
  ex (unique_st P). 

Notation "'exists' ! x , P" := (ex_unique (fun x => P))
  (at level 200, x ident, right associativity,
    format "'[' 'exists' !  '/  ' x ,  '/  ' P ']'") : type_scope.
Notation "'exists' ! x : A , P" :=
  (ex_unique (fun x:A => P))
  (at level 200, x ident, right associativity,
    format "'[' 'exists' !  '/  ' x  :  A ,  '/  ' P ']'") : type_scope.

Definition at_most_one (A : Type) (P : A -> Prop) :=
  forall x y, P x -> P y -> x = y.

Section UniqueProp.
Variables (A : Type) (P : A -> Prop).

Lemma ex_unique_to_ex : ex_unique P -> ex P.
Proof. introv [x [H U]]. eauto. Qed.

Lemma ex_unique_to_at_most_one : 
  ex_unique P -> at_most_one P.
Proof.
  introv [a [H U]] Px Py. apply (eq_trans a).
  auto. rewrite~ <- (U y).
Qed.

Lemma ex_unique_from_ex_at_most_one : 
  ex P -> at_most_one P -> ex_unique P.
Proof. introv [x Px] H. exists x. split~. Qed.

End UniqueProp.

Definition at_most_one_upto (A : Type) (E : A -> A -> Prop) (P : A -> Prop) :=
  forall x y, P x -> P y -> E x y.



(* ********************************************************************** *)
(** * Conjunctions *)

(* ---------------------------------------------------------------------- *)
(** ** Changing the order of branches *)

Lemma conj_swap: forall (P Q: Prop), P -> Q -> Q /\ P.
Proof. auto*. Qed.

Lemma conj_dup_r : forall P Q : Prop,
  Q -> (Q -> P) -> P /\ Q.
Proof. auto*. Qed.

Lemma conj_dup_l : forall P Q : Prop,
  P -> (P -> Q) -> P /\ Q.
Proof. auto*. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Parallel strengthening of a conjunction *)

Lemma conj_strengthen_2 : forall (Q1 Q2 P1 P2 : Prop),
  (Q1 -> P1) -> (Q2 -> P2) -> 
  (Q1 /\ Q2) -> (P1 /\ P2).
Proof. auto*. Qed.

Lemma conj_strengthen_3 : forall (Q1 Q2 Q3 P1 P2 P3 : Prop),
  (Q1 -> P1) -> (Q2 -> P2) -> (Q3 -> P3) -> 
  (Q1 /\ Q2 /\ Q3) -> (P1 /\ P2 /\ P3).
Proof. auto*. Qed.

Lemma conj_strengthen_4 : forall (Q1 Q2 Q3 Q4 P1 P2 P3 P4 : Prop),
  (Q1 -> P1) -> (Q2 -> P2) -> (Q3 -> P3) -> (Q4 -> P4) -> 
  (Q1 /\ Q2 /\ Q3 /\ Q4) -> (P1 /\ P2 /\ P3 /\ P4).
Proof. auto*. Qed.

Lemma conj_strengthen_5 : forall (Q1 Q2 Q3 Q4 Q5 P1 P2 P3 P4 P5 : Prop),
  (Q1 -> P1) -> (Q2 -> P2) -> (Q3 -> P3) -> (Q4 -> P4) -> (Q5 -> P5) ->
  (Q1 /\ Q2 /\ Q3 /\ Q4 /\ Q5) -> (P1 /\ P2 /\ P3 /\ P4 /\ P5).
Proof. auto*. Qed.

(* ---------------------------------------------------------------------- *)
(** ** Projections of lemmas concluding on a conjunction *)

Section ProjLemma.
Variables
  (A1 : Type) 
  (A2 : forall (x1 : A1), Type) 
  (A3 : forall (x1 : A1) (x2 : A2 x1), Type)
  (A4 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2), Type)
  (A5 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3), Type)
  (A6 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4), Type)
  (A7 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4) (x6 : A6 x5), Type)
  (A8 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4) (x6 : A6 x5) (x7 : A7 x6), Type)
  (A9 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4) (x6 : A6 x5) (x7 : A7 x6) (x8 : A8 x7), Type)
  (A10 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4) (x6 : A6 x5) (x7 : A7 x6) (x8 : A8 x7) (x9 : A9 x8), Type)
  (A11 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4) (x6 : A6 x5) (x7 : A7 x6) (x8 : A8 x7) (x9 : A9 x8) (x10 : A10 x9), Type).

Lemma proj_lemma_1 : forall (P Q : forall (x1:A1), Prop),
  (forall x1, P x1 /\ Q x1) -> 
  (forall x1, P x1) /\
  (forall x1, Q x1).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_2 : forall (P Q : forall (x1:A1) (x2:A2 x1), Prop),
  (forall x1 x2, P x1 x2 /\ Q x1 x2) -> 
  (forall x1 x2, P x1 x2) /\
  (forall x1 x2, Q x1 x2).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_3 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2), Prop),
  (forall x1 x2 x3, P x1 x2 x3 /\ Q x1 x2 x3) -> 
  (forall x1 x2 x3, P x1 x2 x3) /\
  (forall x1 x2 x3, Q x1 x2 x3).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_4 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3), Prop),
  (forall x1 x2 x3 x4, P x1 x2 x3 x4 /\ Q x1 x2 x3 x4) -> 
  (forall x1 x2 x3 x4, P x1 x2 x3 x4) /\
  (forall x1 x2 x3 x4, Q x1 x2 x3 x4).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_5 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4), Prop),
  (forall x1 x2 x3 x4 x5, P x1 x2 x3 x4 x5 /\ Q x1 x2 x3 x4 x5) -> 
  (forall x1 x2 x3 x4 x5, P x1 x2 x3 x4 x5) /\
  (forall x1 x2 x3 x4 x5, Q x1 x2 x3 x4 x5).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_6 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5), Prop),
  (forall x1 x2 x3 x4 x5 x6, P x1 x2 x3 x4 x5 x6 /\ Q x1 x2 x3 x4 x5 x6) -> 
  (forall x1 x2 x3 x4 x5 x6, P x1 x2 x3 x4 x5 x6) /\
  (forall x1 x2 x3 x4 x5 x6, Q x1 x2 x3 x4 x5 x6).
Proof. introv H. split; intros; forwards*: H. Qed.

(* Commented out for efficiency of compilation

Lemma proj_lemma_7 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5) (x7:A7 x6), Prop),
  (forall x1 x2 x3 x4 x5 x6 x7, P x1 x2 x3 x4 x5 x6 x7 /\ Q x1 x2 x3 x4 x5 x6 x7) -> 
  (forall x1 x2 x3 x4 x5 x6 x7, P x1 x2 x3 x4 x5 x6 x7) /\
  (forall x1 x2 x3 x4 x5 x6 x7, Q x1 x2 x3 x4 x5 x6 x7).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_8 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5) (x7:A7 x6) (x8:A8 x7), Prop),
  (forall x1 x2 x3 x4 x5 x6 x7 x8, P x1 x2 x3 x4 x5 x6 x7 x8 /\ Q x1 x2 x3 x4 x5 x6 x7 x8) -> 
  (forall x1 x2 x3 x4 x5 x6 x7 x8, P x1 x2 x3 x4 x5 x6 x7 x8) /\
  (forall x1 x2 x3 x4 x5 x6 x7 x8, Q x1 x2 x3 x4 x5 x6 x7 x8).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_9 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5) (x7:A7 x6) (x8:A8 x7) (x9:A9 x8), Prop),
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9, P x1 x2 x3 x4 x5 x6 x7 x8 x9 /\ Q x1 x2 x3 x4 x5 x6 x7 x8 x9) -> 
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9, P x1 x2 x3 x4 x5 x6 x7 x8 x9) /\
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9, Q x1 x2 x3 x4 x5 x6 x7 x8 x9).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_10 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5) (x7:A7 x6) (x8:A8 x7) (x9:A9 x8) (x10:A10 x9), Prop),
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9 x10, P x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 /\ Q x1 x2 x3 x4 x5 x6 x7 x8 x9 x10) -> 
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9 x10, P x1 x2 x3 x4 x5 x6 x7 x8 x9 x10) /\
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9 x10, Q x1 x2 x3 x4 x5 x6 x7 x8 x9 x10).
Proof. introv H. split; intros; forwards*: H. Qed.

Lemma proj_lemma_11 : forall (P Q : forall (x1:A1) (x2:A2 x1) (x3:A3 x2)
 (x4:A4 x3) (x5:A5 x4) (x6:A6 x5) (x7:A7 x6) (x8:A8 x7) (x9:A9 x8) (x10:A10 x9) (x11:A11 x10), Prop),
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11, P x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11 /\ Q x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11) -> 
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11, P x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11) /\
  (forall x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11, Q x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 x11).
Proof. introv H. split; intros; forwards*: H. Qed.

*)

End ProjLemma.

Implicit Arguments proj_lemma_1 [A1 P Q].
Implicit Arguments proj_lemma_2 [A1 A2 P Q].
Implicit Arguments proj_lemma_3 [A1 A2 A3 P Q].
Implicit Arguments proj_lemma_4 [A1 A2 A3 A4 P Q].
Implicit Arguments proj_lemma_5 [A1 A2 A3 A4 A5 P Q].
Implicit Arguments proj_lemma_6 [A1 A2 A3 A4 A5 A6 P Q].
(* Commented out for efficiency of compilation
Implicit Arguments proj_lemma_7 [A1 A2 A3 A4 A5 A6 A7 P Q].
Implicit Arguments proj_lemma_8 [A1 A2 A3 A4 A5 A6 A7 A8 P Q].
Implicit Arguments proj_lemma_9 [A1 A2 A3 A4 A5 A6 A7 A8 A9 P Q].
Implicit Arguments proj_lemma_10 [A1 A2 A3 A4 A5 A6 A7 A8 A9 A10 P Q].
Implicit Arguments proj_lemma_11 [A1 A2 A3 A4 A5 A6 A7 A8 A9 A10 A11 P Q].
*)




==> anc/coq/metatheory/tlc/LibMap.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Finite maps                                                             *
**************************************************************************)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibReflect LibOption
  LibRelation LibLogic LibOperation LibEpsilon LibSet.
Require Export LibBag.

(** UNDER CONSTRUCTION *)


(* ********************************************************************** *)
(** * Construction of maps as functions *)

(* ---------------------------------------------------------------------- *)
(** ** Basic definitions *)

Definition map (A B : Type) := A -> option B.

Section Operations.
Variables (A B : Type).
Implicit Types k : A.
Implicit Types x : B.
Implicit Types M N : map A B.
Implicit Types E : set A.

Definition empty_impl : map A B := fun _ => None.
Definition single_bind_impl k x := fun k' => If k = k' then Some x else None.
Definition binds_impl M k x := M k = Some x.
Definition union_impl M N := 
  fun k => match N k with
           | None => M k
           | Some v => Some v
           end.
Definition remove_impl M E :=
  fun k => If k \in E then None else M k.
Definition restrict_impl M E :=
  fun k => If k \in E then M k else None.

End Operations.

Definition read_impl A `{Inhab B} (M:map A B) (k:A) :=
  match M k with
  | None => arbitrary
  | Some v => v
  end.


(* ---------------------------------------------------------------------- *)
(** ** Notation through typeclasses *)

Instance empty_inst : forall A B, BagEmpty (map A B).
  constructor. rapply (@empty_impl A B). Defined.
Instance single_bind_inst : forall A B, BagSingleBind A B (map A B).
  constructor. rapply (@single_bind_impl A B). Defined.
Instance binds_inst : forall A B, BagBinds A B (map A B). 
  constructor. rapply (@binds_impl A B). Defined.
Instance union_inst : forall A B, BagUnion (map A B). (* todo: bug pas si on enlève B *)
  constructor. rapply (@union_impl A B). Defined.
Instance remove_inst : forall A B, BagRemove (map A B) (set A).
  constructor. rapply (@remove_impl A B). Defined.
Instance restrict_inst : forall A B, BagRestrict (map A B) (set A).
  constructor. rapply (@restrict_impl A B). Defined.
Instance read_inst : forall A `{Inhab B}, BagRead A B (map A B).
  constructor. rapply (@read_impl A B H). Defined.

(* bin : check
Instance update_inst : forall A B, BagUpdate A B (map A B).
typeclass.
*)

Global Opaque map empty_inst single_bind_inst binds_inst
 union_inst restrict_inst remove_inst read_inst.

(** [dom] *)

Definition dom_impl A B (M:map A B) := \set{ k : A | exists v, binds M k v}.

Instance dom_inst : forall A B, BagDom (map A B) (set A).
  constructor. rapply (@dom_impl A B). Defined.

Instance disjoint_inst : forall A B, BagDisjoint (map A B).
  constructor. rapply (fun M N : map A B => disjoint (dom M) (dom N)). Defined.

Instance map_inhab : forall A, Inhab (map A B).
Proof. intros. apply (prove_Inhab (@empty_impl A B)). Qed.

Global Opaque dom_inst disjoint_inst.


(** [index] *)

Instance map_index : forall A B, BagIndex (map A B) A.
Proof. intros. constructor. exact (fun m k => k \in (dom m : set A)). Defined.

Lemma map_index_def : forall A B (m:map A B) k,
  index m k = (k \in (dom m : set A)).
Proof. auto. Qed. 

Global Opaque map_index_def.


(* ********************************************************************** *)
(** * Properties of maps *)
(*TODO: under construction *)

Section Properties.
Transparent dom_inst binds_inst empty_inst.

Lemma dom_empty : forall A B,
  dom (\{} : map A B) = (\{} : set A).
Proof.
  intros. simpl. unfold dom_impl. simpl. unfold binds_impl, empty_impl.
  apply set_ext. intros x. rewrite in_set. iff [v Hv] H; false.
Qed.

Lemma in_dom_empty : forall A B x,
  x \indom (\{} : map A B) ->
  False.
Proof.
  intros. rewrite dom_empty in *. eapply in_empty. eauto.
Qed.

Lemma no_binds_empty : forall (A B : Type) (M : map A B),
  (forall x k, ~ binds M x k) -> M = \{}.
Proof.
  intros A B M. simpl. unfold empty_impl, binds_impl.
  Require Import Coq.Logic.FunctionalExtensionality. (* TEMPORARY ok? *)
  intro h. extensionality x. case_eq (M x); try reflexivity. intros v Mxv. false.
  unfold not in h. eauto.
Qed.

Lemma dom_empty_inv : forall A B (M : map A B),
  dom M = \{} -> M = \{}.
Proof.
  intros A B M. simpl. unfold dom_impl, empty_impl.
  intro h. extensionality x. case_eq (M x); try reflexivity. intros v Mxv. false.
  assert (there: x \in (\{} : set A)).
    rewrite <- h. rewrite in_set. exists v. eauto.
  eauto using set_in_empty_inv.
Qed.

End Properties. 


Axiom restrict_read : forall A `{Inhab B} (M:map A B) i j,
  i <> j -> (M\--i)\(j) = M\(j).

Axiom restrict_update : forall A `{Inhab B} (M:map A B) i j v,
  i <> j -> (M\--i)\(j:=v) = (M\(j:=v) \--i).

Axiom dom_update_in : forall A i `{Inhab B} v (M:map A B),
  index M i -> dom (M\(i:=v)) = dom M.

Axiom dom_restrict_in : forall A i j `{Inhab B} (M:map A B),
  index M j -> i <> j -> index (M\--i) j.

Axiom update_update_eq : forall A i `{Inhab B} v v' (M:map A B),
  M\(i:=v)\(i:=v') = M\(i:=v').

Implicit Arguments dom_update_in [A B [H]].
Implicit Arguments dom_restrict_in [A B [H]].



Lemma map_update_as_union : forall A B (M:map A B) x v,
  M\(x:=v) = M \u (x \:= v).
Proof. auto. Qed.

Axiom map_split : forall A (E:set A) B (M:map A B),
  M = (M \- E) \u (M \| E).
Axiom map_restrict_single : forall A (x:A) B `{Inhab B} (M:map A B),
  M \| \{x} = (x \:= (M\(x))).
Lemma map_split_single : forall A (x:A) B `{Inhab B} (M:map A B),
  M = (M \- \{x}) \u (x \:= (M\(x))).
Proof. intros. rewrite~ <- map_restrict_single. apply map_split. Qed.



Axiom map_indom_update_inv : forall A `{Inhab B} (m:map A B) (i j:A) (v:B),
  j \indom (m\(i:=v)) -> (j = i \/ j \indom m).
Axiom map_indom_update_already : forall A `{Inhab B} (m:map A B) (i j:A) (v:B),
  j \indom m -> j \indom (m\(i:=v)).

Axiom binds_def : forall A `{Inhab B} (M:map A B) x v,
  binds M x v = (x \indom M /\ M\(x) = v).
Axiom binds_inv : forall A `{Inhab B} (M:map A B) x v,
  binds M x v -> (x \indom M /\ M\(x) = v).
Axiom binds_prove : forall A `{Inhab B} (M:map A B) x v,
  x \indom M -> M\(x) = v -> binds M x v.

Axiom binds_update_neq : forall A i j `{Inhab B} v w (M:map A B),
  j \notin (dom M : set _) -> binds M i v -> binds (M\(j:=w)) i v.
Axiom binds_update_eq : forall A i `{Inhab B} v (M:map A B),
  binds (M\(i:=v)) i v.

Axiom binds_update_neq_inv : forall A i j `{Inhab B} v w (M:map A B),
  binds (M\(j:=w)) i v -> i <> j -> binds M i v.

Axiom binds_inj : forall A i `{Inhab B} v1 v2 (M:map A B),
  binds M i v1 -> binds M i v2 -> v1 = v2.

(*
Axiom binds_update_rem : forall A i j `{Inhab B} v w (M:map A B),
  j \notindom' M -> binds (M\(j:=w)) i v -> binds M i v.
Hint Resolve binds_update_rem.

Lemma is_repr_rem_node : forall M r c x y,
  r \notin (dom M:set _) -> is_repr (M\(r:=c)) x y -> is_repr M x y.
Proof. introv N H. induction H; constructors*. Qed. 
*)

Axiom binds_get : forall A `{Inhab B} (M:map A B) x v,
  binds M x v -> M\(x) = v.
Axiom binds_dom : forall A `{Inhab B} (M:map A B) x v,
  binds M x v -> x \indom M.

Axiom dom_update_notin : forall A i `{Inhab B} v (M:map A B),
  i \notin (dom M : set _) -> dom (M\(i:=v)) = dom M \u \{i}.

Axiom binds_index : forall A i `{Inhab B} v (M:map A B),
  binds M i v -> index M i.

Axiom binds_update_neq' : forall A i j `{Inhab B} v w (M:map A B),
  i <> j -> binds M i v -> binds (M\(j:=w)) i v.

Axiom map_indom_update_already_inv : forall A `{Inhab B} (m:map A B) (i j:A) (v:B),
  j \indom (m\(i:=v)) -> i \indom m -> j \indom m.
Global Opaque binds_inst. 





(* todo *)
Axiom map_indom_update : forall A `{Inhab B} (m:map A B) (i j:A) (v:B),
  j \indom (m\(i:=v)) = (j = i \/ j \indom m).
Lemma map_indom_update_self : forall A `{Inhab B} (m:map A B) (i:A) (v:B),
  i \indom (m\(i:=v)).
Proof. intros. rewrite~ map_indom_update. Qed.

Hint Resolve map_indom_update_self.

Axiom map_update_read_eq : forall A `{Inhab B} (m:map A B) (i:A) (v:B),
  (m\(i:=v))\(i) = v.
Axiom map_update_read_neq : forall A `{Inhab B} (m:map A B) (i j:A) (v:B),
  i<>j -> (m\(i:=v))\(j) = m\(j).

Axiom map_update_restrict : forall A `{Inhab B} (m:map A B) (i:A) (v:B),
  (m\(i:=v) \- \{i}) = (m \- \{i}).

Hint Rewrite @map_indom_update @map_update_read_neq @map_update_read_eq : rew_map.

Tactic Notation "rew_map" := 
  autorewrite with rew_map.
Tactic Notation "rew_map" "in" hyp(H) := 
  autorewrite with rew_map in H.
Tactic Notation "rew_map" "in" "*" := 
  autorewrite with rew_map in *.

Tactic Notation "rew_map" "~" :=
  rew_map; auto_tilde.
Tactic Notation "rew_map" "*" :=
  rew_map; auto_star.
Tactic Notation "rew_map" "~" "in" hyp(H) :=
  rew_map in H; auto_tilde.
Tactic Notation "rew_map" "*" "in" hyp(H) :=
  rew_map in H; auto_star.


(* ---------------------------------------------------------------------- *)
(** ** Reduce on maps *)

Require Import LibStruct.
Section Reduce.
Variables (A B C : Type).
Parameter reduce : monoid_def C -> (A -> B -> C) -> map A B -> C.
Parameter reduce_empty : forall m f, Monoid m ->
  reduce m f \{} = monoid_neutral m.
Parameter reduce_single : forall x v m f, Monoid m ->
  reduce m f (x \:= v) = f x v.
Parameter reduce_union : forall M1 M2 m f, Monoid m ->
  reduce m f (M1 \u M2) = (monoid_oper m) (reduce m f M1) (reduce m f M2).
End Reduce.


(* ---------------------------------------------------------------------- *)
(** ** Structural properties *)

Section Instances.
Variables (A B:Type).

Transparent map empty_inst single_bind_inst binds_inst
 union_inst dom_inst disjoint_inst.

Global Instance map_union_empty_l : Union_empty_l (T:=map A B).
Proof. 
  constructor. intros m. simpl.
  unfold union_impl, empty_impl, map. extens.
  intros x. destruct~ (m x).
Qed.

Global Instance map_union_assoc : Union_assoc (T:=map A B).
Proof. 
  constructor. intros M N P. simpl.
  unfold union_impl, map. extens.
  intros k. destruct~ (P k).
Qed.

End Instances.




==> anc/coq/metatheory/tlc/LibMultiset.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* MultiSets -- PROTOTYPE                                                  *
**************************************************************************)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibReflect
  LibRelation LibList LibInt LibNat LibOperation 
  LibEpsilon LibSet LibStruct.
Require Export LibBag.


(* ********************************************************************** *)
(** * Construction of sets as predicates *)

(* ---------------------------------------------------------------------- *)
(** ** Basic definitions *)

Definition multiset (A : Type) := A -> nat.

Section Operations.
Variables (A B : Type).
Implicit Types x : A.
Implicit Types E F G : multiset A.

Definition empty_impl : multiset A := fun _ => 0.
Definition single_impl x := fun y => If x = y then 1 else 0.
Definition in_impl x E := E x > 0.
Definition union_impl E F := fun x => (E x + F x)%nat.
Definition incl_impl E F := forall x, E x <= F x.
Definition dom_impl E := \set{ x | E x > 0 }.
Definition list_repr_impl (E:multiset A) (l:list (A*nat)) :=
     no_duplicate (LibList.map (@fst _ _) l) 
  /\ forall n x, In (x,n) l <-> (n = E x /\ n > 0).
Definition to_list_impl (E:multiset A) := epsilon (list_repr_impl E).
Definition fold_impl (m:monoid_def B) (f:A->nat->B) (E:multiset A) := 
  LibList.fold_right (fun p acc => let (x,n) := p : A*nat in monoid_oper m (f x n) acc)
    (monoid_neutral m) (to_list_impl E).
End Operations.
Definition card_impl A (E:multiset A) := 
  fold_impl (monoid_ plus 0) (fun _ n => n) E.


(* ---------------------------------------------------------------------- *)
(** ** Notation through typeclasses *)

Lemma in_inst : forall A, BagIn A (multiset A).
Proof. constructor. exact (@in_impl A). Defined.
Hint Extern 1 (BagIn _ (multiset _)) => apply in_inst
  : typeclass_instances.

Instance empty_inst : forall A, BagEmpty (multiset A).
  constructor. rapply (@empty_impl A). Defined.
Instance single_inst : forall A, BagSingle A (multiset A) .
  constructor. rapply (@single_impl A). Defined.
Instance union_inst : forall A, BagUnion (multiset A).
  constructor. rapply (@union_impl A). Defined.
Instance incl_inst : forall A, BagIncl (multiset A).
  constructor. rapply (@incl_impl A). Defined.
Instance fold_inst : forall A B, BagFold B (A->nat->B) (multiset A).
  constructor. rapply (@fold_impl A B). Defined.
Instance card_inst : forall A, BagCard (multiset A).
  constructor. rapply (@card_impl A). Defined.

Global Opaque multiset empty_inst single_inst in_inst 
 union_inst incl_inst fold_inst card_inst.

Instance multiset_inhab : forall A, Inhab (multiset A).
Proof. intros. apply (prove_Inhab (@empty_impl A)). Qed.


(* ********************************************************************** *)
(** * Properties of multisets *)

(* ---------------------------------------------------------------------- *)
(** ** Structural properties *)

Section Instances.
Variables (A:Type).
Hint Extern 1 False => math.
Hint Extern 1 (_ > _) => solve [ math | false ].
Hint Extern 1 (_ = _) => math.

Transparent multiset empty_inst single_inst in_inst 
 union_inst incl_inst fold_inst card_inst.

Global Instance multiset_in_empty_inst : In_empty_eq (A:=A) (T:=multiset A).
Proof. 
  constructor. intros. extens. simpl.
  unfold empty_impl, in_impl. auto*.
Qed.

Global Instance multiset_in_single_inst : In_single_eq (A:=A) (T:=multiset A).
Proof.
  constructor. intros. extens. simpl.
  unfold single_impl, in_impl. case_if*. 
Qed.

Global Instance multiset_in_union_inst : In_union_eq (A:=A) (T:=multiset A).
Proof.
  constructor. intros. extens. simpl.
  unfold single_impl, union_impl, in_impl. 
  iff. tests: (E x = 0). right~. left~. destruct H; math.
Qed.

Global Instance multiset_union_empty_l : Union_empty_l (T:=multiset A).
Proof. 
  constructor. intros_all. simpl.
  unfold union_impl, empty_impl, multiset. simpl. extens~.
Qed.

Global Instance multiset_union_comm : Union_comm (T:=multiset A).
Proof. 
  constructor. intros_all. simpl.
  unfold union_impl, multiset. simpl. extens~.
Qed.

Global Instance multiset_union_assoc : Union_assoc (T:=multiset A).
Proof. 
  constructor. intros_all. simpl.
  unfold union_impl, multiset. simpl. extens~.
Qed.

Global Instance multiset_card_empty : Card_empty (T:=multiset A).
Proof. skip. (*TODO: under construction *) Qed.

Global Instance multiset_card_single : Card_single (A:=A) (T:=multiset A).
Proof. skip. (*TODO: under construction *) Qed.

Global Instance multiset_card_union : Card_union (T:=multiset A).
Proof. skip. (*TODO: under construction *) Qed.

Global Instance multiset_empty_incl : Empty_incl (T:=multiset A).
Proof. 
  constructor. intros_all. simpl.
  unfold incl_impl, empty_impl, multiset. simpl. math.
Qed.

Global Instance multiset_union_empty_inv : Union_empty_inv (T:=multiset A).
Proof. 
  constructor. simpl. unfolds union_impl, empty_impl, multiset.
  intros_all. split; extens; intros x; lets: (func_same_1 x H); math.
Qed.

End Instances.

Ltac auto_tilde ::= auto_tilde_default.



(* ********************************************************************** *)
(** * Additional predicates *)

(* ---------------------------------------------------------------------- *)
(** ** Foreach *)

Section ForeachProp.
Variables (A : Type).
Implicit Types P Q : A -> Prop.
Implicit Types E F : multiset A.

Lemma foreach_empty : forall P,
  @foreach A (multiset A) _ P \{}. 
Proof. intros_all. false* @in_empty. typeclass. Qed.

Lemma foreach_single : forall P X,
  P X -> @foreach A (multiset A) _ P (\{ X }). 
Proof. intros_all. rewrite~ (in_single H0). Qed.

Lemma foreach_union : forall P E F,
  foreach P E -> foreach P F -> foreach P (E \u F).
Proof. intros_all. destruct~ (in_union_inv H1). Qed.

Hint Resolve foreach_empty foreach_single foreach_union.

Lemma foreach_union_inv : forall P E F,
  foreach P (E \u F) -> foreach P E /\ foreach P F.
Proof.
  introv H. split; introv K.
  apply H. rewrite~ @in_union_eq. typeclass.
  apply H. rewrite~ @in_union_eq. typeclass.
Qed.

Lemma foreach_union_eq : forall P E F,
  foreach P (E \u F) = (foreach P E /\ foreach P F).
Proof.
  intros. extens. iff.
  apply~ foreach_union_inv. apply* foreach_union.
Qed.

Lemma foreach_single_eq : forall P X,
  foreach P (\{X}:multiset A) = P X.
Proof.
  intros. extens. iff.
  apply H. apply in_single_self.
  apply~ foreach_single.
Qed. 

Lemma foreach_weaken : forall P Q E,
  foreach P E -> pred_le P Q -> foreach Q E.
Proof. introv H L K. apply~ L. Qed.

End ForeachProp.

Hint Resolve foreach_empty foreach_single foreach_union.

Hint Rewrite foreach_union_eq : rew_foreach.
Tactic Notation "rew_foreach" hyp(H) := autorewrite with rew_foreach in H.
Tactic Notation "rew_foreach" := autorewrite with rew_foreach.

Tactic Notation "rew_foreach" "~" constr(H) :=
  rew_foreach H; auto~.
Tactic Notation "rew_foreach" "*" constr(H) :=
  rew_foreach H; auto*.



(* ********************************************************************** *)
(** * Tactics *)

(* ---------------------------------------------------------------------- *)
(** ** Tactics to prove equalities on unions *)

(* todo: doc *)

Lemma for_multiset_union_assoc : forall A, assoc (union (T:=multiset A)).
Proof. intros. apply union_assoc. Qed.

Lemma for_multiset_union_comm : forall A, comm (union (T:=multiset A)).
Proof. intros. apply union_comm. Qed.

Lemma for_multiset_union_empty_l : forall A (E:multiset A), \{} \u E = E.
Proof. intros. apply union_empty_l. Qed.

Lemma for_multiset_union_empty_r : forall A (E:multiset A), E \u \{} = E.
Proof. intros. apply union_empty_r. Qed.

Lemma for_multiset_empty_incl : forall A (E:multiset A), \{} \c E.
Proof. intros. apply empty_incl. Qed.

Hint Rewrite <- for_multiset_union_assoc : rew_permut_simpl.
Hint Rewrite for_multiset_union_empty_l for_multiset_union_empty_r : rew_permut_simpl.
Ltac rew_permut_simpl :=
  autorewrite with rew_permut_simpl.
Ltac rews_permut_simpl :=
  autorewrite with rew_permut_simpl in *.

Section PermutationTactic.
Context (A:Type).
Implicit Types l : multiset A.

Lemma permut_get_1 : forall l1 l2,
  (l1 \u l2) = (l1 \u l2).
Proof. intros. auto. Qed.

Lemma permut_get_2 : forall l1 l2 l3,
  (l1 \u l2 \u l3) = (l2 \u l1 \u l3).
Proof. intros. apply union_comm_assoc. Qed.
(* rewrite (union_comm _ l1). auto. Qed. *)

Lemma permut_get_3 : forall l1 l2 l3 l4,
  (l1 \u l2 \u l3 \u l4) = (l2 \u l3 \u l1 \u l4).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_2.
Qed.

Lemma permut_get_4 : forall l1 l2 l3 l4 l5,
    (l1 \u l2 \u l3 \u l4 \u l5)
  = (l2 \u l3 \u l4 \u l1 \u l5).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_3.
Qed.

Lemma permut_get_5 : forall l1 l2 l3 l4 l5 l6,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6) 
  = (l2 \u l3 \u l4 \u l5 \u l1 \u l6).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_4.
Qed.

Lemma permut_get_6 : forall l1 l2 l3 l4 l5 l6 l7,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l1 \u l7).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_5.
Qed.

Lemma permut_get_7 : forall l1 l2 l3 l4 l5 l6 l7 l8,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l1 \u l8).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_6.
Qed.

Lemma permut_get_8 : forall l1 l2 l3 l4 l5 l6 l7 l8 l9,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8 \u l9) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8 \u l1 \u l9).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_7.
Qed.


Lemma permut_tactic_setup : forall C l1 l2,
   C (\{} \u l1 \u \{}) (l2 \u \{}) -> C l1 l2.
Proof. intros. rews_permut_simpl. eauto. Qed.

Lemma permut_tactic_keep : forall C l1 l2 l3 l4,
  C ((l1 \u l2) \u l3) l4 ->
  C (l1 \u (l2 \u l3)) l4.
Proof. intros. rews_permut_simpl. eauto. Qed.


Lemma permut_tactic_trans : forall C l1 l2 l3,
  l3 = l2 -> C l1 l3 -> C l1 l2.
Proof. intros. subst~. Qed.

End PermutationTactic.

(** [permut_lemma_get n] returns the lemma [permut_get_n]
    for the given value of [n] *)

Ltac permut_lemma_get n :=
  match nat_from_number n with
  | 1%nat => constr:(permut_get_1)
  | 2%nat => constr:(permut_get_2)
  | 3%nat => constr:(permut_get_3)
  | 4%nat => constr:(permut_get_4)
  | 5%nat => constr:(permut_get_5) 
  | 6%nat => constr:(permut_get_6) 
  | 7%nat => constr:(permut_get_7) 
  | 8%nat => constr:(permut_get_8) 
  end.

(** [permut_prepare] applies to a goal of the form [permut l l']
    and sets [l] and [l'] in the form [l1 \u l2 \u .. \u \{}],
    (some of the lists [li] are put in the form [x::\{}]). *)

Ltac permut_simpl_prepare :=
   rew_permut_simpl;
   apply permut_tactic_setup;
   repeat rewrite <- union_assoc.

(* todo : doc *)

Ltac permut_index_of l lcontainer :=
  match constr:(lcontainer) with
  | l \u _ => constr:(1)
  | _ \u l \u _ => constr:(2)
  | _ \u _ \u l \u _ => constr:(3)
  | _ \u _ \u _ \u l \u _ => constr:(4)
  | _ \u _ \u _ \u _ \u l \u _ => constr:(5)
  | _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(6)
  | _ \u _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(7)
  | _ \u _ \u _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(8)
  | _ => constr:(0) (* not found *)
  end.

(** [permut_simplify] simplifies a goal of the form 
    [permut l l'] where [l] and [l'] are lists built with 
    concatenation and consing *)

Ltac permut_simpl_once_for permut_tactic_simpl := 
  let go l0 l' := 
    match l0 with
    | _ \u \{} => fail 1
    | _ \u (?l \u ?lr) => 
      match permut_index_of l l' with
      | 0 => apply permut_tactic_keep
      | ?n => let F := permut_lemma_get n in
             eapply permut_tactic_trans; 
             [ eapply F; try typeclass
             | apply permut_tactic_simpl ]
      end 
     end in
   match goal with
   | |- _ ?x ?y => go x y
   | |- _ _ ?x ?y => go x y
   | |- _ _ _ ?x ?y => go x y
   | |- _ _ _ _ ?x ?y => go x y
   end.

Ltac permut_conclude :=
  first [ apply refl_equal
        | apply for_multiset_empty_incl ].

Ltac permut_simpl_for permut_tactic_simpl :=
  permut_simpl_prepare;
  repeat permut_simpl_once_for permut_tactic_simpl;
  rew_permut_simpl;
  try permut_conclude.

Lemma permut_tactic_simpl_eq : forall A (l1 l2 l3 l4:multiset A),
  (l1 \u l3) = l4 ->
  (l1 \u (l2 \u l3)) = (l2 \u l4).
Proof. intros. subst. apply permut_get_2. Qed.

Lemma permut_tactic_simpl_incl : forall A (l1 l2 l3 l4:multiset A),
  (l1 \u l3) \c l4 ->
  (l1 \u (l2 \u l3)) \c (l2 \u l4).
(* todo: reason on inclusion *)
Admitted.

Ltac get_premut_tactic_simpl tt :=
  match goal with
  | |- ?x = ?y => constr:(permut_tactic_simpl_eq)
  | |- ?x \c ?y => constr:(permut_tactic_simpl_incl)
  end.

Ltac permut_simpl_once :=
  let L := get_premut_tactic_simpl tt in permut_simpl_once_for L.

Ltac permut_simpl :=
  let L := get_premut_tactic_simpl tt in permut_simpl_for L.

Tactic Notation "multiset_eq" := 
  permut_simpl.

Section DemoSetUnion.
Variables (A:Type).
Implicit Types l : multiset A.

Lemma demo_multiset_union_permut_simpl_1 : 
  forall l1 l2 l3 : multiset A,
  (l1 \u l2 \u l3) = (l3 \u l2 \u l1).
Proof.
  intros.
  permut_simpl_prepare.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  rew_permut_simpl.
  permut_conclude.
Qed.

Lemma demo_multiset_union_permut_simpl_2 : 
  forall 
  (x:A) l1 l2 l3 l4,
  (l1 \u \{x} \u l3 \u l2) \c (l1 \u l2 \u l4 \u (\{x} \u l3)).
Proof.
  intros.
  permut_simpl_prepare.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  rew_permut_simpl.
  permut_conclude.
Qed.

Lemma demo_multiset_union_permut_simpl_3 : forall (x y:A) l1 l1' l2 l3 l4,
  l1 \c l4 \u l1' ->
  (l1 \u (\{x} \u l2) \u \{x} \u (\{y} \u l3)) \c
  (\{y} \u \{x} \u (l1' \u l2 \u l4) \u (\{x} \u l3)).
Proof.
  intros. dup.
  (* details *)
  permut_simpl_prepare.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  try permut_simpl_once.
  rew_permut_simpl.
  equates 1. apply H. 
  permut_simpl_prepare.
  permut_simpl_once.
  rew_permut_simpl.
  permut_conclude.
  (* short *)
  permut_simpl. applys_eq H 1. permut_simpl.
Qed.

End DemoSetUnion.


(* ---------------------------------------------------------------------- *)
(** ** Tactics to prove membership *)

Section InUnionGet.
Variables (A:Type).
Implicit Types l : multiset A.

Lemma in_union_get_1 : forall x l1 l2,
  x \in l1 -> x \in (l1 \u l2).
Proof. intros. apply in_union_l. auto. Qed.

Lemma in_union_get_2 : forall x l1 l2 l3,
  x \in l2 -> x \in (l1 \u l2 \u l3).
Proof. intros. apply in_union_r. apply~ in_union_get_1. Qed.

Lemma in_union_get_3 : forall x l1 l2 l3 l4,
  x \in l3 -> x \in (l1 \u l2 \u l3 \u l4).
Proof. intros. apply in_union_r. apply~ in_union_get_2. Qed.

Lemma in_union_get_4 : forall x l1 l2 l3 l4 l5,
  x \in l4 -> x \in (l1 \u l2 \u l3 \u l4 \u l5).
Proof. intros. apply in_union_r. apply~ in_union_get_3. Qed.

Lemma in_union_get_5 : forall x l1 l2 l3 l4 l5 l6,
  x \in l5 -> x \in (l1 \u l2 \u l3 \u l4 \u l5 \u l6).
Proof. intros. apply in_union_r. apply~ in_union_get_4. Qed.

End InUnionGet.

Implicit Arguments in_union_get_1 [A x l1 l2].
Implicit Arguments in_union_get_2 [A x l1 l2 l3].
Implicit Arguments in_union_get_3 [A x l1 l2 l3 l4].
Implicit Arguments in_union_get_4 [A x l1 l2 l3 l4 l5].
Implicit Arguments in_union_get_5 [A x l1 l2 l3 l4 l5 l6].

(** [in_union_get] solves a goal of the form
    [x \in F1 \u ... \u FN] when there exists an 
    hypothesis of the form [x \in Fi] for some [i]. *)

Ltac in_union_get :=
  match goal with H: ?x \in ?A |- ?x \in ?B =>
  match B with context [A] =>
  let go tt := first       
        [ apply (in_union_get_1 H)
        | apply (in_union_get_2 H)
        | apply (in_union_get_3 H)
        | apply (in_union_get_4 H)
        | apply (in_union_get_5 H) ] in
  first [ go tt 
        | rewrite <- (for_multiset_union_empty_r B);
          repeat rewrite <- for_multiset_union_assoc;
          go tt ]
  end end. 

 
(* todo: remove hint 
Hint Extern 3 (_ \in _ \u _) => in_union_get.
*)

Section InUnionExtract.
Variables (A:Type).
Implicit Types l : multiset A.

Lemma in_union_extract_1 : forall x l1,
  x \in (\{x} \u l1).
Proof. intros. apply in_union_get_1. apply in_single_self. Qed.

Lemma in_union_extract_2 : forall x l1 l2,
  x \in (l1 \u \{x} \u l2).
Proof. intros. apply in_union_get_2. apply in_single_self. Qed.

Lemma in_union_extract_3 : forall x l1 l2 l3,
  x \in (l1 \u l2 \u \{x} \u l3).
Proof. intros. apply in_union_get_3. apply in_single_self. Qed.

Lemma in_union_extract_4 : forall x l1 l2 l3 l4,
  x \in (l1 \u l2 \u l3 \u \{x} \u l4).
Proof. intros. apply in_union_get_4. apply in_single_self. Qed.

Lemma in_union_extract_5 : forall x l1 l2 l3 l4 l5,
  x \in (l1 \u l2 \u l3 \u l4 \u \{x} \u l5).
Proof. intros. apply in_union_get_5. apply in_single_self. Qed.

End InUnionExtract.

(** [in_union_extract] solves a goal of the form
    [x \in F1 \u ... \u \{x} \u ... \u FN]. *)

Ltac in_union_extract :=
  match goal with |- ?x \in ?A =>
  match A with context [\{x}] =>
  let go tt := first       
        [ apply (in_union_extract_1)
        | apply (in_union_extract_2)
        | apply (in_union_extract_3)
        | apply (in_union_extract_4)
        | apply (in_union_extract_5) ] in
  first [ go tt 
        | rewrite <- (for_multiset_union_empty_r A);
          repeat rewrite <- for_multiset_union_assoc;
          go tt ]
  end end. 

Tactic Notation "multiset_in" := 
   first [ in_union_extract | in_union_get ].


(* ---------------------------------------------------------------------- *)
(** ** Tactics to invert a membership hypothesis *)

Section InversionsTactic.
Context (A:Type).
Implicit Types l : multiset A.
Implicit Types x : A.
Lemma empty_eq_single_inv_1 : forall x l1 l2,
  l1 = l2 -> x \notin l1 -> x \in l2 -> False.
Proof. intros. subst*. Qed.
Lemma empty_eq_single_inv_2 : forall x l1 l2,
  l1 = l2 -> x \notin l2 -> x \in l1 -> False.
Proof. intros. subst*. Qed.
Lemma notin_empty : forall x,
  x \notin (\{}:multiset A).
Proof. intros. unfold notin. rewrite in_empty_eq. auto. Qed. 
End InversionsTactic.
Hint Resolve notin_empty.

Ltac in_union_meta :=
  match goal with 
  | |- _ \in \{_} => apply in_single_self
  | |- _ \in \{_} \u _ => apply in_union_l; apply in_single_self
  | |- _ \in _ \u _ => apply in_union_r; in_union_meta
  end.

Ltac fseq_inv_core H :=
  let go L := 
     false L; [ apply H
              | try apply notin_empty 
              | instantiate; try in_union_meta ] in
  match type of H with
  | \{} = _ => go empty_eq_single_inv_1
  | _ = \{} => go empty_eq_single_inv_2
  | _ = _ => go empty_eq_single_inv_1
  end.

(** [multiset_inv H] solves a goal by contraction if
    there exists an hypothesis of the form 
    [\{} = E1 \u ... \u \{x} \u ... \u EN]
    (or its symmetric).
    [multiset_inv] speculates on the hypothesis [H] to 
    be used. *)

Tactic Notation "multiset_inv" constr(H) := 
  fseq_inv_core H.

Tactic Notation "multiset_inv" := 
  match goal with
  | |- \{} <> _ => let H := fresh in intro H; multiset_inv H
  | |- _ <> \{} => let H := fresh in intro H; multiset_inv H
  | H: \{} = _ |- _ => multiset_inv H
  | H: _ = \{} |- _ => multiset_inv H
  end.

Section InUnionInv.
Variables (A:Type).
Implicit Types l : multiset A.

Lemma in_empty_inv : forall x,
  x \in (\{}:multiset A) -> False.
Proof. introv. apply notin_empty. Qed.

Lemma in_single_inv : forall x y : A,
  x \in (\{y}:multiset A) -> x = y.
Proof. intros. rewrite @in_single_eq in H. auto. typeclass. Qed.

Lemma in_union_inv : forall x l1 l2,
  x \in (l1 \u l2) -> x \in l1 \/ x \in l2.
Proof. introv H. rewrite @in_union_eq in H. auto. typeclass. Qed.

End InUnionInv.

Implicit Arguments in_single_inv [A x y].
Implicit Arguments in_union_inv [A x l1 l2].

Ltac multiset_in_inv_base H M :=
  match type of H with
  | _ \in \{} => false; apply (@in_empty_inv _ _ H)  
  | _ \in \{_} => 
    generalize (in_single_inv H); try clear H; try intro_subst_hyp
  | _ \in _ \u _ => 
    let H' := fresh "TEMP" in
    destruct (in_union_inv H) as [H'|H']; 
    try clear H; multiset_in_inv_base H' M
  | _ => rename H into M
  end.

Tactic Notation "multiset_in" constr(H) "as" ident(M) :=
  multiset_in_inv_base H M.
Tactic Notation "multiset_in" constr(H) :=
  let M := fresh "H" in multiset_in H as M.

Lemma union_empty_inv_multiset : forall A (l1 l2:multiset A),
  l1 \u l2 = \{} -> l1 = \{} /\ l2 = \{}.
Proof. intros. apply union_empty_inv. auto. Qed.

Implicit Arguments union_empty_inv_multiset [A l1 l2].

Ltac multiset_empty_core H :=
  match type of H with
  | _ \u _ = \{} => 
     let H1 := fresh "M" in let H2 := fresh "M" in  
     destruct (union_empty_inv_multiset H) as [H1 H2]; clear H;
     multiset_empty_core H1; multiset_empty_core H2
  | ?E = \{} => try subst E; try solve [ false ]
  | \{} = _ \u _ => symmetry in H; multiset_empty_core H
  | \{} = ?E => symmetry in H; multiset_empty_core H
  end.

Tactic Notation "multiset_empty" "in" hyp(H) :=
  multiset_empty_core H.
Tactic Notation "multiset_empty" :=
  let H := fresh "M" in intro H; multiset_empty in H.
Tactic Notation "multiset_empty" constr(E) :=
  let H := fresh "M" in lets H:E; multiset_empty in H.



==> anc/coq/metatheory/tlc/LibNat.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Naturals -- TODO: use typeclasses                                       *
**************************************************************************)

Set Implicit Arguments.
Require Export Arith Div2 Omega.
Require Import LibTactics LibLogic LibBool LibOperation LibRelation LibOrder.
Require Export LibOrder.

(* ********************************************************************** *)
(** * Inhabited *)

Instance nat_inhab : Inhab nat.
Proof. intros. apply (prove_Inhab 0). Qed.


(* ********************************************************************** *)
(** * Order on natural numbers *)

Instance le_nat_inst : Le nat := Build_Le Peano.le.

(* ---------------------------------------------------------------------- *)
(** ** Relation to Peano, for tactic [omega] *)

Lemma le_peano : le = Peano.le.
Proof. extens*. Qed.

Global Opaque le_nat_inst.

Lemma lt_peano : lt = Peano.lt.
Proof.
  extens. rew_to_le. rewrite le_peano. 
  unfold strict. intros. omega.
Qed.

Lemma ge_peano : ge = Peano.ge.
Proof.
  extens. rew_to_le. rewrite le_peano. 
  unfold flip. intros. omega.
Qed.

Lemma gt_peano : gt = Peano.gt.
Proof.
  extens. rew_to_le. rewrite le_peano. 
  unfold strict, flip. intros. omega.
Qed.

Hint Rewrite le_peano lt_peano ge_peano gt_peano : rew_nat_comp.
Ltac nat_comp_to_peano := 
  autorewrite with rew_nat_comp in *.

(** [nat_math] calls [omega] after basic pre-processing
    ([intros] and [split]) and after replacing comparison
    operators with the ones defined in [Peano] library. *)

Ltac nat_math_setup :=
  intros; 
  try match goal with |- _ /\ _ => split end;
  try match goal with |- _ = _ :> Prop => apply prop_ext; iff end;
  nat_comp_to_peano.

Ltac nat_math :=
  nat_math_setup; omega.


(* ********************************************************************** *)
(** * Operations *)

Definition div (n q : nat) := 
  match q with 
  | 0 => 0
  | S predq => 
  let aux := fix aux (m r : nat) {struct m} :=
    match m,r with
    | 0, _ => 0
    | S m',0 => (1 + aux m' predq)%nat
    | S m', S r' => aux m' r'
    end in 
  aux n predq
  end.

Fixpoint factorial (n:nat) : nat := 
  match n with
  | 0 => 1
  | S n' => n * (factorial n')
  end.


(* ********************************************************************** *)
(** * Induction *)

Lemma peano_induction : 
  forall (P:nat->Prop),
    (forall n, (forall m, m < n -> P m) -> P n) ->
    (forall n, P n).
Proof.
  introv H. cuts* K: (forall n m, m < n -> P m).
  nat_comp_to_peano.
  induction n; introv Le. inversion Le. apply H.
  intros. apply IHn. nat_math. 
Qed.

Lemma measure_induction : 
  forall (A:Type) (mu:A->nat) (P:A->Prop),
    (forall x, (forall y, mu y < mu x -> P y) -> P x) ->
    (forall x, P x).
Proof.
  introv IH. intros x. gen_eq n: (mu x). gen x.
  induction n using peano_induction. introv Eq. subst*.
Qed.

(* ********************************************************************** *)
(** * Simplification lemmas *)

(* ---------------------------------------------------------------------- *)
(** ** Addition and substraction *)

Lemma plus_zero_r : forall n,
  n + 0 = n.
Proof. nat_math. Qed.
Lemma plus_zero_l : forall n,
  0 + n = n.
Proof. nat_math. Qed. 
Lemma minus_zero : forall n,
  n - 0 = n.
Proof. nat_math. Qed.

Hint Rewrite plus_zero_r plus_zero_l minus_zero : rew_nat.

(* ---------------------------------------------------------------------- *)
(** ** Comparison *)

Section CompProp.
Implicit Types a b c n m : nat.

Lemma le_SS : forall n m, (S n <= S m) = (n <= m).
Proof. nat_math. Qed.
Lemma ge_SS : forall n m, (S n >= S m) = (n >= m).
Proof. nat_math. Qed.
Lemma lt_SS : forall n m, (S n < S m) = (n < m).
Proof. nat_math. Qed.
Lemma gt_SS : forall n m, (S n > S m) = (n > m).
Proof. nat_math. Qed.

Lemma plus_le_l : forall a b c,
  (a + b <= a + c) = (b <= c).
Proof. nat_math. Qed.
Lemma plus_ge_l : forall a b c,
  (a + b >= a + c) = (b >= c).
Proof. nat_math. Qed.
Lemma plus_lt_l : forall a b c,
  (a + b < a + c) = (b < c).
Proof. nat_math. Qed.
Lemma plus_gt_l : forall a b c,
  (a + b > a + c) = (b > c).
Proof. nat_math. Qed.

Lemma plus_le_r : forall a b c,
  (b + a <= c + a) = (b <= c).
Proof. nat_math. Qed.
Lemma plus_ge_r : forall a b c,
  (b + a >= c + a) = (b >= c).
Proof. nat_math. Qed.
Lemma plus_lt_r : forall a b c,
  (b + a < c + a) = (b < c).
Proof. nat_math. Qed.
Lemma plus_gt_r : forall a b c,
  (b + a > c + a) = (b > c).
Proof. nat_math. Qed.

End CompProp.

(* todo: negation *)

(* ---------------------------------------------------------------------- *)
(** ** Simplification tactic *)

(** [rew_nat] performs some basic simplification on 
    expressions involving natural numbers *)

Hint Rewrite le_SS ge_SS lt_SS gt_SS : rew_nat.
Hint Rewrite plus_le_l plus_ge_l plus_lt_l plus_gt_l : rew_nat.
Hint Rewrite plus_le_r plus_ge_r plus_lt_r plus_gt_r : rew_nat.

Tactic Notation "rew_nat" :=
  autorewrite with rew_nat.
Tactic Notation "rew_nat" "~" :=
  rew_nat; auto_tilde.
Tactic Notation "rew_nat" "*" :=
  rew_nat; auto_star.
Tactic Notation "rew_nat" "in" "*" :=
  autorewrite with rew_nat in *.
Tactic Notation "rew_nat" "~" "in" "*" :=
  rew_nat in *; auto_tilde.
Tactic Notation "rew_nat" "*" "in" "*" :=
  rew_nat in *; auto_star.
Tactic Notation "rew_nat" "in" hyp(H) :=
  autorewrite with rew_nat in H.
Tactic Notation "rew_nat" "~" "in" hyp(H) :=
  rew_nat in H; auto_tilde.
Tactic Notation "rew_nat" "*" "in" hyp(H) :=
  rew_nat in H; auto_star.


(* ********************************************************************** *)
(** * Other lemmas *)

(* ---------------------------------------------------------------------- *)
(** ** Div2 *)

Lemma div2_lt : forall n m, m <= n -> n > 0 -> div2 m < n.
Proof.
  nat_comp_to_peano.
  induction n using peano_induction. introv Le Gt.
(* todo: fix this proof that broken when migrating to v8.3
  do 2 (destruct n; try solve [omega]). 
  do 2 (destruct m; try solve [omega]).
  do 2 destruct~ m. simpl. cuts~: (div2 m < S n). apply H.
  nat_math. nat_math. auto. 
*) skip.
Qed.

Lemma div2_grows : forall n m, m <= n -> div2 m <= div2 n.
Proof.
  nat_comp_to_peano.
  induction n using peano_induction. introv Le.
  destruct~ m. simpl. omega.
  destruct~ n. simpl. omega.
  destruct~ m. simpl. omega.
  destruct~ n. simpl. omega.
  simpl. rew_nat. apply~ H. nat_math. nat_math.
Qed.



==> anc/coq/metatheory/tlc/LibOperation.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Properties of Unary and Binary Operations                               *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics.

(* ********************************************************************** *)
(** * Types of unary and binary operators and relations *)

Definition oper1 (A : Type) := A -> A.
Definition oper2 (A : Type) := A -> A -> A.
Definition predb (A:Type) := A -> bool. 

(* ********************************************************************** *)
(** * Definition of the properties of operators *)

Section Definitions.

Variable (A : Type).
Implicit Types f g : oper2 A.
Implicit Types i : oper1 A.

(* ---------------------------------------------------------------------- *)
(** ** Commutativity, associativity *)

(** Commutativity *)

Definition comm f := forall x y, 
  f x y = f y x.

(** Associativity *)

Definition assoc f := forall x y z,
  f x (f y z) = f (f x y) z.

(** Combined associativity commutativity *)

Definition comm_assoc f := forall x y z,
  f x (f y z) = f y (f x z).

(* ---------------------------------------------------------------------- *)
(** ** Distributivity *)

(** Distributivity of unary operator *)

Definition distrib i f := forall x y,
  i (f x y) = f (i x) (i y).

(** Commutative distributivity of unary operator *)

Definition distrib_comm i f := forall x y,
  i (f x y) = f (i y) (i x).

(** Left distributivity *)

Definition distrib_l f g := forall x y z,
  f x (g y z) = g (f x y) (f x z).

(** Right distributivity *)

Definition distrib_r f g := forall x y z,
  f (g y z) x = g (f y x) (f z x).

(* ---------------------------------------------------------------------- *)
(** ** Neutral and absorbant *)

(** Left Neutral *)

Definition neutral_l f e:= forall x,
  f e x = x.

(** Right Neutral *)

Definition neutral_r f e := forall x,
  f x e = x.

(** Left Absorbant *)

Definition absorb_l f a := forall x,
  f a x = a.

(** Right Absorbant *)

Definition absorb_r f a := forall x,
  f x a = a.

(** Idempotence *)

Definition idempotent i := forall x, 
  i (i x) = x.

(** Idempotence for binary operators *)

Definition idempotent2 f := forall x, 
  f x x = x.

(** Self Neutral *)

Definition self_neutral f e x := 
  f x x = e.

(* ---------------------------------------------------------------------- *)
(** ** Inverses *)

(** Left Inverse *) 

Definition inverse_for_l f e a b := 
  f a b = e.

(** Right Inverse *)

Definition inverse_for_r f e a b :=
  f b a = e.

(** Left Inverse function -- todo arguments in order f i e ? *)

Definition inverse_l f e i := forall x,
  f (i x) x = e.

(** Right Inverse function *)

Definition inverse_r f e i := forall x,
  f x (i x) = e.

(** Self Inverse *)

Definition self_inverse i x := 
  i x = x.

End Definitions.

(* ---------------------------------------------------------------------- *)
(** ** Morphism and automorphism *)

(** Morphism *)

Definition morphism (A B : Type) (h : A -> B) (f : oper2 A) (g : oper2 B) :=
  forall x y, h (f x y) = g (h x) (h y).

(** Auto-morphism *)

Definition automorphism A := @morphism A A.
Implicit Arguments automorphism [A].

(* ---------------------------------------------------------------------- *)
(** ** Injectivity *)

Definition injective A B (f : A -> B) :=
  forall x y, f x = f y -> x = y.


(* ********************************************************************** *)
(** * Derived properties *)

Section OpProperties.

Variable (A : Type).
Implicit Types f g : oper2 A.
Implicit Types h : oper1 A.

(** For commutative operators, right-properties can be derived from 
    corresponding left-properties *)

Lemma neutral_r_from_comm_neutral_l : forall f e, 
  comm f -> neutral_l f e -> neutral_r f e.
Proof. introv C N. intros_all. rewrite* C. Qed.

Lemma inverse_r_from_comm_inverse_l : forall f e i, 
  comm f -> inverse_l f e i -> inverse_r f e i.
Proof. introv C I. intros_all. rewrite* C. Qed. 

Lemma distrib_r_from_comm_distrib_l : forall f g, 
  comm f -> distrib_l f g -> distrib_r f g.
Proof.
  introv C N. intros_all. unfolds distrib_l.
  do 3 rewrite <- (C x). auto.
Qed.  

(** [comm_assoc] derivable *)

Lemma comm_assoc_prove : forall f,
  comm f -> assoc f -> comm_assoc f.
Proof.
  introv C S. intros_all. rewrite C. 
  rewrite <- S. rewrite~ (C x).
Qed.

End OpProperties.


==> anc/coq/metatheory/tlc/LibOption.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Option data-structure                                              
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic.
Generalizable Variables A.

(** Fixing implicit arguments *)

Implicit Arguments Some [[A]].
Implicit Arguments None [[A]].


(* ********************************************************************** *)
(** * Inhabited *)

Instance option_inhab : forall A, Inhab (option A).
Proof. intros. apply (prove_Inhab None). Qed.


(* ********************************************************************** *)
(** * Operations and their properties *)

(* ---------------------------------------------------------------------- *)
(** ** Definitions *)

(** [is_some o] holds when [o] is of the form [Some x] *)

Definition is_some A (o:option A) :=
  match o with 
  | None => false
  | Some _ => true
  end.

(** [unsome_default d o] returns the content of the option, and returns [d]
    in case the option in [None]. *)

Definition unsome_default A d (o:option A) :=
  match o with
  | None => d
  | Some x => x
  end.

(** [unsome o] returns the content of the option, and returns an arbitrary 
    value in case the option in [None]. *)

Definition unsome `{Inhab A} (o:option A) := 
  unsome_default arbitrary.

(** [map f o] takes an option and returns an option, and maps the function
    [f] to the content of the option if it has one. *)

Definition map A B (f : A -> B) o :=
  match o with
  | None => None
  | Some x => Some (f x)
  end.

(** [map_on o f] is the same as [map f o], only the arguments are swapped. *)

Definition map_on A B o (f : A -> B) := 
  map f o.

(** [apply f o] optionnaly applies a function of type [A -> option B] *)
(* --todo: find a more explicit name *)

Definition apply A B (f : A -> option B) o :=
  match o with
  | None => None
  | Some x => f x
  end.

(** [apply_on o f] is the same as [apply f o] *)

Definition apply_on A B o (f : A -> option B) :=
  apply f o.


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

Lemma apply_on_inv : forall A B (f : A->option B) x y, 
  apply_on x f = Some y -> 
  exists z, x = Some z /\ f z = Some y.
Proof. destruct x; simpl; introv H; inverts* H. Qed.

Implicit Arguments apply_on_inv [A B f x y].

Lemma map_on_inv : forall A B (f : A->B) x y, 
  map_on x f = Some y -> 
  exists z, x = Some z /\ y = f z.
Proof. destruct x; simpl; introv H; inverts* H. Qed.

Implicit Arguments map_on_inv [A B f x y].













==> anc/coq/metatheory/tlc/LibOrder.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Order relations                                                         *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibReflect LibOperation LibRelation.
Generalizable Variables A.

(**************************************************************************)
(* * Preorder *)

(** Definition *)

Record preorder (A:Type) (R:binary A) : Prop := {  
   preorder_refl : refl R; 
   preorder_trans : trans R }.

Implicit Arguments preorder_trans [A R p x z].

(** Transformations *)

Lemma preorder_flip : forall A (R:binary A),
  preorder R -> preorder (flip R).
Proof. introv [Re Tr]. constructor; auto~ flip_trans. Qed. 

Lemma preorder_large : forall A (R:binary A),
  preorder R -> preorder (large R).
Proof. introv [Re Tr]. constructor; auto~ large_refl large_trans. Qed.


(**************************************************************************)
(* * Total preorder *)

(** Definition of total preorder relations *)

Record total_preorder (A:Type) (R:binary A) : Prop := { 
   total_preorder_trans : trans R;
   total_preorder_total : total R }.

Implicit Arguments total_preorder_trans [A R x z].

(** Conversion to preorder *)

Lemma total_preorder_refl : forall A (le:binary A),
  total_preorder le -> refl le.
Proof. introv [Tr To]. intros x. destruct~ (To x x). Qed.

Hint Resolve total_preorder_refl.

Coercion total_preorder_to_preorder A (R:binary A)
  (O:total_preorder R) : preorder R.
Proof. lets [M _]: O. constructor~. Qed.

Hint Resolve total_preorder_to_preorder.

(** Transformations *)

Lemma total_preorder_flip : forall A (R:binary A),
  total_preorder R -> total_preorder (flip R).
Proof. introv [Tr To]. constructor; auto~ flip_trans flip_total. Qed.

Lemma total_preorder_large : forall A (R:binary A),
  total_preorder R -> total_preorder (large R).
Proof. introv [Re Tr]. constructor; auto~ large_trans large_total. Qed.

(** Properties *)

Lemma flip_from_not : forall A (R:binary A) x y,
  total R -> ~ R x y -> flip R x y.
Proof. introv T H. destruct (T x y); auto_false~. Qed.

Lemma flip_strict_from_not : forall A (R:binary A) x y,
  total R -> ~ R x y -> flip (strict R) x y.
Proof. 
  introv T H. destruct (T x y). auto_false~. 
  hnf. split~. intro_subst~. 
Qed.


(**************************************************************************)
(* * Order *)

(** Definition *)

Record order (A:Type) (R:binary A) : Prop := { 
   order_refl : refl R; 
   order_trans : trans R;
   order_antisym : antisym R }.

Implicit Arguments order_trans [A R o x z].
Implicit Arguments order_antisym [A R o x y].

(** Conversion to preorder *)

Coercion order_to_preorder (A:Type) (R:binary A) 
  (O:order R) : preorder R.
Proof. destruct* O. Qed.

Hint Resolve order_to_preorder.

(** Transformations *)

Lemma order_flip : forall A (R:binary A),
  order R -> order (flip R).
Proof. 
  introv [Re Tr An]. constructor; 
  auto~ flip_trans flip_antisym. 
Qed.

Lemma order_large : forall A (R:binary A),
  order R -> order (large R).
Proof. 
  introv [Re Tr An]. constructor; 
  auto~ large_refl large_trans large_antisym. 
Qed.

(** Properties *)


(**************************************************************************)
(* * Total Order *)

(** Definition *)

Record total_order (A:Type) (R:binary A) : Prop := { 
   total_order_order :> order R; 
   total_order_total : total R }.

(** Projections *)

Definition total_order_refl := order_refl.
Definition total_order_trans := order_trans.
Definition total_order_antisym := order_antisym.

Implicit Arguments total_order_trans [A R o x z].
Implicit Arguments total_order_antisym [A R o x y].

(** Construction *)

Lemma total_order_intro : forall A (R:binary A),
   trans R -> antisym R -> total R -> total_order R.
Proof.
  introv Tra Ant Tot. constructor~. constructor~.
  intros_all. destruct~ (Tot x x).
Qed.

(** Conversion to order *)

Coercion total_order_to_total_preorder (A:Type) (R:binary A) 
  (O:total_order R) : total_preorder R.
Proof. destruct* O. Qed.

Definition total_order_to_order := total_order_order.

Hint Resolve total_order_to_order total_order_to_total_preorder.

(** Transformations *)

Lemma total_order_flip : forall A (R:binary A),
  total_order R -> total_order (flip R).
Proof. 
  introv [Or To]. constructor; 
  auto~ flip_total order_flip.
Qed.

Lemma total_order_large : forall A (R:binary A),
  total_order R -> total_order (large R).
Proof. 
  introv [Or To]. constructor; 
  auto~ large_total order_large.
Qed.

(** Properties *)

Section TotalOrderProp.
Variables (A:Type) (R:binary A) (To:total_order R).
Notation "'le'" := (R).
Notation "'ge'" := (flip R).
Notation "'lt'" := (strict R).
Notation "'gt'" := (flip lt).

Hint Unfold strict flip.

Lemma total_order_le_is_large_lt : 
  le = large lt. 
Proof.
  extens. intros. unfold large, strict. iff H.
  tests~: (x = y).
  destruct H. auto*. subst*.
Qed. 

Lemma total_order_ge_is_large_gt : 
  ge = large gt. 
Proof.
  extens. intros. unfold large, flip, strict. iff H.
  tests~: (x = y).
  destruct H. auto*. subst*.
Qed. 

Lemma total_order_lt_or_eq_or_gt : forall x y,
  lt x y \/ x = y \/ gt x y.
Proof.
  intros. tests: (x = y). 
    branch~ 2. 
    destruct (total_order_total To x y).
     branch~ 1. 
     branch~ 3. 
Qed.

Lemma total_order_lt_or_ge : forall x y,
  lt x y \/ ge x y. 
Proof. 
  intros. branches (total_order_lt_or_eq_or_gt x y).
  left~.
  right~. subst. hnf. apply~ total_order_refl.
  right~. rewrite total_order_ge_is_large_gt. hnfs~.
Qed.

Lemma total_order_le_or_gt : forall x y,
  le x y \/ gt x y. 
Proof. 
  intros. branches (total_order_lt_or_eq_or_gt x y).
  left~. rewrite total_order_le_is_large_lt. hnfs~.
  left~. subst. apply~ total_order_refl.
  right~. 
Qed.

End TotalOrderProp.


(**************************************************************************)
(* * Strict order *)

(** Definition *)

Record strict_order (A:Type) (R:binary A) : Prop := {  
   strict_order_irrefl : irrefl R; 
   strict_order_asym : asym R;
   strict_order_trans : trans R }.

Implicit Arguments strict_order_trans [A R s x z].

(** Transformations *)

Lemma strict_order_flip : forall A (R:binary A),
  strict_order R -> strict_order (flip R).
Proof. 
  introv [Ir As Tr]. constructor; 
  auto~ flip_antisym flip_trans flip_asym.
Qed.

Lemma strict_order_strict : forall (A:Type) (R:binary A),
  order R -> strict_order (strict R).
Proof.
  introv [Re As Tr]. unfold strict. constructor; intros_all; simpls.
  destruct* H. 
  applys* antisym_elim.
  split. applys* As. intros_all. subst. applys* antisym_elim.
Qed.

Lemma order_from_strict : forall (A:Type) (R:binary A),
  strict_order R -> order (large R).
Proof.
  introv [Re As Tr]. unfold large. constructor; simpl.
  intros_all~.
  introv [H1|E1] [H2|E2]; subst; auto.
    left. apply* trans_elim.
  introv [H1|E1] [H2|E2]; try subst; auto.
    false. apply* As.
Qed.


(**************************************************************************)
(* * Total strict order *)

(** Trichotomy *) 
(* todo: move *)

Inductive trichotomy (A:Type) (R:binary A) : binary A :=
  | trichotomy_left: forall x y, 
      R x y -> x <> y -> ~ R y x -> trichotomy R x y
  | trichotomy_eq : forall x, 
      ~ R x x -> trichotomy R x x
  | trichotomy_right : forall x y, 
      ~ R x y -> x <> y -> R y x -> trichotomy R x y.

Definition trichotomous (A:Type) (R:binary A) :=
  forall x y, trichotomy R x y.

Lemma flip_trichotomous : forall (A:Type) (R:binary A),
  trichotomous R -> trichotomous (flip R).
Proof.
  introv H. intros x y. destruct (H x y).
  apply~ trichotomy_right.
  apply~ trichotomy_eq.
  apply~ trichotomy_left.
Qed. 

(** Definition *)

Record strict_total_order (A:Type) (R:binary A) : Prop := { 
   strict_total_order_trans : trans R;
   strict_total_order_trichotomous : trichotomous R }.

Implicit Arguments strict_total_order_trans [A R s x z].

(** Conversion to strict order and back *)

Lemma strict_total_order_irrefl : forall A (R:binary A),
  strict_total_order R -> irrefl R.
Proof. introv [Tr Tk]. intros x. lets: (Tk x x). inverts~ H. Qed.

Lemma strict_total_order_asym : forall A (R:binary A),
  strict_total_order R -> asym R.
Proof. introv [Tr Tk]. intros x y. lets: (Tk x y). inverts~ H. Qed.

Coercion strict_total_order_to_strict_order A (R:binary A)
  (O:strict_total_order R) : strict_order R.
Proof.
  lets [M _]: O. constructor;
  auto~ strict_total_order_irrefl strict_total_order_asym. 
Qed.

Hint Resolve strict_total_order_to_strict_order.

(** Transformation *)

Lemma strict_total_order_flip : forall A (R:binary A),
  strict_total_order R -> strict_total_order (flip R).
Proof. 
  introv [Tr Tk]. constructor. apply~ flip_trans.
  apply~ flip_trichotomous.
Qed.
(** From total order *)

Lemma strict_total_order_from_total_order : forall (A:Type) (R:binary A),
  total_order R -> strict_total_order (strict R).
Proof.
  introv [[Re Tr As] To]. constructor. 
  apply~ trans_strict.
  intros x y. tests: (x = y).
    subst. apply trichotomy_eq. unfolds* strict.
    unfold strict. destruct (To x y).
      apply* trichotomy_left.
      apply* trichotomy_right.
Qed.


(* ********************************************************************** *)
(** * Definition of order operators *)

(* ---------------------------------------------------------------------- *)
(** ** Classes and notation for comparison operators *)

(** Operators *)

Class Le (A : Type) := { le : binary A }.
Class Ge (A : Type) := { ge : binary A }.
Class Lt (A : Type) := { lt : binary A }.
Class Gt (A : Type) := { gt : binary A }.

Global Opaque le lt ge gt.

(** Structures *)

Class Le_preorder `{Le A} : Prop :=
  { le_preorder : preorder le }.

Class Le_total_preorder `{Le A} : Prop :=
  { le_total_preorder : total_preorder le }.

Class Le_order `{Le A} : Prop :=
  { le_order : order le }.

Class Le_total_order `{Le A} : Prop :=
  { le_total_order : total_order le }.

Class Lt_strict_order `{Lt A} : Prop :=
  { lt_strict_order : strict_order lt }.

Class Lt_strict_total_order `{Lt A} : Prop :=
  { lt_strict_total_order : strict_total_order lt }.

(** Notation *)

Notation "x <= y" := (le x y)
  (at level 70, no associativity) : comp_scope.
Notation "x >= y" := (ge x y)
  (at level 70, no associativity) : comp_scope.
Notation "x < y" := (lt x y)
  (at level 70, no associativity) : comp_scope.
Notation "x > y" := (gt x y)
  (at level 70, no associativity) : comp_scope.

Open Scope comp_scope.

Notation "x <= y <= z" := (x <= y /\ y <= z)
  (at level 70, y at next level) : comp_scope.
Notation "x <= y < z" := (x <= y /\ y < z)
  (at level 70, y at next level) : comp_scope.
Notation "x < y <= z" := (x < y /\ y <= z)
  (at level 70, y at next level) : comp_scope.
Notation "x < y < z" := (x < y /\ y < z)
  (at level 70, y at next level) : comp_scope.


(* ---------------------------------------------------------------------- *)
(** ** The operators [ge], [lt] and [gt] are deduced from [le] *)

Instance ge_from_le : forall `{Le A}, Ge A.
  constructor. apply (flip le). Defined.
Instance lt_from_le : forall `{Le A}, Lt A.
  constructor. apply (strict le). Defined.
Instance gt_from_le : forall `{Le A}, Gt A.
  constructor. apply (flip lt). Defined.

Lemma ge_is_flip_le : forall `{Le A}, ge = flip le.
Proof. intros. apply* prop_ext_2. Qed.
Lemma lt_is_strict_le : forall `{Le A}, lt = strict le.
Proof. intros. apply* prop_ext_2. Qed.
Lemma gt_is_flip_lt : forall `{Le A}, gt = flip lt.
Proof. intros. apply* prop_ext_2. Qed.
Lemma gt_is_flip_strict_le : forall `{Le A}, gt = flip (strict le).
Proof. intros. rewrite gt_is_flip_lt. rewrite~ lt_is_strict_le. Qed.

Global Opaque ge_from_le lt_from_le gt_from_le.
Hint Rewrite @gt_is_flip_strict_le @ge_is_flip_le @lt_is_strict_le : rew_to_le_def.
Tactic Notation "rew_to_le" := 
  autorewrite with rew_to_le_def in *.

Hint Rewrite @ge_is_flip_le @gt_is_flip_lt : rew_to_le_lt_def.
Tactic Notation "rew_to_le_lt" := 
  autorewrite with rew_to_le_lt_def in *.

Lemma gt_is_strict_flip_le : forall `{Le A}, gt = strict (flip le).
Proof. intros. rew_to_le. apply flip_strict. Qed.
Lemma le_is_large_lt : forall `{Le A},
  refl le -> le = large lt.
Proof. intros. rew_to_le. rewrite~ large_strict. Qed.
Lemma le_is_flip_ge : forall `{Le A}, le = flip ge.
Proof. intros. rew_to_le. rewrite~ flip_flip. Qed.
Lemma lt_is_flip_gt : forall `{Le A}, lt = flip gt.
Proof. intros. rew_to_le. rewrite~ flip_flip. Qed.
Lemma gt_is_strict_ge : forall `{Le A}, gt = strict ge.
Proof. intros. rew_to_le. apply flip_strict. Qed.
Lemma ge_is_large_gt : forall `{Le A},  
  refl le -> ge = large gt.
Proof. intros. rewrite gt_is_strict_ge. rewrite~ large_strict. Qed.


(* ********************************************************************** *)
(** * Classes for comparison properties *)

(* ---------------------------------------------------------------------- *)
(** ** Definition of classes *)

(** symmetric structure *)

Class Ge_preorder `{Le A} : Prop :=
  { ge_preorder : preorder ge }.
Class Ge_total_preorder `{Le A} : Prop :=
  { ge_total_preorder : total_preorder ge }.
Class Ge_order `{Le A} : Prop :=
  { ge_order : order ge }.
Class Ge_total_order `{Le A} : Prop :=
  { ge_total_order : total_order le }.
Class Gt_strict_order `{Le A} : Prop :=
  { gt_strict_order : strict_order gt }.
Class Gt_strict_total_order `{Le A} : Prop :=
  { gt_strict_total_order : strict_total_order gt }.

(** properties of le *)

Class Le_refl `{Le A} := 
  { le_refl : refl le }.
Class Le_trans `{Le A} := 
  { le_trans : trans le }.
Class Le_antisym `{Le A} := 
  { le_antisym : antisym le }.
Class Le_total `{Le A} := 
  { le_total : total le }.

(** properties of ge *)

Class Ge_refl `{Ge A} := 
  { ge_refl : refl ge }.
Class Ge_trans `{Ge A} := 
  { ge_trans : trans ge }.
Class Ge_antisym `{Ge A} := 
  { ge_antisym : antisym ge }.
Class Ge_total `{Ge A} := 
  { ge_total : total ge }.

(** properties of lt *)

Class Lt_irrefl `{Lt A} := 
  { lt_irrefl : irrefl lt }.
Class Lt_trans `{Lt A} := 
  { lt_trans : trans lt }.

(** properties of gt *)

Class Gt_irrefl `{Gt A} := 
  { gt_irrefl : irrefl gt }.
Class Gt_trans `{Gt A} := 
  { gt_trans : trans gt }.

(** mixed transitivity results *)

Class Lt_Le_trans `{Le A} := 
  { lt_le_trans : forall y x z, x < y -> y <= z -> x < z }.
Class Le_Lt_trans `{Le A} := 
  { le_lt_trans : forall y x z, x <= y -> y < z -> x < z }.
Class Gt_Ge_trans `{Le A} := 
  { gt_ge_trans : forall y x z, x > y -> y >= z -> x > z }.
Class Ge_Gt_trans `{Le A} := 
  { ge_gt_trans : forall y x z, x >= y -> y > z -> x > z }.

Implicit Arguments lt_irrefl [A H Lt_irrefl]. 
Implicit Arguments le_trans [[A] [H] [Le_trans] x z].
Implicit Arguments ge_trans [[A] [H] [Ge_trans] x z].
Implicit Arguments lt_trans [[A] [H] [Lt_trans] x z].
Implicit Arguments gt_trans [[A] [H] [Gt_trans] x z].

(** conversion between operators *)

Class Ge_As_SLe `{Le A} : Prop :=
  { ge_as_sle : forall x y : A, (x >= y) = (y <= x) }.

Class Gt_As_SLt `{Le A} : Prop :=
  { gt_as_slt : forall x y : A, (x > y) = (y < x) }.

Class NGt_As_SLe `{Le A} : Prop :=
  { ngt_as_sle : forall x y : A, (~ x < y) = (y <= x) }.

Class NLt_As_Ge `{Le A} : Prop :=
  { nlt_as_ge : forall x y : A, (~ x < y) = (x >= y) }.

Class NGt_As_Le `{Le A} : Prop :=
  { ngt_as_le : forall x y : A, (~ x > y) = (x <= y) }.

Class NLe_As_Gt `{Le A} : Prop :=
  { nle_as_gt : forall x y : A, (~ x <= y) = (x > y) }.

Class NGe_As_Lt `{Le A} : Prop :=
  { nge_as_lt : forall x y : A, (~ x >= y) = (x < y) }.

(** inclusion between operators *)

Class Lt_to_Le `{Le A} : Prop :=
  { lt_to_le : forall x y : A, (x < y) -> (x <= y) }.

Class Gt_to_Ge `{Le A} : Prop :=
  { gt_to_ge : forall x y : A, (x > y) -> (x >= y) }.

Class NLe_to_SLe `{Le A} : Prop :=
  { nle_to_sle : forall x y : A, (~ x <= y) -> (y <= x) }.

Class NLe_to_SLt `{Le A} : Prop :=
  { nle_to_slt : forall x y : A, (~ x <= y) -> (y < x) }.

(** case analysis *)

Class Case_Eq_Lt_Gt `{Le A} : Prop :=
  { case_eq_lt_gt : forall x y : A, x = y \/ x < y \/ x > y }.

Class Case_Eq_Lt_SLt `{Le A} : Prop :=
  { case_eq_lt_slt : forall x y : A, x = y \/ x < y \/ y < x }.

Class Case_Le_Gt `{Le A} : Prop :=
  { case_le_gt : forall x y : A, x <= y \/ x > y }.

Class Case_Le_SLt `{Le A} : Prop :=
  { case_le_slt : forall x y : A, x <= y \/ y < x }.

Class Case_Lt_Ge `{Le A} : Prop :=
  { case_lt_ge : forall x y : A, x < y \/ x >= y }.

Class Case_Lt_SLe `{Le A} : Prop :=
  { case_lt_sle : forall x y : A, x < y \/ y <= x }.

(** case analysis under one assumption *)

Class Neq_Case_Lt_Gt `{Le A} : Prop :=
  { neq_case_lt_gt : forall x y : A, x <> y -> x < y \/ x > y }.

Class Neq_Case_Lt_SLt `{Le A} : Prop :=
  { neq_case_lt_slt : forall x y : A, x <> y -> x < y \/ y < x }.

Class Le_Case_Eq_Lt `{Le A} : Prop :=
  { le_case_eq_lt : forall x y : A, x <= y -> x = y \/ x < y }.

Class Ge_Case_Eq_Gt `{Le A} : Prop :=
  { ge_case_eq_gt : forall x y : A, x >= y -> x = y \/ x > y }.

(** case analysis under two assumptions *)

Class Le_NEq_To_Lt `{Le A} : Prop :=
  { le_neq_to_lt : forall x y : A, x <= y -> x <> y -> x < y }.

Class Ge_NEq_To_Gt `{Le A} : Prop :=
  { ge_neq_to_gt : forall x y : A, x >= y -> x <> y -> x > y }.

Class NLt_NSLt_To_Eq `{Le A} : Prop := 
  { nlt_nslt_to_eq : forall x y : A, ~ (lt x y) -> ~ (lt y x) -> x = y }.

(** contradiction from case analysis *)

Class Lt_Ge_false `{Le A} : Prop :=
  { lt_ge_false : forall x y : A, x < y -> x >= y -> False }.

Class Lt_Gt_false `{Le A} : Prop :=
  { lt_gt_false : forall x y : A, x < y -> x > y -> False }.

Class Lt_SLt_false `{Le A} : Prop :=
  { lt_slt_false : forall x y : A, x < y -> y < x -> False }.


(* ********************************************************************** *)
(* * Instances for comparison structures *)

Section Instances.
Context `{Le A}.

(** derived structures *)

Global Instance le_preorder_from_le_order :
  Le_order -> Le_preorder.
Proof. constructor. intros. apply* order_to_preorder. Qed.

Global Instance le_total_preorder_from_le_total_order :
  Le_total_order -> Le_total_preorder.
Proof. constructor. intros. apply* total_order_to_total_preorder. Qed.

Global Instance le_preorder_from_total_preorder :
  Le_total_preorder -> Le_preorder.
Proof. constructor. intros. apply* total_preorder_to_preorder. Qed.

Global Instance le_order_from_le_total_order :
  Le_total_order -> Le_order.
Proof. constructor. intros. apply* total_order_to_order. Qed.

Global Instance lt_strict_order_from_lt_strict_total_order :
  Lt_strict_total_order -> Lt_strict_order.
Proof. constructor. intros. apply* strict_total_order_to_strict_order. Qed.

Global Instance lt_strict_order_from_le_order :
  Le_order -> Lt_strict_order.
Proof. constructor. intros. rew_to_le. apply* strict_order_strict. Qed.

Global Instance lt_strict_total_order_from_le_total_order :
  Le_total_order -> Lt_strict_total_order.
Proof. constructor. intros. rew_to_le. apply* strict_total_order_from_total_order. Qed.

(** symmetric structures *)

Global Instance ge_preorder_from_le_order :
  Le_order -> Ge_preorder.
Proof. constructor. rew_to_le. apply preorder_flip. apply le_preorder. Qed.

Global Instance ge_total_preorder_from_le_total_order :
  Le_total_order -> Ge_total_preorder.
Proof. constructor. rew_to_le. apply total_preorder_flip. apply le_total_preorder. Qed.

Global Instance ge_preorder_from_total_preorder :
  Le_total_preorder -> Ge_preorder.
Proof. constructor. rew_to_le. apply preorder_flip. apply le_preorder. Qed.

Global Instance ge_order_from_le_total_order :
  Le_total_order -> Ge_order.
Proof. constructor. rew_to_le. apply order_flip. apply le_order. Qed.

Global Instance gt_strict_order_from_lt_strict_total_order :
  Lt_strict_total_order -> Gt_strict_order.
Proof. constructor. rewrite gt_is_flip_lt. apply strict_order_flip. apply lt_strict_order. Qed.

Global Instance gt_strict_order_from_le_order :
  Le_order -> Gt_strict_order.
Proof. constructor. rewrite gt_is_flip_lt. apply strict_order_flip. apply lt_strict_order. Qed.

Global Instance gt_strict_total_order_from_le_total_order :
  Le_total_order -> Gt_strict_total_order.
Proof. constructor. rewrite gt_is_flip_lt. apply strict_total_order_flip. apply lt_strict_total_order. Qed.

(** properties of le *)

Global Instance le_refl_from_le_preorder :
  Le_preorder -> Le_refl. 
Proof. intros [[Re Tr]]. constructor~. Qed.

Global Instance le_trans_from_le_preorder :
  Le_preorder -> Le_trans. 
Proof. intros [[Re Tr]]. constructor~. Qed.

Global Instance le_antisym_from_le_order :
  Le_order -> Le_antisym.
Proof. constructor. intros. apply* order_antisym. Qed.

Global Instance le_total_from_le_total_order :
  Le_total_order -> Le_total.
Proof. constructor. intros. apply* total_order_total. Qed.

(** properties of ge *)

Global Instance ge_refl_from_le_preorder :
  Le_preorder -> Ge_refl. 
Proof. constructor. rew_to_le. apply flip_refl. apply le_refl. Qed.

Global Instance ge_trans_from_le_preorder :
  Le_preorder -> Ge_trans. 
Proof. constructor. rew_to_le. apply flip_trans. apply le_trans. Qed.

Global Instance ge_antisym_from_le_order :
  Le_order -> Ge_antisym.
Proof. constructor. rew_to_le. apply flip_antisym. apply le_antisym. Qed.

Global Instance ge_total_from_le_total_order :
  Le_total_order -> Ge_total.
Proof. constructor. rew_to_le. apply flip_total. apply le_total. Qed.

(** properties of lt *)

Global Instance lt_irrefl_from_le_order :
  Le_order -> Lt_irrefl. 
Proof. constructor. apply strict_order_irrefl. apply lt_strict_order. Qed.

Global Instance lt_trans_from_le_order :
  Le_order -> Lt_trans. 
Proof. constructor. apply strict_order_trans. apply lt_strict_order. Qed.

(** properties of gt *)

Global Instance gt_irrefl_from_le_order :
  Le_order -> Gt_irrefl. 
Proof. constructor. apply strict_order_irrefl. apply gt_strict_order. Qed.

Global Instance gt_trans_from_le_order :
  Le_order -> Gt_trans. 
Proof. constructor. apply strict_order_trans. apply gt_strict_order. Qed.

(** mixed transitivity results *)

Global Instance lt_le_trans_from : Le_order -> Lt_Le_trans. 
Proof.
  constructor. introv K L. rew_to_le. destruct K as [U V].
  split~. apply* le_trans. intro_subst. apply V. apply* le_antisym.
Qed.

Global Instance le_le_trans_from : Le_order -> Le_Lt_trans. 
Proof.
  constructor. introv K L. rew_to_le. destruct L as [U V].
  split~. apply* le_trans. intro_subst. apply V. apply* le_antisym.
Qed.

Global Instance gt_ge_trans_from : Le_order -> Gt_Ge_trans. 
Proof.
  constructor. introv K L. rew_to_le_lt. hnf in *. apply* le_lt_trans.
Qed.

Global Instance ge_gt_trans_from : Le_order -> Ge_Gt_trans. 
Proof.
  constructor. introv K L. rew_to_le_lt. hnf in *. apply* lt_le_trans.
Qed.
(** conversion between operators *)

Global Instance ge_as_sle_from : Ge_As_SLe.
Proof. constructor. intros. rew_to_le. auto. Qed.

Global Instance gt_as_slt_from : Gt_As_SLt.
Proof. constructor. intros. rew_to_le. auto. Qed.

Global Instance ngt_as_sle_from : Le_total_order -> NGt_As_SLe. 
Proof.
  constructor. intros. rew_to_le. unfold strict. rew_logic. iff M.
  destruct M.  
    forwards K:(flip_strict_from_not (R:=le)); eauto.
      apply le_total. apply (proj1 K). 
    subst. apply le_refl.
  apply classic_left. intros P Q. apply P. apply* le_antisym. 
Qed.

Global Instance nlt_as_ge_from : Le_total_order -> NLt_As_Ge. 
Proof. constructor. intros. rew_to_le_lt. unfold flip. apply ngt_as_sle. Qed.

Global Instance ngt_as_le_from : Le_total_order -> NGt_As_Le. 
Proof. constructor. intros. rew_to_le_lt. unfold flip. apply ngt_as_sle. Qed.

Global Instance nle_as_gt_from : Le_total_order -> NLe_As_Gt.
Proof.
  constructor. intros. rew_to_le_lt. unfold flip.
  rewrite* <- ngt_as_sle. rewrite~ not_not. 
Qed.

Global Instance nge_as_lt_from : Le_total_order -> NGe_As_Lt. 
Proof.
  constructor. intros. rew_to_le_lt. unfold flip. 
  rewrite nle_as_gt. rewrite~ gt_is_flip_lt. 
Qed.

(** inclusion between operators *)

Global Instance lt_to_le_from : Lt_to_Le.
Proof. constructor. intros. rew_to_le. unfolds* strict. Qed.

Global Instance gt_to_ge_from : Gt_to_Ge. 
Proof. constructor. intros. rew_to_le. unfolds* flip, strict. Qed.

Global Instance nle_to_sle_from : Le_total_order -> NLe_to_SLe.
Proof.
  constructor. introv K. rewrite nle_as_gt in K.
  rew_to_le. unfolds* flip, strict. 
Qed.

Global Instance nle_to_slt_from : Le_total_order -> NLe_to_SLt. 
Proof.
  constructor. introv K. rewrite nle_as_gt in K.
  rew_to_le. unfolds* flip, strict.
Qed.

(** case analysis *)

Global Instance case_eq_lt_gt_from : Le_total_order -> Case_Eq_Lt_Gt. 
Proof.
  constructor. intros.
  branches (total_order_lt_or_eq_or_gt le_total_order x y);
  hnf in *; auto *.
Qed.

Global Instance case_eq_lt_slt_from : Le_total_order -> Case_Eq_Lt_SLt.
Proof.
  constructor. intros. pattern lt at 2. rewrite lt_is_flip_gt.
  apply case_eq_lt_gt. 
Qed.

Global Instance case_le_gt_from : Le_total_order -> Case_Le_Gt. 
Proof.
  constructor. intros.
  branches (total_order_le_or_gt le_total_order x y);
  hnf in *; auto *.
Qed.

Global Instance case_eq_lt_ge_from : Le_total_order -> Case_Lt_Ge. 
Proof. 
  constructor. intros.
  branches (total_order_lt_or_ge le_total_order x y);
  hnf in *; auto *.
Qed.

Global Instance case_le_slt_from : Le_total_order -> Case_Le_SLt. 
Proof. constructor. intros. rewrite lt_is_flip_gt. apply case_le_gt. Qed.

Global Instance case_eq_lt_sle_from : Le_total_order -> Case_Lt_SLe. 
Proof. constructor. intros. rewrite le_is_flip_ge. apply case_lt_ge. Qed.

(** case analysis under one assumption *)

Global Instance neq_case_lt_gt_from : Le_total_order -> Neq_Case_Lt_Gt. 
Proof. constructor. intros. destruct* (case_eq_lt_gt x y). Qed.

Global Instance neq_case_lt_slt_from : Le_total_order -> Neq_Case_Lt_SLt. 
Proof. constructor. intros. destruct* (case_eq_lt_gt x y). Qed.

Global Instance le_case_eq_lt_from : Le_total_order -> Le_Case_Eq_Lt.
Proof. constructor. intros. rew_to_le. unfold strict. tests*: (x = y). Qed.

Global Instance ge_case_eq_gt_from : Le_total_order -> Ge_Case_Eq_Gt.
Proof. constructor. intros. rew_to_le. unfold flip, strict. tests*: (x = y). Qed.

(** case analysis under two assumptions *)

Global Instance le_neq_to_lt_from : Le_total_order -> Le_NEq_To_Lt.
Proof. constructor. intros. rew_to_le. hnfs*. Qed.

Global Instance ge_neq_to_gt_from : Le_total_order -> Ge_NEq_To_Gt. 
Proof. constructor. intros. rew_to_le. hnfs*. Qed.

Global Instance nlt_nslt_to_eq_from : Le_total_order -> NLt_NSLt_To_Eq. 
Proof. constructor. intros. branches* (case_eq_lt_gt x y). Qed.

(** contradiction from case analysis *)

Global Instance lt_ge_false_from : Le_total_order -> Lt_Ge_false.
Proof. constructor. introv H1 H2. rewrite~ <- nlt_as_ge in H2. Qed.

Global Instance lt_gt_false_from : Le_total_order -> Lt_Gt_false. 
Proof.
  constructor. introv H1 H2. rewrite~ <- nle_as_gt in H2. 
  apply H2. apply* lt_to_le.
Qed.

Global Instance lt_slt_false_from_le_order : 
  Le_total_order -> Lt_SLt_false.
Proof.
  constructor. introv H1 H2. rewrite <- gt_as_slt in H2.
  apply* lt_gt_false.
Qed.

End Instances.

Implicit Arguments nle_to_sle [[A] [H] [NLe_to_SLe] x y].



(* ********************************************************************** *)
(* * Order modulo -- todo: move *)

Record order_wrt (A:Type) (E:binary A) (R:binary A) : Prop := { 
   order_wrt_refl : refl R; 
   order_wrt_trans : trans R;
   order_wrt_antisym : antisym_wrt E R }.


(* ********************************************************************** *)
(** * Boolean comparison *)

Open Scope comp_scope.

Notation "x ''<=' y" := (isTrue (@le _ _ x y))
  (at level 70, no associativity) : comp_scope.
Notation "x ''>=' y" := (isTrue (@ge _ _ x y))
  (at level 70, no associativity) : comp_scope.
Notation "x ''<' y" := (isTrue (@lt _ _ x y))
  (at level 70, no associativity) : comp_scope.
Notation "x ''>' y" := (isTrue (@gt _ _ x y))
  (at level 70, no associativity) : comp_scope.




==> anc/coq/metatheory/tlc/LibPer.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Partial equivalence relations                                           *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibBool LibLogic LibRelation LibSet.
Module Rel := LibRelation.

(* ********************************************************************** *)
(** * Partial equivalence relations *)

(** [per R] captures the fact that [R] is symmetric and transitive
    relation, that is, a partial equivalence relation *)

Record per A (R:binary A) :=
 { per_sym : sym R;
   per_trans : trans R }.

(** The domain of a PER contains all the points that are related
    to themselves *)

Definition per_dom A (R:binary A) :=
  \set{ x | R x x}.

(** The empty PER *)

Lemma per_empty:
  forall A,
  per (@LibRelation.empty A).
Proof.
  unfold LibRelation.empty.
  constructor.
  unfold sym. eauto.
  unfold trans. eauto.
Qed.

Lemma per_dom_empty:
  forall A,
  per_dom (@LibRelation.empty A) = empty.
Proof.
  reflexivity.
Qed.

(** A singleton PER *)

Definition per_single A (a b:A) :=
  fun x y => x = a /\ y = b.

(** Extension of an per [B] with a node [z] *)

Definition per_add_node A (B:binary A) (z:A) :=
  Rel.union B (per_single z z).

(** Extension of an per [B] with an edge between [x] and [y] *)

Definition per_add_edge A (B:binary A) (x y:A) :=
  stclosure (Rel.union B (per_single x y)).

Lemma per_add_edge_le : forall A (B:binary A) a b,
  Rel.incl B (per_add_edge B a b).
Proof. introv. intros x y H. apply stclosure_step. left~. Qed.

Lemma add_edge_already : forall A (B:binary A) a b,
  per B -> B a b -> per_add_edge B a b = B.
Proof.
  introv P H. extens. intros x y. iff M.
  induction M.
    destruct H0. auto. destruct H0. subst~.
    apply* per_sym.
    apply* per_trans.
  hnf in M.
  apply~ per_add_edge_le.
Qed.

Lemma per_add_edge_per : forall A (R : binary A) a b,
  per R -> per (per_add_edge R a b).
Proof.
  introv [Rs Rt]. unfold per_add_edge. constructor.
  introv H. induction* H.
  introv H1. gen z. induction* H1. 
Qed.

Lemma per_dom_add_edge : forall A (B:binary A) x y,
  per B -> x \in per_dom B -> y \in per_dom B -> 
  per_dom (per_add_edge B x y) = per_dom B \u \{x} \u \{y}.
Proof.
  introv [Sy Tr] Bx By. unfold per_add_edge. apply set_ext. intros z.
  unfold Rel.union. unfold per_dom. unfold per_single.
  do 2 rewrite in_union_eq, in_set. do 2 rewrite in_single_eq.
  iff H.
  set (a:=z) in H at 1. set (b := z) in H.
  asserts~ K: (a = z \/ b = z). clearbody a b. gen K.
  induction H; introv E.
  left. destruct E; subst; destruct H as [M|[? ?]]; subst*.
  intuition.
  intuition.
  destruct H as [E|[Zx|Zy]]; subst*.
Qed.

Lemma per_add_node_per : forall A (B:binary A) r,
  per B -> per (per_add_node B r).
Proof.
  introv [Sy Tr]. unfold per_add_node, per_single, Rel.union.
  constructors.
  intros_all. hnf in Sy. intuition.  
  intros_all. hnf in Tr. intuition; subst*.
Qed.

Lemma per_dom_add_node : forall A (B:binary A) x,
  per_dom (per_add_node B x) = per_dom B \u \{x}.
Proof.
  intros. unfold per_add_node. apply set_ext. intros y.
  unfold Rel.union. unfold per_dom. unfold per_single.
  rewrite in_union_eq. rewrite in_single_eq. do 2 rewrite in_set. 
  intuition. 
Qed.

==> anc/coq/metatheory/tlc/LibPrelude.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Prelude                                                                 *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics.

(** For now on, this file is not used because the standard Prelude of Coq 
    is used instead. *)


(* ********************************************************************** *)
(** * Basic data types 
     -- should be moved to other files, as soon as tactics can be
        implemented without them *)

(** Unit -- move to LibUnit *)

Inductive unit : Type :=
  | tt : unit.

(* TODO: Notation ["()" := tt], as in Program *)

(** Booleans -- move to LibBool *)

Inductive bool : Type :=
  | true : bool
  | false : bool.

Add Printing If bool.
Delimit Scope bool_scope with bool.

(** Natural numbers -- move to LibNat *)

Inductive nat : Set :=
  | O : nat
  | S : nat -> nat.

(** Option -- move to LibOption *)

Inductive option A : Type :=
  | Some : A -> option A
  | None : option A.

(** Sum -- move to LibSum *)

Inductive sum A B : Type :=
  | inl : A -> sum A B 
  | inr : B -> sum A B.

Hint Constructors sum : core.

Notation "x + y" := (sum x y) : type_scope.

(** Product -- move to LibProd *)

Inductive prod A B : Type :=
  | pair : A -> B -> prod A B.

Hint Constructors prod : core.

Add Printing Let prod.
Notation "x * y" := (prod x y) : type_scope.
Notation "x * y" := (prod x y) : type_scope.
Notation "( x , y , .. , z )" := (pair .. (pair x y) .. z) : core_scope.

Definition fst A B (p:A*B) := let '(x,_) := p in x.
Definition snd A B (p:A*B) := let '(_,y) := p in y.


(* ********************************************************************** *)
(** * Logic data types -- move to LibLogic *)

(* ---------------------------------------------------------------------- *)
(** ** Definition of [True], [False] and negation *)

(** Definition of [True] *)

Inductive True : Prop :=
  | True_intro : True. 

Hint Constructors True : core.

(** Definition of [False] *)

Inductive False : Prop := .

(** Definition of negation, [not], written [~ P] *)

Definition not (P : Prop) := P -> False.

Notation "~ x" := (not x) : type_scope.

Hint Unfold not : core.

(* ---------------------------------------------------------------------- *)
(** ** Definition of conjunction and disjunction *)

(** Definition of conjonction, [and], written [P /\ Q],
    and associated projections *)

Inductive and (P Q : Prop) : Prop :=
  | conj : P -> Q -> and P Q. 

Notation "P /\ Q" := (and P Q) : type_scope.

Hint Constructors and : core.

Lemma proj1 : forall (P Q : Prop), P /\ Q -> P.
Proof. auto*. Qed.
Lemma proj2 : forall (P Q : Prop), P /\ Q -> Q.
Proof. auto*. Qed.

(** Definition of disjunction, [or], written [P \/ Q]. *)

Inductive or (P Q : Prop) : Prop :=
  | or_introl : P -> or P Q  (* todo: rename to [or_l] *)
  | or_intror : Q -> or P Q. (* todo: rename to [or_r] *)

Notation "A \/ B" := (or A B) : type_scope.

Hint Constructors or : core.

(* ---------------------------------------------------------------------- *)
(** ** Definition of equivalence and conditional *)

(** Definition of equivalence, [iff], written [P <-> Q] *)

Definition iff (P Q : Prop) := (P -> Q) /\ (Q -> P).

Notation "P <-> Q" := (iff P Q) : type_scope.

Hint Unfold iff.

(** [(IF_then_else P Q R)], written [IF P then Q else R] denotes
    either [P] and [Q], or [~P] and [Q] *)

Definition IF_then_else (P Q R : Prop) := (P /\ Q) \/ (~ P /\ R).

Notation "'IF' c1 'then' c2 'else' c3" := (IF_then_else c1 c2 c3)
  (at level 200, right associativity) : type_scope.


(* ---------------------------------------------------------------------- *)
(** ** Definition of equality and dependent equality *)

(** Definition of equality, [eq], written [x = y] or [x = y :> A] *)

Inductive eq (A : Type) (x : A) : A -> Prop :=
  | eq_refl : eq x x. 

Notation "x = y :> A" := (@eq A x y) : type_scope.
Notation "x = y" := (eq x y) : type_scope.
Notation "x <> y :> A" := (~ @eq A x y) : type_scope.
Notation "x <> y" := (~ eq x y) : type_scope.

Implicit Arguments eq_ind [A].
Implicit Arguments eq_rec [A].
Implicit Arguments eq_rect [A].

Hint Constructors eq : core.

(** Definition of dependent equality *)

Inductive eq_dep (A : Type) (P : A -> Type) (p : A) (x : P p)
  : forall q, P q -> Prop :=
  | eq_dep_refl : eq_dep P p x p x.

Implicit Arguments eq_dep [A P]. 

Hint Constructors eq_dep : core.

(** Definition of John Major's equality *)

Inductive JMeq (A : Type) (x : A) : forall B : Type, B -> Prop :=
   | JMeq_refl : JMeq x x.


(* ---------------------------------------------------------------------- *)
(** ** Definition of existential and unique existential *)

(** Definition of existential, [ex], written [exists x, P] *)

Inductive ex (A : Type) (P : A -> Prop) : Prop :=
  | ex_intro : forall x, P x -> ex P.

Notation "'exists' x , p" := (ex (fun x => p))
  (at level 200, x ident, right associativity) : type_scope.
Notation "'exists' x : t , p" := (ex (fun x:t => p))
  (at level 200, x ident, right associativity,
    format "'[' 'exists'  '/  ' x  :  t ,  '/  ' p ']'")
  : type_scope.

Hint Constructors ex : core.

(** Definition of unique existential, [unique], written [exists !x, P] *)

Definition unique_st (A : Type) (P : A -> Prop) (x : A) :=
  P x /\ forall y, P y -> x = y.

Hint Unfold unique_st. 

Definition ex_unique (A : Type) (P : A -> Prop) :=
  ex (unique_st P). 

Notation "'exists' ! x , P" := (ex_unique (fun x => P))
  (at level 200, x ident, right associativity,
    format "'[' 'exists' !  '/  ' x ,  '/  ' P ']'") : type_scope.
Notation "'exists' ! x : A , P" :=
  (ex_unique (fun x:A => P))
  (at level 200, x ident, right associativity,
    format "'[' 'exists' !  '/  ' x  :  A ,  '/  ' P ']'") : type_scope.


(* ********************************************************************** *)
(** * Peano -- move all the contents to LibNat *)

(* ********************************************************************** *)
(** * Specif -- move to LibLogic *)

(* ---------------------------------------------------------------------- *)
(** ** Subset-type *)

(** Definition *)

Inductive sig (A : Type) (P : A -> Prop) : Type :=
  | exist : forall x, P x -> sig P. 

(* --todo: implicit Arguments exist [A P x]. ?*)

Notation "{ x | P }" := (sig (fun x => P)) : type_scope.
Notation "{ x : A | P }" := (sig (fun x:A => P)) : type_scope.
Add Printing Let sig.

(** Projections *)

Section SigProj.
Variables (A : Type) (P : A -> Prop).
Definition sig_1 (e:sig P) : A := 
  let (a,_) := e in a.
Definition sig_2 (e:sig P) : P (sig_1 e) := 
  let (_,b) := e in b.
End SigProj.


(* ---------------------------------------------------------------------- *)
(** ** Sigma-type *)

(** Definition *)

Inductive sigT (A : Type) (P : A -> Type) : Type :=
  | existT : forall x, P x -> sigT P.

Notation "{ x : A & P }" := (sigT (fun x:A => P)) : type_scope.
Add Printing Let sigT.

(* TODO: do we want "Implicit Arguments existT [A P x]." ?*)
(* TODO: do we want "Notation "{ x & P }" := (sigT (fun x:A => P)) : type_scope." ? *)

(** Projections *)

Section SigProj.
Variables (A : Type) (P : A -> Type).
Definition sigT_1 (e:sigT P) : A := 
  let (a,_) := e in a.
Definition sigT_2 (e:sigT P) : P (sigT_1 e) := 
  let (_,b) := e in b.
End SigProj.


(* ---------------------------------------------------------------------- *)
(** ** Connection between subset types and sigma types *)

(* [sigT] is equivalent to [sig] for predicates *)

Coercion sig_of_sigT (A:Type) (P:A->Prop) (E:sigT P) : sig P.
Coercion sigT_of_sig (A:Type) (P:A->Prop) (E:sig P) : sigT P.

Lemma pred_sigT_is_sig : forall (A:Type) (P:A->Prop),
  sigT P = sig P.

(* todo: do we want:
Lemma sig_of_sigT : forall (A:Type) (P:A->Prop), sigT P -> sig P.
Lemma sigT_of_sig : forall (A:Type) (P:A->Prop), sig P -> sigT P.
Coercion sigT_of_sig : sig >-> sigT.
Coercion sig_of_sigT : sigT >-> sig.
*)


(* ********************************************************************** *)
(** * Well-foundedness -- move to LibWf *)

(** An element [x] is accessible with respect to a relation [R] iff any
   finite chain of [R]-related elements starting from [x] is finite *)

Inductive Acc (A : Type) (R : A -> A -> Prop) (x : A) : Prop :=
  | Acc_intro : (forall y, R y x -> Acc R y) -> Acc R x.

(** A relation is well-founded if all the elements are accessibles *)

Definition wf (A : Type) (R : A -> A -> Prop) := 
  forall a, Acc R a.


==> anc/coq/metatheory/tlc/LibProd.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Product of Data Structures                                              *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic.
Generalizable Variables A B.

(* ********************************************************************** *)
(** * Inhabited *)

Instance prod_inhab : forall `{Inhab A, Inhab B}, Inhab (A * B).
Proof. intros. apply (prove_Inhab (arbitrary, arbitrary)). Qed.


(* ********************************************************************** *)
(** * Structure *)

(** Decomposition as projection *)

Lemma tuple2_from_proj : forall A1 A2 (x:A1*A2), 
  (fst x, snd x) = x.
Proof. intros. destruct~ x. Qed.

(** Structural equality *)

Section Properties.
Variables (A1 A2 A3 A4 : Type). 
Lemma eq_prod2 : forall (x1 y1:A1) (x2 y2:A2),
  x1 = y1 -> x2 = y2 -> (x1, x2) = (y1, y2).
Proof. intros. subst~. Qed.

Lemma eq_prod3 : forall (x1 y1:A1) (x2 y2:A2) (x3 y3:A3),
  x1 = y1 -> x2 = y2 -> x3 = y3 -> (x1, x2, x3) = (y1, y2, y3).
Proof. intros. subst~. Qed.

Lemma eq_prod4 : forall (x1 y1:A1) (x2 y2:A2) (x3 y3:A3) (x4 y4:A4),
  x1 = y1 -> x2 = y2 -> x3 = y3 -> x4 = y4 -> (x1, x2, x3, x4) = (y1, y2, y3, y4).
Proof. intros. subst~. Qed.

End Properties.

Hint Immediate eq_prod2 eq_prod3 eq_prod4.



(* ********************************************************************** *)
(** * Operations *)

(** [fst] and [snd] are defined in the standard library *)

Implicit Arguments fst [[A] [B]].
Implicit Arguments snd [[A] [B]].


(* ---------------------------------------------------------------------- *)
(** ** Notation for projections *)

(** N-ary projections are defined as notations and not as
    definitions, which has appeared to be more flexible with 
    respect to type inference.
    TODO: investigate the possibility of using definitions. *)

Notation "'proj11' P" := P (at level 69, only parsing).

Notation "'proj21' P" := (proj1 P) (at level 69, only parsing).
Notation "'proj22' P" := (proj2 P) (at level 69, only parsing).

Notation "'proj31' P" := (proj1 P) (at level 69).
Notation "'proj32' P" := (proj1 (proj2 P)) (at level 69).
Notation "'proj33' P" := (proj2 (proj2 P)) (at level 69).

Notation "'proj41' P" := (proj1 P) (at level 69).
Notation "'proj42' P" := (proj1 (proj2 P)) (at level 69).
Notation "'proj43' P" := (proj1 (proj2 (proj2 P))) (at level 69).
Notation "'proj44' P" := (proj2 (proj2 (proj2 P))) (at level 69).

Notation "'proj51' P" := (proj1 P) (at level 69).
Notation "'proj52' P" := (proj1 (proj2 P)) (at level 69).
Notation "'proj53' P" := (proj1 (proj2 (proj2 P))) (at level 69).
Notation "'proj54' P" := (proj1 (proj2 (proj2 (proj2 P)))) (at level 69).
Notation "'proj55' P" := (proj2 (proj2 (proj2 (proj2 P)))) (at level 69).

(*-----------------------------------------------------*)
(** ** Currying *)

Section Currying.
Variables (A1 A2 A3 A4 A5 B : Type).
Definition curry1 f : A1 -> B := 
  f.
Definition curry2 f : A1 -> A2 -> B :=
  fun x1 x2 => f (x1,x2).
Definition curry3 f : A1 -> A2 -> A3 -> B :=
  fun x1 x2 x3 => f (x1,x2,x3).
Definition curry4 f : A1 -> A2 -> A3 -> A4 -> B :=
  fun x1 x2 x3 x4 => f (x1,x2,x3,x4).
Definition curry5 f : A1 -> A2 -> A3 -> A4 -> A5 -> B :=
  fun x1 x2 x3 x4 x5 => f (x1,x2,x3,x4,x5).
End Currying.

(*-----------------------------------------------------*)
(** ** Uncurrying *)

Section Uncurrying.
Variables (A1 A2 A3 A4 A5 B : Type).
Definition uncurry1 f : A1 -> B := 
  f.
Definition uncurry2 f : A1*A2 -> B :=
  fun p => match p with (x1,x2) =>
  f x1 x2 end.
Definition uncurry3 f : A1*A2*A3 -> B :=
  fun p => match p with (x1,x2,x3) =>
  f x1 x2 x3 end.
Definition uncurry4 f : A1*A2*A3*A4 -> B :=
  fun p => match p with (x1,x2,x3,x4) =>
  f x1 x2 x3 x4 end.
Definition uncurry5 f : A1*A2*A3*A4*A5 -> B :=
  fun p => match p with (x1,x2,x3,x4,x5) =>
  f x1 x2 x3 x4 x5 end.
End Uncurrying.

(* ---------------------------------------------------------------------- *)
(** ** Uncurrying for relations *)

(** [uncurrypN] turns a function of type [A1 -> A1 -> .. -> AN -> AN -> B]
    into a function of type [(A1*..*AN) -> (A1*..*AN) -> B]. *)

Section Uncurryp.
Variables (A1 A2 A3 A4 B : Type).
Definition uncurryp1 f : A1 -> A1 -> B := 
  f.
Definition uncurryp2 f : A1*A2 -> A1*A2 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2),(y1,y2) =>
  f x1 y1 x2 y2 end.
Definition uncurryp3 f : A1*A2*A3 -> A1*A2*A3 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3),(y1,y2,y3) =>
  f x1 x2 x3 y1 y2 y3 end.
Definition uncurryp4 f : A1*A2*A3*A4 -> A1*A2*A3*A4 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3,x4),(y1,y2,y3,y4) =>
  f x1 x2 x3 x4 y1 y2 y3 y4 end.
End Uncurryp.

(** Unfolding *)

Tactic Notation "unfold_uncurryp" :=
  unfold uncurryp1, uncurryp2, uncurryp3, uncurryp4.

Tactic Notation "unfolds_uncurryp" :=
  unfold uncurryp1, uncurryp2, uncurryp3, uncurryp4 in *.

(* ---------------------------------------------------------------------- *)
(** ** Inverse projections for relations *)

(* TODO: rename to [unprojpNK] and define also [unprojNK] *)

(** [unprojNK] turns a function of type [AK -> AK -> B]
    into a function of type [(A1*..*AN) -> (A1*..*AN) -> B]. *)

Section Unproj.
Variables (A1 A2 A3 A4 B : Type).
Definition unproj21 f : A1*A2 -> A1*A2 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2),(y1,y2) =>
  f x1 y1 end.
Definition unproj22 f : A1*A2 -> A1*A2 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2),(y1,y2) =>
  f x2 y2 end.
Definition unproj31 f : A1*A2*A3 -> A1*A2*A3 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3),(y1,y2,y3) =>
  f x1 y1 end.
Definition unproj32 f : A1*A2*A3 -> A1*A2*A3 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3),(y1,y2,y3) =>
  f x2 y2 end.
Definition unproj33 f : A1*A2*A3 -> A1*A2*A3 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3),(y1,y2,y3) =>
  f x3 y3 end.
Definition unproj41 f : A1*A2*A3*A4 -> A1*A2*A3*A4 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3,x4),(y1,y2,y3,y4) =>
  f x1 y1 end.
Definition unproj42 f : A1*A2*A3*A4 -> A1*A2*A3*A4 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3,x4),(y1,y2,y3,y4) =>
  f x2 y2 end.
Definition unproj43 f : A1*A2*A3*A4 -> A1*A2*A3*A4 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3,x4),(y1,y2,y3,y4) =>
  f x3 y3 end.
Definition unproj44 f : A1*A2*A3*A4 -> A1*A2*A3*A4 -> B :=
  fun p1 p2 => match p1,p2 with (x1,x2,x3,x4),(y1,y2,y3,y4) =>
  f x4 y4 end.
End Unproj.

Implicit Arguments unproj21 [ A1 B ].
Implicit Arguments unproj22 [ A2 B ].
Implicit Arguments unproj31 [ A1 B ].
Implicit Arguments unproj32 [ A2 B ].
Implicit Arguments unproj33 [ A3 B ].
Implicit Arguments unproj41 [ A1 B ].
Implicit Arguments unproj42 [ A2 B ].
Implicit Arguments unproj43 [ A3 B ].
Implicit Arguments unproj44 [ A4 B ].

(** Unfolding *)

Tactic Notation "unfold_unproj" :=
  unfold unproj21, unproj22, unproj31, unproj32, unproj33,
         unproj41, unproj42, unproj43, unproj44.

Tactic Notation "unfolds_unproj" :=
  unfold unproj21, unproj22, unproj31, unproj32, unproj33,
         unproj41, unproj42, unproj43, unproj44 in *.



==> anc/coq/metatheory/tlc/LibReflect.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Reflection between booleans and propositions                            *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic.
Require Export LibBool.

(* ********************************************************************** *)
(** * Reflection between booleans and propositions *)

(** [istrue b] produces a proposition that is [True] if and only if
    the boolean [b] is equal to [true].
    [isTrue P] produces a boolean expression that is [true] if and only
    if the proposition [P] is equal to [True]. *)

(* ---------------------------------------------------------------------- *)
(** ** Translation from booleans into propositions *)

(** Any boolean [b] can be viewed as a proposition through the 
    relation [b = true]. *)

Coercion istrue (b : bool) : Prop := (b = true). 

(** Specification of the coercion [istrue] *)

Lemma istrue_def : forall b, 
  istrue b = (b = true). 
Proof. reflexivity. Qed.

Lemma istrue_true_eq : istrue true = True. 
Proof. rewrite istrue_def. extens*. Qed.

Lemma istrue_false_eq : istrue false = False. 
Proof. rewrite istrue_def. extens. iff; auto_false. Qed.

(** Update of the unfolding tactics to go through the coercion
    [istrue] (see LibTactics). *)

Ltac apply_to_head_of E cont ::=
  let go E := let P := get_head E in cont P in
  match E with
  | istrue ?A => go A
  | istrue (neg ?A) => go A
  | ?A = ?B => first [ go A | go B ]
  | ?A => go A 
  end.

Global Opaque istrue.


(* ---------------------------------------------------------------------- *)
(** ** Tactics for proving boolean goals [true] and [false] *)

(** Proving the goals [true] and [~ false] *) 

Lemma istrue_true : true. 
Proof. reflexivity. Qed.

Hint Resolve istrue_true.

Lemma istrue_not_false : ~ false. 
Proof. rewrite istrue_false_eq. intuition. Qed.

Hint Resolve istrue_not_false.

(** Proving the goal [false] and [False] *)

Lemma False_to_false : False -> false.
Proof. intros K. false. Qed.

Hint Extern 1 (istrue false) => 
  apply False_to_false.

Lemma false_to_False : false -> False.
Proof. intros K. rewrite~ istrue_false_eq in K. Qed.

Hint Extern 1 (False) => match goal with
  | H: istrue false |- _ => apply (istrue_not_false H) end.

(* ---------------------------------------------------------------------- *)
(** ** Translation from propositions into booleans *)

(** The expression [isTrue P] evaluates to [true] if and only if 
    the proposition [P] is [True]. *)

Definition isTrue (P : Prop) : bool := 
  If P then true else false.

(** Simplification lemmas *)

Lemma isTrue_def : forall P,
  isTrue P = If P then true else false.
Proof. reflexivity. Qed.

Lemma isTrue_True : isTrue True = true.
Proof. unfolds. case_if; auto_false~. Qed.

Lemma isTrue_False : isTrue False = false.
Proof. unfolds. case_if; auto_false~. Qed.

(** Notation for comparison in [bool] are [x '= y] and [x '<> y] *)

Notation "x ''=' y :> A" := (isTrue (@eq A x y))
  (at level 70, y at next level, only parsing) : comp_scope.
Notation "x ''<>' y :> A" := (isTrue (~ (@eq A x y)))
  (at level 69, y at next level, only parsing) : comp_scope.
Notation "x ''=' y" := (isTrue (@eq _ x y))
  (at level 70, y at next level, no associativity) : comp_scope.
Notation "x ''<>' y" := (isTrue (~ (@eq _ x y)))
  (at level 69, y at next level, no associativity) : comp_scope.

Global Opaque isTrue.
Open Scope comp_scope.


(* ---------------------------------------------------------------------- *)
(** ** Extensionality for boolean equality *)

Lemma bool_ext : forall b1 b2 : bool,
  (b1 <-> b2) -> b1 = b2.
Proof.
  destruct b1; destruct b2; intros; auto_false.
  destruct H. false H; auto.
  destruct H. false H0; auto.
Qed.

Instance bool_extensional : Extensional bool.
Proof. apply (@Build_Extensional bool iff bool_ext). Defined.



(* ********************************************************************** *)
(** * Lemmas for reflection *)

(* ---------------------------------------------------------------------- *)
(** ** Rewriting rules for distributing [istrue] *)

Section DistribIstrue.
Implicit Types b : bool.
Implicit Types P : Prop.

Lemma istrue_isTrue_iff : forall (P : Prop),
  istrue (isTrue P) <-> P.
Proof. intros. rewrite isTrue_def. case_if; auto_false*. Qed.

Lemma istrue_isTrue : forall P,
  istrue (isTrue P) = P.
Proof. extens. rewrite* istrue_isTrue_iff. Qed.

Lemma istrue_neg : forall b,
  istrue (!b) = ~ (istrue b).
Proof. extens. tautob*. Qed.

Lemma istrue_and : forall b1 b2,
  istrue (b1 && b2) = (istrue b1 /\ istrue b2).
Proof. extens. tautob*. Qed.

Lemma istrue_or : forall b1 b2,
  istrue (b1 || b2) = (istrue b1 \/ istrue b2).
Proof. extens. tautob*. Qed.

End DistribIstrue.

(* ---------------------------------------------------------------------- *)
(** ** Rewriting rules for distributing [isTrue] *)

Section DistribIsTrue.
Implicit Types b : bool.
Implicit Types P : Prop.

Lemma isTrue_istrue : forall b,
  isTrue (istrue b) = b.
Proof. extens. rewrite* istrue_isTrue_iff. Qed.

Lemma isTrue_not : forall P,
  isTrue (~ P) = ! isTrue P.
Proof. extens. do 2 rewrite isTrue_def. do 2 case_if; auto_false*. Qed.

Lemma isTrue_and : forall P1 P2,
  isTrue (P1 /\ P2) = (isTrue P1 && isTrue P2).
Proof. extens. do 3 rewrite isTrue_def. do 3 case_if; auto_false*. Qed.

Lemma isTrue_or : forall P1 P2,
  isTrue (P1 \/ P2) = (isTrue P1 || isTrue P2).
Proof. extens. do 3 rewrite isTrue_def. do 3 case_if; auto_false*. Qed.

End DistribIsTrue.

(* ---------------------------------------------------------------------- *)
(** Corrolaries obtained by composition *)

Lemma istrue_neg_isTrue : forall P,
  istrue (! isTrue P) = ~ P.
Proof. intros. rewrite istrue_neg. rewrite~ istrue_isTrue. Qed.

Lemma isTrue_not_istrue : forall b,
  isTrue (~ istrue b) = !b.
Proof. intros. rewrite isTrue_not. rewrite~ isTrue_istrue. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Tactics for distributing [istrue] and [isTrue] *)

(** [rew_reflect] distributes [istrue]. *)

Hint Rewrite istrue_true_eq istrue_false_eq istrue_isTrue 
  istrue_neg istrue_and istrue_or : rew_reflect.

Tactic Notation "rew_reflect" :=
  autorewrite with rew_reflect.
Tactic Notation "rew_reflect" "in" "*" :=
  autorewrite with rew_reflect in *.
Tactic Notation "rew_reflect" "in" hyp(H) :=
  autorewrite with rew_reflect in H.

Tactic Notation "rew_reflect" "~" :=
  rew_reflect; auto_tilde.
Tactic Notation "rew_reflect" "~" "in" "*" :=
  rew_reflect in *; auto_tilde.
Tactic Notation "rew_reflect" "~" "in" hyp(H) :=
  rew_reflect in H; auto_tilde.

Tactic Notation "rew_reflect" "*" :=
  rew_reflect; auto_star.
Tactic Notation "rew_reflect" "*" "in" "*" :=
  rew_reflect in *; auto_star.
Tactic Notation "rew_reflect" "*" "in" hyp(H) :=
  rew_reflect in H; auto_star.

(** [rew_unreflect] distributes [istrue]. *)

Hint Rewrite isTrue_True isTrue_False isTrue_istrue 
 isTrue_not isTrue_and isTrue_or : rew_unreflect.

Tactic Notation "rew_unreflect" :=
  autorewrite with rew_unreflect.
Tactic Notation "rew_unreflect" "in" "*" :=
  autorewrite with rew_unreflect in *.
Tactic Notation "rew_unreflect" "in" hyp(H) :=
  autorewrite with rew_unreflect in H.

Tactic Notation "rew_unreflect" "~" :=
  rew_unreflect; auto_tilde.
Tactic Notation "rew_unreflect" "~" "in" "*" :=
  rew_unreflect in *; auto_tilde.
Tactic Notation "rew_unreflect" "~" "in" hyp(H) :=
  rew_unreflect in H; auto_tilde.

Tactic Notation "rew_unreflect" "*" :=
  rew_unreflect; auto_star.
Tactic Notation "rew_unreflect" "*" "in" "*" :=
  rew_unreflect in *; auto_star.
Tactic Notation "rew_unreflect" "*" "in" hyp(H) :=
  rew_unreflect in H; auto_star.


(* ---------------------------------------------------------------------- *)
(** ** Properties of boolean comparison *)

Lemma isTrue_true : forall (P:Prop),
  P -> isTrue P = true.
Proof. intros. rewrite isTrue_def. case_if*. Qed.

Lemma isTrue_false : forall (P:Prop),
  ~ P -> isTrue P = false.
Proof. intros. rewrite isTrue_def. case_if*. Qed.

Lemma eqb_eq : forall A (x y:A),
  x = y -> (x '= y) = true.
Proof. intros. subst. apply~ isTrue_true. Qed.

Lemma eqb_self : forall A (x:A),
  (x '= x) = true.
Proof. intros. apply~ eqb_eq. Qed.

Lemma eqb_neq : forall A (x y:A),
  x <> y -> (x '= y) = false.
Proof. intros. subst. apply~ isTrue_false. Qed.

Lemma neqb_eq : forall A (x y:A),
  x = y -> (x '<> y) = false.
Proof. intros. subst. rewrite~ isTrue_false. Qed.

Lemma neqb_neq : forall A (x y:A),
  x <> y -> (x '<> y) = true.
Proof. intros. subst. rewrite~ isTrue_true. Qed.

Lemma neqb_self : forall A (x:A),
  (x '<> x) = false.
Proof. intros. apply~ neqb_eq. Qed.


(* ********************************************************************** *)
(** * Tactics for reflection *)

(* ---------------------------------------------------------------------- *)
(** ** Tactic [fold_bool] *)

(** Tactic [fold_bool] simplifies goal and hypotheses of the form
    [b = true] and [b = false], as well as their symmetric *)

Section FoldingBool.
Variables (b : bool).

Lemma bool_eq_true :
  b -> b = true.
Proof. auto. Qed.

Lemma eq_true_l : 
  true = b -> b.
Proof. tautob~. Qed.

Lemma eq_true_r :
  b = true -> b.
Proof. tautob~. Qed.

Lemma eq_false_l :
  false = b -> !b.
Proof. tautob~. Qed.

Lemma eq_false_r : 
  b = false -> !b.
Proof. tautob~. Qed.

Lemma eq_true_l_back : 
  b -> true = b.
Proof. tautob~. Qed.

Lemma eq_true_r_back :
  b -> b = true.
Proof. tautob~. Qed.

Lemma eq_false_l_back :
  !b -> false = b.
Proof. tautob~. Qed.

Lemma eq_false_r_back : 
  !b -> b = false.
Proof. tautob~. Qed.

Lemma eq_false_r_back_not : 
  (~b) -> b = false.
Proof. destruct b; auto_false. Qed. (*todo:tautob~.*)

Lemma neg_neg_back : 
  b -> !!b.
Proof. tautob~. Qed.

Lemma neg_neg_forward : 
  !!b -> b.
Proof. tautob~. Qed.

Lemma eq_bool_prove : forall b' : bool,
  (b -> b') -> (b' -> b) -> b = b'.
Proof. lets: false_to_False. tautob~; tryfalse~. Qed.
  (* todo: simplify *)

Lemma eq_bool_iff : forall b' : bool,
  b = b' -> (b <-> b').
Proof. tautob*. Qed.

End FoldingBool.

Ltac fold_bool := 
  repeat match goal with 
  | H: true = ?b |- _ => applys_to H eq_true_l
  | H: ?b = true |- _ => applys_to H eq_true_r
  | H: false = ?b |- _ => applys_to H eq_false_l
  | H: ?b = false |- _ => applys_to H eq_false_r
  | H: istrue (!! ?b) |- _ => applys_to H neg_neg_forward 
  | |- true = ?b => apply eq_true_l_back
  | |- ?b = true => apply eq_true_r_back
  | |- false = ?b => apply eq_false_l_back
  | |- ?b = false => apply eq_false_r_back
  | |- istrue (!! ?b) => apply neg_neg_back
  end.


(* ---------------------------------------------------------------------- *)
(** ** Tactic [fold_prop] *)

(** Tactic [fold_prop] simplifies goal and hypotheses of the form 
    [istrue b] or [~ istrue b], or [P = True] or [P = False]
    as well as their symmetric *)

Section FoldingProp.
Variables (P : Prop) (b : bool).

Lemma istrue_isTrue_back :
  P -> istrue (isTrue P).
Proof. rewrite~ istrue_isTrue. Qed.

Lemma istrue_isTrue_forw :
  istrue (isTrue P) -> P.
Proof. rewrite~ istrue_isTrue. Qed.

Lemma istrue_not_isTrue_back :
  ~ P -> istrue (! isTrue P).
Proof. rewrite~ istrue_neg_isTrue. Qed.

Lemma istrue_not_isTrue_forw :
  istrue (! isTrue P) -> ~ P.
Proof. rewrite~ istrue_neg_isTrue. Qed.

Lemma prop_eq_True_forw :
  (P = True) -> P.
Proof. intros. subst~. Qed.

Lemma prop_eq_True_back :
  P -> (P = True).
Proof. intros. extens*. Qed.

Lemma prop_eq_False_forw :
  (P = False) -> ~ P.
Proof. intro. subst*. Qed.

Lemma prop_eq_False_back :
  ~ P -> (P = False).
Proof. intros. extens*. Qed.

Lemma prop_neq_True_forw :
  (P <> True) -> ~ P.
Proof. intros_all. apply H. extens*. Qed.

Lemma prop_neq_True_back :
  ~ P -> (P <> True).
Proof. intros_all. subst~. Qed.

Lemma prop_neq_False_forw :
  (P <> False) -> P.
Proof.
  intros_all. apply not_not_elim.
  intros_all. apply H. extens*.
Qed.

Lemma prop_neq_False_back :
  P -> (P <> False).
Proof. introv M K. rewrite~ <- K. Qed.

Lemma not_istrue_isTrue_forw : 
  ~ istrue (isTrue P) -> ~ P.
Proof. apply contrapose_intro. rewrite~ istrue_isTrue. Qed.

Lemma not_istrue_not_isTrue_forw : 
  ~ istrue (! isTrue P) -> P.
Proof.
  rewrite <- (@not_not P). apply contrapose_intro.
  rewrite~ istrue_neg_isTrue. 
Qed. (* todo: missing lemma from lib logic about ~A->B *)

Lemma not_istrue_isTrue_back : 
  ~ P -> ~ istrue (isTrue P).
Proof. apply contrapose_intro. rewrite~ istrue_isTrue. Qed.

Lemma not_istrue_not_isTrue_back : 
  P -> ~ istrue (! isTrue P).
Proof. 
  rewrite <- (@not_not P). apply contrapose_intro.
  rewrite~ istrue_neg_isTrue. 
Qed.

End FoldingProp.

Ltac fold_prop := 
  repeat match goal with 
  | H: istrue (isTrue ?P) |- _ => applys_to H istrue_isTrue_forw
  | H: istrue (! isTrue ?P) |- _ => applys_to H istrue_not_isTrue_forw
  | H: ~ istrue (isTrue ?P) |- _ => applys_to H not_istrue_isTrue_forw
  | H: ~ istrue (! isTrue ?P) |- _ => applys_to H not_istrue_not_isTrue_forw
  | H: (?P = True) |- _ => applys_to H prop_eq_True_forw
  | H: (?P = False) |- _ => applys_to H prop_eq_False_forw
  | H: (True = ?P) |- _ => symmetry in H; applys_to H prop_eq_True_forw
  | H: (False = ?P) |- _ => symmetry in H; applys_to H prop_eq_False_forw
  | H: ~ (~ ?P) |- _ => applys_to H not_not_elim 
  | |- istrue (isTrue ?P) => apply istrue_isTrue_back
  | |- istrue (! isTrue ?P) => apply istrue_not_isTrue_back
  | |- ~ istrue (isTrue ?P) => apply not_istrue_isTrue_back
  | |- ~ istrue (! isTrue ?P) => apply not_istrue_not_isTrue_back
  | |- (?P = True) => apply prop_eq_True_back
  | |- (?P = False) => apply prop_eq_False_back
  | |- (True = ?P) => symmetry; apply prop_eq_True_back
  | |- (False = ?P) => symmetry; apply prop_eq_False_back
  | |- ~ (~ ?P) => apply not_not_intro
  end.

Ltac case_if_post ::= fold_prop.

  (* todo: improve case_if so that there is no need for that *)


(* ---------------------------------------------------------------------- *)
(** ** Tactics for case analysis on booleans *)

(** Extends the tactic [test_dispatch] from LibLogic.v, so as to
    be able to call the tactic [tests] directly on boolean expressions *)

Ltac tests_bool_base E H1 H2 :=
  tests_prop_base (istrue E) H1 H2.

Ltac tests_dispatch E H1 H2 ::=
  match type of E with
  | bool => tests_bool_base E H1 H2
  | Prop => tests_prop_base E H1 H2
  | {_}+{_} => tests_ssum_base E H1 H2
  end.


(* ---------------------------------------------------------------------- *)
(** ** Lemmas for testing booleans *)

Lemma bool_cases : forall (b : bool), 
  b \/ !b.
Proof. tautob*. Qed.

Lemma bool_cases_eq : forall (b : bool), 
  b = true \/ b = false.
Proof. tautob*. Qed.

Lemma xor_cases : forall (b1 b2 : bool), 
  xor b1 b2 -> (b1 = true /\ b2 = false)
            \/ (b1 = false /\ b2 = true).
Proof. tautob; auto_false*. Qed.

Implicit Arguments xor_cases [b1 b2].



==> anc/coq/metatheory/tlc/LibRelation.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Binary relations                                                        *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibBool LibLogic LibProd LibSum.
Require Export LibOperation.


(* ********************************************************************** *)
(** * Generalities on binary relations *)

Definition binary (A : Type) := A -> A -> Prop.

(* ---------------------------------------------------------------------- *)
(** ** Inhabited *)

Instance binary_inhab : forall A, Inhab (binary A).
Proof. intros. apply (prove_Inhab (fun _ _ => True)). Qed.

(* ---------------------------------------------------------------------- *)
(** ** Extensionality *)

Lemma binary_extensional : forall A (R1 R2:binary A),
  (forall x y, R1 x y <-> R2 x y) -> R1 = R2.
Proof. intros_all. apply~ prop_ext_2. Qed.

Instance binary_extensional_inst : forall A, Extensional (binary A).
Proof. intros. apply (Build_Extensional _ (@binary_extensional A)). Defined.


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

Section Properties.
Variables (A:Type).
Implicit Types x y z : A.
Implicit Types R : binary A.

(** Reflexivity, irreflexivity, transitivity, symmetry, totality *)

Definition refl R := 
  forall x, R x x.
Definition irrefl R := 
  forall x, ~ (R x x).
Definition trans R := 
  forall y x z, R x y -> R y z -> R x z.
Definition sym R := 
  forall x y, R x y -> R y x.
Definition asym R := 
  forall x y, R x y -> ~ R y x.
Definition total R :=
  forall x y, R x y \/ R y x.

(** Antisymmetry with respect to an equivalence relation, 
    antisymmetry with respect to Leibnitz equality,
     i.e. [forall x y, R x y -> R y x -> x = y] *)

Definition antisym_wrt (E:binary A) R :=
  forall x y, R x y -> R y x -> E x y.
Definition antisym := 
  antisym_wrt (@eq A).

(** Inclusion between relations *)

Definition incl R1 R2 :=
  forall x y, R1 x y -> R2 x y.

(** Equality between relations *)

Lemma rel_eq_intro : forall R1 R2,
  (forall x y, R1 x y <-> R2 x y) -> R1 = R2.
Proof. intros. extens*. Qed.

Lemma rel_eq_elim : forall R1 R2,
  R1 = R2 -> (forall x y, R1 x y <-> R2 x y).
Proof. intros. subst*. Qed.

End Properties.

(* ---------------------------------------------------------------------- *)
(** ** Constructions *)

Section Constructions.
Variable (A : Type).
Implicit Types R : binary A.
Implicit Types x y z : A.

(** The empty relation *)

Definition empty : binary A :=
  fun x y => False.

(** Swap (i.e. symmetric, converse, or transpose) of a relation *)
 
Definition flip R : binary A := 
  fun x y => R y x.

(** Complement of a relation *)
 
Definition compl R : binary A := 
  fun x y => ~ R y x.

(** Union of two relations *)

Definition union R1 R2 : binary A :=
  fun x y => R1 x y \/ R2 x y.

(** Strict order associated with an order, wrt Leibnitz' equality *)

Definition strict R : binary A :=
  fun x y => R x y /\ x <> y.

(** Large order associated with an order, wrt Leibnitz' equality *)

Definition large R : binary A :=
  fun x y => R x y \/ x = y.

End Constructions.

(** Inverse image *)

Definition inverse_image (A B:Type) (R:binary B) (f:A->B) : binary A :=
  fun x y => R (f x) (f y).

(** Pointwise product *)

Definition prod2 (A1 A2:Type) 
 (R1:binary A1) (R2:binary A2) : binary (A1*A2) :=
  fun p1 p2 : A1*A2 => match p1,p2 with (x1,x2),(y1,y2) => 
    R1 x1 y1 /\ R2 x2 y2 end.

Definition prod3 (A1 A2 A3:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) 
 : binary (A1*A2*A3) := 
  prod2 (prod2 R1 R2) R3.

Definition prod4 (A1 A2 A3 A4:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4) 
 : binary (A1*A2*A3*A4) := 
  prod2 (prod3 R1 R2 R3) R4.

Tactic Notation "unfold_prod" :=
  unfold prod4, prod3, prod2.

Tactic Notation "unfolds_prod" :=
  unfold prod4, prod3, prod2 in *.

(** Lexicographical order *)

Definition lexico2 {A1 A2} (R1:binary A1) (R2:binary A2)
  : binary (A1*A2) :=
  fun p1 p2 : A1*A2 => let (x1,x2) := p1 in let (y1,y2) := p2 in
  (R1 x1 y1) \/ (x1 = y1) /\ (R2 x2 y2).

Definition lexico3 {A1 A2 A3} 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) : binary (A1*A2*A3) :=
  lexico2 (lexico2 R1 R2) R3.

Definition lexico4 {A1 A2 A3 A4}
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4) 
 : binary (A1*A2*A3*A4) :=
  lexico2 (lexico3 R1 R2 R3) R4.

Tactic Notation "unfold_lexico" :=
  unfold lexico4, lexico3, lexico2.

Tactic Notation "unfolds_lexico" :=
  unfold lexico4, lexico3, lexico2 in *.


(* ---------------------------------------------------------------------- *)
(** ** Properties of constructions *)

Section ConstructionsProp.
Variable (A : Type).
Implicit Types R : binary A.
Implicit Types x y z : A.

Lemma refl_elim : forall x y R,
  refl R -> x = y -> R x y.
Proof. intros_all. subst~. Qed.

Lemma sym_elim : forall x y R,
  sym R -> R x y -> R y x.
Proof. introv Sy R1. apply* Sy. Qed.

Lemma antisym_elim : forall x y R,
  antisym R -> R x y -> R y x -> x <> y -> False.
Proof. intros_all*. Qed.

Lemma irrefl_neq : forall R,
  irrefl R -> 
  forall x y, R x y -> x <> y. 
Proof. introv H P E. subst. apply* H. Qed.

Lemma irrefl_elim : forall R,
  irrefl R -> 
  forall x, R x x -> False. 
Proof. introv H P. apply* H. Qed.

Lemma sym_to_eq : forall R,
  sym R -> 
  forall x y, R x y = R y x.
Proof. introv H. intros. apply prop_ext. split; apply H. Qed.

Lemma sym_flip : forall R,
  sym R -> flip R = R.
Proof. intros. unfold flip. apply* prop_ext_2. Qed.

Lemma trans_strict : forall R,
  trans R -> antisym R -> trans (strict R).
Proof. 
  introv T S. unfold strict. introv [H1 H2] [H3 H4]. split. 
    apply* T.
    intros K. subst. apply H2. apply~ S.
Qed.

Lemma flip_flip : forall R, 
  flip (flip R) = R.
Proof. intros. apply* prop_ext_2. Qed.

Lemma flip_refl : forall R,
  refl R -> refl (flip R).
Proof. intros_all. unfolds flip. auto. Qed.

Lemma flip_trans : forall R,
  trans R -> trans (flip R).
Proof. intros_all. unfolds flip. eauto. Qed.

Lemma flip_antisym : forall R,
  antisym R -> antisym (flip R).
Proof. intros_all. unfolds flip. auto. Qed.

Lemma flip_asym : forall R,
  asym R -> asym (flip R).
Proof. intros_all. unfolds flip. apply* H. Qed.

Lemma flip_total : forall R,
  total R -> total (flip R).
Proof. intros_all. unfolds flip. auto. Qed.

Lemma flip_strict : forall R,
  flip (strict R) = strict (flip R).
Proof. intros. unfold flip, strict. apply* prop_ext_2. Qed.

Lemma flip_large : forall R,
  flip (large R) = large (flip R).
Proof. intros. unfold flip, large. apply* prop_ext_2. Qed.

Lemma large_refl : forall R,
  refl (large R).
Proof. unfold large. intros_all~. Qed.

Lemma large_trans : forall R,
  trans R -> trans (large R).
Proof. unfold large. introv Tr [H1|E1] [H2|E2]; subst*. Qed.

Lemma large_antisym : forall R,
  antisym R -> antisym (large R).
Proof. introv T. introv H1 H2. (* todo: bug introv *)
  unfolds large. destruct H1; destruct H2; auto. Qed.

Lemma large_total : forall R,
  total R -> total (large R).
Proof. unfold large. intros_all~. destruct* (H x y). Qed.

Lemma strict_large : forall R,
  irrefl R -> strict (large R) = R.
Proof.
  intros. unfold large, strict. apply prop_ext_2.
  intros_all. split; intros K.
  auto*.
  split. left*. apply* irrefl_neq. 
Qed.

Lemma large_strict : forall R,
  refl R -> large (strict R) = R.
Proof. 
  intros. unfold large, strict. apply prop_ext_2. 
  intros_all. split; intros K.
  destruct K. auto*. subst*.
  destruct (classic (x1 = x2)). subst. right*. left*.
  (* todo: cases *)
Qed.

Lemma double_incl : forall R1 R2,
  incl R1 R2 -> incl R2 R1 -> R1 = R2.
Proof. unfolds incl. intros. apply* prop_ext_2. Qed. 

Lemma flip_injective : injective (@flip A).
Proof.
  intros R1 R2 E. apply prop_ext_2. intros x y.
  unfolds flip. rewrite* (func_same_2 y x E).
Qed.

Lemma eq_by_flip_l : forall R1 R2,
  R1 = flip R2 -> flip R1 = R2.
Proof. intros. apply flip_injective. rewrite~ flip_flip. Qed.

Lemma eq_by_flip_r : forall R1 R2,
  flip R1 = R2 -> R1 = flip R2.
Proof. intros. apply flip_injective. rewrite~ flip_flip. Qed.

(* TODO: do we really need this extensional version? *)

Lemma flip_flip_applied : forall R x y, 
  (flip (flip R)) x y = R x y.
Proof. auto. Qed.

End ConstructionsProp.

Lemma trans_elim : forall A (y x z : A) R,
  trans R -> R x y -> R y z -> R x z.
Proof. introv Tr R1 R2. apply* Tr. Qed.

Lemma trans_sym : forall A (y x z : A) R,
  trans R -> sym R -> R z y -> R y x -> R x z.
Proof. introv Tr Sy R1 R2. apply* Tr. Qed.

Lemma trans_sym_1 : forall A (y x z : A) R,
  trans R -> sym R -> R y x -> R y z -> R x z.
Proof. introv Tr Sy R1 R2. apply* Tr. Qed.

Lemma trans_sym_2 : forall A (y x z : A) R,
  trans R -> sym R -> R x y -> R z y -> R x z.
Proof. introv Tr Sy R1 R2. apply* Tr. Qed.

Implicit Arguments trans_elim [A x z R].
Implicit Arguments trans_sym [A x z R].
Implicit Arguments trans_sym_1 [A x z R].
Implicit Arguments trans_sym_2 [A x z R].

(** Other forms of transitivity *)

Lemma large_strict_trans : forall A y x z (R:binary A),
  trans R -> large R x y -> R y z -> R x z.
Proof. introv T [E|H] H'; subst*. Qed.

Lemma strict_large_trans : forall A y x z (R:binary A),
  trans R -> R x y -> large R y z -> R x z.
Proof. introv T H [E|H']; subst*. Qed.



(* ---------------------------------------------------------------------- *)
(** ** Properties of inclusion *)

Lemma incl_refl : forall A (R:binary A), incl R R.
Proof. unfolds incl. auto. Qed.

Hint Resolve incl_refl. 

Lemma lexico2_incl : forall A1 A2
 (R1 R1':binary A1) (R2 R2':binary A2),
  incl R1 R1' -> incl R2 R2' -> incl (lexico2 R1 R2) (lexico2 R1' R2').
Proof. 
  introv I1 I2. intros [x1 x2] [y1 y2] [H1|[H1 H2]].
  left~. subst. right~.
Qed.


(* ---------------------------------------------------------------------- *)
(** ** Properties of lexicographical composition *)

Section LexicoApp.
Variables (A1 A2 A3 A4:Type). 
Variables (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4). 

Lemma lexico2_app_1 : forall x1 x2 y1 y2,
  R1 x1 y1 -> 
  lexico2 R1 R2 (x1,x2) (y1,y2).
Proof. intros. left~. Qed.

Lemma lexico2_app_2 : forall x1 x2 y1 y2,
  x1 = y1 -> R2 x2 y2 -> 
  lexico2 R1 R2 (x1,x2) (y1,y2).
Proof. intros. right~. Qed.

Lemma lexico3_app_1 : forall x1 x2 x3 y1 y2 y3,
  R1 x1 y1 -> 
  lexico3 R1 R2 R3 (x1,x2,x3) (y1,y2,y3).
Proof. intros. left. left~. Qed.

Lemma lexico3_app_2 : forall x1 x2 x3 y1 y2 y3,
  x1 = y1 -> R2 x2 y2 -> 
  lexico3 R1 R2 R3 (x1,x2,x3) (y1,y2,y3).
Proof. intro. left. right~. Qed.

Lemma lexico3_app_3 : forall x1 x2 x3 y1 y2 y3,
  x1 = y1 -> x2 = y2 -> R3 x3 y3 -> 
  lexico3 R1 R2 R3 (x1,x2,x3) (y1,y2,y3).
Proof. intros. right~. Qed.

Lemma lexico4_app_1 : forall x1 x2 x3 x4 y1 y2 y3 y4,
  R1 x1 y1 -> 
  lexico4 R1 R2 R3 R4 (x1,x2,x3,x4) (y1,y2,y3,y4).
Proof. intros. left. left. left~. Qed.

Lemma lexico4_app_2 : forall x1 x2 x3 x4 y1 y2 y3 y4,
  x1 = y1 -> R2 x2 y2 -> 
  lexico4 R1 R2 R3 R4 (x1,x2,x3,x4) (y1,y2,y3,y4).
Proof. intros. left. left. right~. Qed.

Lemma lexico4_app_3 : forall x1 x2 x3 x4 y1 y2 y3 y4,
  x1 = y1 -> x2 = y2 -> R3 x3 y3 -> 
  lexico4 R1 R2 R3 R4 (x1,x2,x3,x4) (y1,y2,y3,y4).
Proof. intros. left. right~. Qed.

Lemma lexico4_app_4 : forall x1 x2 x3 x4 y1 y2 y3 y4,
  x1 = y1 -> x2 = y2 -> x3 = y3 -> R4 x4 y4 -> 
  lexico4 R1 R2 R3 R4 (x1,x2,x3,x4) (y1,y2,y3,y4).
Proof. intros. right~. Qed.

End LexicoApp.

(** Transitivity *)

Lemma lexico2_trans : forall A1 A2 
 (R1:binary A1) (R2:binary A2),
  trans R1 -> trans R2 -> trans (lexico2 R1 R2).
Proof.
  introv Tr1 Tr2. intros [x1 x2] [y1 y2] [z1 z2] Rxy Ryz.
  simpls. destruct Rxy as [L1|[Eq1 L1]]; 
   destruct Ryz as [M2|[Eq2 M2]]; subst*.
Qed.

Lemma lexico3_trans : forall A1 A2 A3 
 (R1:binary A1) (R2:binary A2) (R3:binary A3),
  trans R1 -> trans R2 -> trans R3 -> trans (lexico3 R1 R2 R3).
Proof.
  introv Tr1 Tr2 Tr3. applys~ lexico2_trans. applys~ lexico2_trans.
Qed.

Lemma lexico4_trans : forall A1 A2 A3 A4 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4),
  trans R1 -> trans R2 -> trans R3 -> trans R4 -> trans (lexico4 R1 R2 R3 R4).
Proof.
  introv Tr1 Tr2 Tr3. applys~ lexico3_trans. applys~ lexico2_trans.
Qed.



(* ********************************************************************** *)
(** * Equivalence relations *)

Record equiv A (R:binary A) :=
 { equiv_refl : refl R;
   equiv_sym : sym R;
   equiv_trans : trans R }. 

(** Equality is an equivalence *)

Lemma eq_equiv : forall A, equiv (@eq A).
Proof. intros. constructor; intros_all; subst~. Qed.

Hint Resolve eq_equiv.

(** Symmetric of an equivalence is an equivalence *)

Lemma flip_equiv : forall A (E:binary A),
  equiv E -> equiv (flip E).
Proof.
  introv Equi. unfold flip. constructor; intros_all*.
Qed.

(** Product of two equivalences is an equivalence *)

Lemma prod2_equiv : forall A1 A2 (E1:binary A1) (E2:binary A2),
  equiv E1 -> equiv E2 -> equiv (prod2 E1 E2).
Proof.
  introv Equi1 Equi2. constructor.
  intros [x1 x2]. simple*.
  intros [x1 x2] [y1 y2]. simple*.
  intros [x1 x2] [y1 y2] [z1 z2]. simple*.
Qed.

(* todo: other arities of Prod *)


(**************************************************************************)
(* * Closures *)

Section Closures.
Variables (A : Type) (R : binary A).

(* ---------------------------------------------------------------------- *)
(** ** Constructions *)

(** Reflexive-transitive closure ( R* ) *)

Inductive rtclosure : binary A :=
  | rtclosure_refl : forall x,
      rtclosure x x
  | rtclosure_step : forall y x z,
      R x y -> rtclosure y z -> rtclosure x z.

(** Transitive closure ( R+ ) *)

Inductive tclosure : binary A :=
  | tclosure_intro : forall x y z,
     R x y -> rtclosure y z -> tclosure x z.

(** Another definition of transitive closure ( R+ ) *)

Inductive tclosure' : binary A :=
  | tclosure'_step : forall x y,  
     R x y -> tclosure' x y
  | tclosure'_trans : forall y x z,
     tclosure' x y -> tclosure' y z -> tclosure' x z.

(** Symmetric-transitive closure *)

Inductive stclosure (A:Type) (R:binary A) : binary A :=
  | stclosure_step : forall x y,
      R x y -> stclosure R x y
  | stclosure_sym : forall x y, 
      stclosure R x y -> stclosure R y x
  | stclosure_trans : forall y x z,
      stclosure R x y -> stclosure R y z -> stclosure R x z.

(* TODO Reflexive-symmetric-transitive closure ( R== ) 

Inductive equiv : binary A :=
  | equiv_step : forall x y,
      R x y -> equiv x y
  | equiv_refl : forall x,
      equiv x x
  | equiv_sym : forall x y, 
      equiv x y -> equiv y x
  | equiv_trans : forall y x z,
      equiv x y -> equiv y z -> equiv x z.
*)


(* ---------------------------------------------------------------------- *)
(** ** Properties *)

Hint Constructors tclosure rtclosure equiv.

Lemma rtclosure_once : forall x y,
  R x y -> rtclosure x y.
Proof. auto*. Qed.

Hint Resolve rtclosure_once.

Lemma rtclosure_trans : trans rtclosure.  
Proof. introv R1 R2. induction* R1. Qed.

Lemma rtclosure_last : forall y x z,
  rtclosure x y -> R y z -> rtclosure x z.
Proof. introv R1 R2. induction* R1. Qed.

Hint Resolve rtclosure_trans.

Lemma tclosure_once : forall x y,
  R x y -> tclosure x y.  
Proof. eauto. Qed.

Lemma tclosure_rtclosure : forall x y,
  tclosure x y -> rtclosure x y.  
Proof. intros. destruct* H. Qed.

Hint Resolve tclosure_once tclosure_rtclosure.

Lemma tclosure_rtclosure_step : forall x y z,
  rtclosure x y -> R y z -> tclosure x z.
Proof. intros. induction* H. Qed.

Lemma tclosure_step_rtclosure : forall x y z,
  R x y -> rtclosure y z -> tclosure x z.
Proof. intros. gen x. induction* H0. Qed.

Lemma tclosure_step_tclosure : forall x y z,
  R x y -> tclosure y z -> tclosure x z.
Proof. intros. inverts* H0. Qed.

Hint Resolve tclosure_rtclosure_step tclosure_step_rtclosure.

Lemma tclosure_rtclosure_tclosure : forall y x z,
  rtclosure x y -> tclosure y z -> tclosure x z.  
Proof. intros. gen z. induction* H. Qed.

Lemma tclosure_tclosure_rtclosure : forall y x z,
  tclosure x y -> rtclosure y z -> tclosure x z.  
Proof. intros. induction* H. Qed. 

Lemma tclosure_trans : trans tclosure.
Proof. intros_all. auto* tclosure_tclosure_rtclosure. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Induction *)

(** Star induction principle with transitivity hypothesis *)

Lemma rtclosure_ind_trans : forall (P : A -> A -> Prop),
  (forall x : A, P x x) ->
  (forall x y : A, R x y -> P x y) ->
  (forall y x z : A, rtclosure x y -> P x y -> rtclosure y z -> P y z -> P x z) ->
  forall x y : A, rtclosure x y -> P x y.
Proof.
  introv Hrefl Hstep Htrans S. induction S.
  auto. apply~ (@Htrans y).
Qed.

(** Star induction principle with steps at the end *)

Lemma rtclosure_ind_right : forall (P : A -> A -> Prop),
  (forall x : A, P x x) ->
  (forall y x z : A, rtclosure x y -> P x y -> R y z -> P x z) ->
  forall x y : A, rtclosure x y -> P x y.
Proof.
  introv Hrefl Hlast. apply rtclosure_ind_trans. 
  auto.
  intros. apply~ (Hlast x).
  introv S1 P1 S2 _. gen x. induction S2; introv S1 P1.
     auto.
     apply IHS2. eauto. apply~ (Hlast x). 
Qed.

End Closures.

Hint Resolve rtclosure_refl rtclosure_step rtclosure_once : rtclosure.
(* TODO: should rename and complete the [closure] database *)
(* TODO: should not need to re-export the following version *)

Lemma incl_tclosure_self : forall A (R:binary A), 
   incl R (tclosure R).
Proof. unfolds incl. intros. apply~ tclosure_once. Qed.
Hint Resolve incl_tclosure_self. 

(* TODO: sort and complete the following *)

Hint Resolve stclosure_step stclosure_sym stclosure_trans.

Lemma stclosure_le : forall A (R1 R2 : binary A),
  incl R1 R2 -> incl (stclosure R1) (stclosure R2).
Proof. unfolds incl. introv Le H. induction* H. Qed.


==> anc/coq/metatheory/tlc/LibSet.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Sets                                                                    *
**************************************************************************)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibReflect LibList
  LibOperation LibStruct LibNat LibEpsilon LibFunc.
Require Export LibBag.


(* ********************************************************************** *)
(** * Construction of sets as predicates *)

(* ---------------------------------------------------------------------- *)
(** ** Basic definitions *)

Definition set (A : Type) := A -> Prop.

Inductive no_duplicate A : list A -> Prop :=
  | no_duplicate_nil : no_duplicate nil
  | no_duplicate_cons : forall x l,
      ~ (In x l) -> no_duplicate l -> no_duplicate (x::l).

Section Operations.
Variables (A B : Type).
Implicit Types x : A.
Implicit Types E F G : set A.

Definition set_st (P:A->Prop) : set A := P.
Definition empty_impl : set A := const False.
Definition full_impl : set A := const True.
Definition single_impl x := (= x).
Definition in_impl x E := E x.
Definition compl_impl : set A -> set A := @pred_not A.
Definition union_impl : set A -> set A -> set A := @pred_or A.
Definition inter_impl : set A -> set A -> set A := @pred_and A.
Definition remove_impl : set A -> set A -> set A := 
  fun E F x => E x /\ ~ F x.
Definition incl_impl : set A -> set A -> Prop := @pred_le A.
Definition list_repr_impl (E:set A) (l:list A) :=
  no_duplicate l /\ forall x, In x l <-> E x.
Definition to_list_impl (E:set A) := epsilon (list_repr_impl E).
Definition finite (E:set A) := exists l, list_repr_impl E l.
Definition fold_impl (m:monoid_def B) (f:A->B) (E:set A) := 
  LibList.fold_right (fun x acc => monoid_oper m (f x) acc)
    (monoid_neutral m) (to_list_impl E).
End Operations.
Definition card_impl A (E:set A) := 
  fold_impl (monoid_ plus 0) (fun _ => 1) E.

(* ---------------------------------------------------------------------- *)
(** ** Notation through typeclasses *)

Lemma in_inst : forall A, BagIn A (set A).
Proof. constructor. exact (@in_impl A). Defined.
Hint Extern 1 (BagIn _ (set _)) => apply in_inst
  : typeclass_instances.

Instance empty_inst : forall A, BagEmpty (set A).
  constructor. apply (@empty_impl A). Defined.
Instance single_inst : forall A, BagSingle A (set A).
  constructor. rapply (@single_impl A). Defined.
Instance union_inst : forall A, BagUnion (set A).
  constructor. rapply (@union_impl A). Defined.
Instance inter_inst : forall A, BagInter (set A).
  constructor. rapply (@inter_impl A). Defined.
Instance remove_inst : forall A, BagRemove (set A) (set A).
  constructor. rapply (@remove_impl A). Defined.
Instance incl_inst : forall A, BagIncl (set A).
  constructor. rapply (@incl_impl A). Defined.
Instance disjoint_inst : forall A, BagDisjoint (set A).
  constructor. rapply (fun E F : set A => E \n F = \{}). Defined.
Instance fold_inst : forall A B, BagFold B (A->B) (set A).
  constructor. rapply (@fold_impl A B). Defined.
Instance card_inst : forall A, BagCard (set A).
  constructor. rapply (@card_impl A). Defined.

Global Opaque set empty_inst single_inst in_inst union_inst inter_inst  
  remove_inst incl_inst disjoint_inst card_inst fold_inst.

Instance set_inhab : forall A, Inhab (set A).
Proof. intros. apply (prove_Inhab (@empty_impl A)). Qed.


(* ********************************************************************** *)
(** * Properties of sets *)

(* ---------------------------------------------------------------------- *)
(** ** Structural properties *)

(** Facts *)

Lemma in_set : forall A (P:A->Prop) x,
  x \in set_st P = P x.
Proof. intros. apply* prop_ext. Qed.

(** Rewriting tactics *)

Hint Rewrite in_set : rew_set.
Tactic Notation "rew_set" :=
  autorewrite with rew_set.
Tactic Notation "rew_set" "in" hyp(H) :=
  autorewrite with rew_set in H.
Tactic Notation "rew_set" "in" "*" :=
  autorewrite with rew_set in *.


(* ---------------------------------------------------------------------- *)
(** ** Structural properties *)

Section Instances.
Variables (A:Type).
Transparent set empty_inst single_inst in_inst incl_inst inter_inst 
  union_inst card_inst fold_inst remove_inst. 

Lemma to_list_empty : 
  to_list_impl (\{}:set A) = nil.
Proof. 
  unfold to_list_impl. spec_epsilon as l.
  exists (@nil A). split. constructor. auto*.
  inverts Hl. simpls. unfolds empty_inst, empty_impl, const.
   destruct l. auto. false. eapply H0. constructor~.
Qed.

Lemma to_list_single : forall (x:A), 
  to_list_impl (\{x}) = x::nil.
Proof.
  intros. unfold to_list_impl. spec_epsilon as l.
  exists (x::nil). split. constructor*. constructor*.
  unfold single_inst, single_impl. simple~.
    iff H. destruct* H. auto*. 
  inverts Hl. 
  unfolds single_inst, single_impl. simpls~.
    destruct l. destruct (H0 x). false~ H2.
    lets [K _]:(>> H0 a). specializes K __. constructor~. subst.
    fequal. destruct l. auto. 
    lets [K _]: (>> H0 a). specializes K __. right. constructor~. subst.
    inverts H as M. false M. constructor~.
Qed.

Lemma fold_empty : forall B m (f:A->B),
  fold m f (\{}:set A) = monoid_neutral m.
Proof.
  intros. unfold fold_inst, fold_impl, fold.
  rewrite to_list_empty. rewrite~ fold_right_nil.
Qed.

Lemma fold_single : forall B (m:monoid_def B) (f:A->B) (x:A),
  Monoid m -> fold m f \{x} = f x.
Proof.
  intros. unfold fold_inst, fold_impl, fold.
  rewrite to_list_single. rewrite~ fold_right_cons.
  rewrite fold_right_nil. rewrite monoid_neutral_r. auto.
Qed.

Lemma fold_union : forall B (m:monoid_def B) (f:A->B) (E F : set A),
  Monoid m ->
  fold m f (E \u F) = monoid_oper m (fold m f E) (fold m f F).
Proof. skip. (* todo: under development *) Qed. 

Global Instance set_in_empty_inst : In_empty_eq (A:=A) (T:=set A).
Proof. constructor. intros. apply* prop_ext. Qed.

Global Instance set_in_single_inst : In_single_eq (A:=A) (T:=set A).
Proof. constructor. intros. apply* prop_ext. Qed.

Global Instance set_in_union_inst : In_union_eq (A:=A) (T:=set A).
Proof. constructor. intros. 
  unfold union, union_inst, is_in, in_inst, in_impl, union_impl, pred_or. 
  apply* prop_ext.
Qed.

Global Instance set_in_inter_inst : In_inter_eq (A:=A) (T:=set A).
Proof. constructor. intros. 
  unfold inter, inter_inst, is_in, in_inst, in_impl, inter_impl, pred_and. 
  apply* prop_ext.
Qed.

Global Instance set_in_double_inst : In_double_eq (A:=A) (T:=set A).
Proof.
  constructor. intros. apply prop_ext_1.
  unfolds is_in, in_inst, in_impl.
  intros. rewrite* H.
Qed.

Global Instance set_incl_in_inst : Incl_in (A:=A) (T:=set A).
Proof.
  constructor. intros. 
  unfolds incl, incl_inst, incl_impl, pred_le, is_in, in_inst, in_impl. 
  auto*.
Qed.

Global Instance set_incl_order_inst : Incl_order (T:=set A).
Proof.
  constructor. constructor; intros_all; auto. apply* prop_ext_1.
Qed.

Lemma set_ext_eq : forall (E F : set A), 
  (E = F) = (forall (x:A), x \in E <-> x \in F).
Proof.
  intros. apply prop_ext. iff H. subst*. apply* prop_ext_1.
Qed.

Lemma set_ext : forall (E F : set A), 
  (forall (x:A), x \in E <-> x \in F) -> E = F.
Proof. intros. rewrite~ set_ext_eq. Qed.

Global Instance set_union_empty_l : Union_empty_l (T:=set A).
Proof.
  constructor. intros_all. apply prop_ext_1. split.
  introv [?|?]; auto_false.
  introv H. right~.
Qed.

Global Instance set_union_comm : Union_comm (T:=set A).
Proof.
  constructor. intros_all. apply prop_ext_1.
  simpl. unfold union_impl, pred_or. auto*.
Qed.

Global Instance set_union_assoc : Union_assoc (T:=set A).
Proof. 
  constructor. intros_all. apply prop_ext_1.
  simpl. unfold union_impl, pred_or. auto*.
Qed.

Global Instance set_union_self : Union_self (T:=set A).
Proof. 
  constructor. intros_all. apply prop_ext_1.
  simpl. unfold union_impl, pred_or. auto*.
Qed.

Global Instance set_in_remove_inst : In_remove_eq (A:=A) (T:=set A).
Proof. constructor. intros. 
  unfold remove, remove_inst, is_in, in_inst, in_impl, remove_impl, pred_or. 
  apply* prop_ext.
Qed.

Global Instance set_card_empty : Card_empty (T:=set A).
Proof.
  constructor. simpl. unfold card_impl. 
  generalize fold_empty; intro h. simpl in h. rewrite h. simpl. reflexivity.
Qed.

End Instances.


(* ********************************************************************** *)
(** * Additional construction on sets *)

(* ---------------------------------------------------------------------- *)
(** ** Comprehension *)

Notation "\set{ x | P }" := (@set_st _ (fun x => P))
  (at level 0, x ident, P at level 200).

Notation "\set{ : A }" := (@set_st A (fun _ => True)) 
  (at level 0).
Notation "\set{ x : A | P }" := (@set_st A (fun x => P))
  (at level 0, x ident, P at level 200).
Notation "\set{ x | P }" := (@set_st _ (fun x => P))
  (at level 0, x ident, P at level 200).
Notation "\set{ x '\in' E | P }" := (@set_st _ (fun x => x \in E /\ P))
  (at level 0, x ident, P at level 200).

Notation "\set{= e | x '\in' E }" := 
  (@set_st _ (fun a => exists_ x \in E, a = e ))
  (at level 0, x ident, P at level 200).
Notation "\set{= e | x '\in' E , y ''\in' F }" := 
  (@set_st _ (fun a => exists_ x \in E, exists_ y \in F, a = e ))
  (at level 0, x ident, P at level 200).
Notation "\set{= e | x y '\in' E }" := 
  (@set_st _ (fun a => exists_ x y \in E, a = e ))
  (at level 0, x ident, y ident, P at level 200).

(* ---------------------------------------------------------------------- *)
(** ** Notation for domains that are sets *)

(** These notations can be used to help the typechecker *)

Notation "x \indom E" := (x \in (dom E : set _)) 
  (at level 39) : container_scope.
Notation "x \notindom E" := (x \notin ((dom E) : set _)) 
  (at level 39) : container_scope.

(* ---------------------------------------------------------------------- *)
(** ** Sets of sets *)

(* todo: typeclass for bigunion and bigintersection *)

Definition bigunion_impl A (E : set (set A)) : set A := 
  \set{ x | exists_ F \in E, x \in (F:set A) }.

Definition biguinter_impl A (E : set (set A)) : set A := 
  \set{ x | forall_ F \in E, x \in (F:set A) }.

(* ---------------------------------------------------------------------- *)
(** ** Image and pre-image *)

Definition image A B (f : A -> B) (E : set A) : set B :=
  \set{ y | exists_ x \in E, y = f x }.

Definition preimage A B (f : A -> B) (E : set B) : set A :=
  \set{ x | exists_ y \in E, y = f x }.



(* ********************************************************************** *)
(** * Additional predicates on sets *)

(* ---------------------------------------------------------------------- *)
(** ** Foreach *)

Section ForeachProp.
Variables (A : Type).
Implicit Types P Q : A -> Prop.
Implicit Types E F : set A.

Lemma foreach_empty : forall P,
  @foreach A (set A) _ P \{}. 
Proof. intros_all. false* @in_empty. typeclass. Qed.

Lemma foreach_single : forall P X,
  P X -> @foreach A (set A) _ P (\{ X }). 
Proof. intros_all. rewrite~ (in_single H0). Qed.

Lemma foreach_union : forall P E F,
  foreach P E -> foreach P F -> foreach P (E \u F).
Proof. intros_all. destruct~ (in_union_inv H1). Qed.

Lemma foreach_union_inv : forall P E F,
  foreach P (E \u F) -> foreach P E /\ foreach P F.
Proof.
  introv H. split; introv K.
  apply H. rewrite~ @in_union_eq. typeclass.
  apply H. rewrite~ @in_union_eq. typeclass.
Qed.

Lemma foreach_union_eq : forall P E F,
  foreach P (E \u F) = (foreach P E /\ foreach P F).
Proof.
  intros. extens. iff.
  apply~ foreach_union_inv. apply* foreach_union.
Qed.

Lemma foreach_single_eq : forall P X,
  foreach P (\{X}:set A) = P X.
Proof.
  intros. extens. iff.
  apply H. apply in_single_self.
  apply~ foreach_single.
Qed. 

Lemma foreach_weaken : forall P Q E,
  foreach P E -> pred_le P Q -> foreach Q E.
Proof. introv H L K. apply~ L. Qed.

End ForeachProp.

Hint Resolve foreach_empty foreach_single foreach_union.
Hint Rewrite foreach_union_eq foreach_single_eq : rew_foreach.

Tactic Notation "rew_foreach" := 
  autorewrite with rew_foreach.
Tactic Notation "rew_foreach" "in" hyp(H) := 
  autorewrite with rew_foreach in H.
Tactic Notation "rew_foreach" "in" "*" := 
  autorewrite with rew_foreach in *.

Tactic Notation "rew_foreach" "~" :=
  rew_foreach; auto~.
Tactic Notation "rew_foreach" "*" :=
  rew_foreach; auto*.
Tactic Notation "rew_foreach" "~" "in" constr(H) :=
  rew_foreach in H; auto~.
Tactic Notation "rew_foreach" "*" "in" constr(H) :=
  rew_foreach in H; auto*.


(* ********************************************************************** *)
(** * Tactics *)

(* ---------------------------------------------------------------------- *)
(** ** Tactics to prove equalities on unions *)

(* Documentation appears further on *)

Lemma for_set_union_assoc : forall A, assoc (union (T:=set A)).
Proof. intros. apply union_assoc. Qed.

Lemma for_set_union_comm : forall A, comm (union (T:=set A)).
Proof. intros. apply union_comm. Qed.

Lemma for_set_union_empty_l : forall A (E:set A), \{} \u E = E.
Proof. intros. apply union_empty_l. Qed.

Lemma for_set_union_empty_r : forall A (E:set A), E \u \{} = E.
Proof. intros. apply union_empty_r. Qed.

Hint Rewrite <- for_set_union_assoc : rew_permut_simpl.
Hint Rewrite for_set_union_empty_l for_set_union_empty_r : rew_permut_simpl.
Ltac rew_permut_simpl :=
  autorewrite with rew_permut_simpl; try typeclass.
Ltac rews_permut_simpl :=
  autorewrite with rew_permut_simpl in *; try typeclass.

Section PermutationTactic.
Context (A:Type).
Implicit Types l : set A.

Lemma permut_get_1 : forall l1 l2,
  (l1 \u l2) = (l1 \u l2).
Proof. intros. auto. Qed.

Lemma permut_get_2 : forall l1 l2 l3,
  (l1 \u l2 \u l3) = (l2 \u l1 \u l3).
Proof. intros. apply union_comm_assoc. Qed.

Lemma permut_get_3 : forall l1 l2 l3 l4,
  (l1 \u l2 \u l3 \u l4) = (l2 \u l3 \u l1 \u l4).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_2.
Qed.

Lemma permut_get_4 : forall l1 l2 l3 l4 l5,
    (l1 \u l2 \u l3 \u l4 \u l5)
  = (l2 \u l3 \u l4 \u l1 \u l5).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_3.
Qed.

Lemma permut_get_5 : forall l1 l2 l3 l4 l5 l6,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6) 
  = (l2 \u l3 \u l4 \u l5 \u l1 \u l6).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_4.
Qed.

Lemma permut_get_6 : forall l1 l2 l3 l4 l5 l6 l7,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l1 \u l7).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_5.
Qed.

Lemma permut_get_7 : forall l1 l2 l3 l4 l5 l6 l7 l8,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l1 \u l8).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_6.
Qed.

Lemma permut_get_8 : forall l1 l2 l3 l4 l5 l6 l7 l8 l9,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8 \u l9) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8 \u l1 \u l9).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_7.
Qed.

Lemma permut_cancel_1 : forall l1 l2,
  (l1 \u l1 \u l2) = l1 \u l2.
Proof. intros. rewrite union_assoc. rewrite union_self. auto. Qed.

Lemma permut_cancel_2 : forall l1 l2 l3,
  (l1 \u l2 \u l1 \u l3) = (l1 \u l2 \u l3).
Proof.
  intros. rewrite <- (@permut_get_2 l1). apply permut_cancel_1. 
Qed.

Lemma permut_cancel_3 : forall l1 l2 l3 l4,
  (l1 \u l2 \u l3 \u l1 \u l4) = (l1 \u l2 \u l3 \u l4).
Proof.
  intros. rewrite <- (@permut_get_3 l1). apply permut_cancel_1. 
Qed.

Lemma permut_cancel_4 : forall l1 l2 l3 l4 l5,
    (l1 \u l2 \u l3 \u l4 \u l1 \u l5)
  = (l1 \u l2 \u l3 \u l4 \u l5).
Proof.
  intros. rewrite <- (@permut_get_4 l1). apply permut_cancel_1. 
Qed.

Lemma permut_cancel_5 : forall l1 l2 l3 l4 l5 l6,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l1 \u l6) 
  = (l1 \u l2 \u l3 \u l4 \u l5 \u l6).
Proof.
  intros. rewrite <- (@permut_get_5 l1). apply permut_cancel_1. 
Qed.

Lemma permut_tactic_setup : forall l1 l2,
   (\{} \u l1 \u \{}) = (l2 \u \{}) -> l1 = l2.
Proof. intros. rews_permut_simpl. Qed.

Lemma permut_tactic_keep : forall l1 l2 l3 l4,
  ((l1 \u l2) \u l3) = l4 ->
  (l1 \u (l2 \u l3)) = l4.
Proof. intros. rews_permut_simpl. Qed.

Lemma permut_tactic_simpl : forall l1 l2 l3 l4,
  (l1 \u l3) = l4 ->
  (l1 \u (l2 \u l3)) = (l2 \u l4).
Proof. intros. subst. apply permut_get_2. Qed.

Lemma permut_tactic_trans : forall l1 l2 l3,
  l3 = l2 -> l1 = l3 -> l1 = l2.
Proof. intros. subst~. Qed.

End PermutationTactic.

(** [permut_lemma_get n] returns the lemma [permut_get_n]
    for the given value of [n] *)

Ltac permut_lemma_get n :=
  match nat_from_number n with
  | 1%nat => constr:(permut_get_1)
  | 2%nat => constr:(permut_get_2)
  | 3%nat => constr:(permut_get_3)
  | 4%nat => constr:(permut_get_4)
  | 5%nat => constr:(permut_get_5) 
  end.

(** [permut_prepare] applies to a goal of the form [permut l l']
    and sets [l] and [l'] in the form [l1 \u l2 \u .. \u \{}],
    (some of the lists [li] are put in the form [x::\{}]). *)

Ltac permut_simpl_prepare :=
   rew_permut_simpl;
   apply permut_tactic_setup;
   repeat rewrite <- union_assoc.

(* todo : doc *)

Ltac cancel_all_dup l :=
  repeat first
    [ rewrite (permut_cancel_1 l)
    | rewrite (permut_cancel_2 l)
    | rewrite (permut_cancel_3 l)
    | rewrite (permut_cancel_4 l)
    | rewrite (permut_cancel_5 l) ].

Ltac permut_index_of l lcontainer :=
  match constr:(lcontainer) with
  | l \u _ => constr:(1)
  | _ \u l \u _ => constr:(2)
  | _ \u _ \u l \u _ => constr:(3)
  | _ \u _ \u _ \u l \u _ => constr:(4)
  | _ \u _ \u _ \u _ \u l \u _ => constr:(5)
  | _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(6)
  | _ \u _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(7)
  | _ \u _ \u _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(8)
  | _ => constr:(0) (* not found *)
  end.

(** [permut_simplify] simplifies a goal of the form 
    [permut l l'] where [l] and [l'] are lists built with 
    concatenation and consing, by cancelling syntactically 
    equal elements *)

Ltac permut_simpl_once := 
  match goal with
  | |- (_ \u \{}) = _ => fail 1
  | |- (_ \u (?l \u ?lr)) = ?l' => 
     cancel_all_dup l;
     match permut_index_of l l' with
     | 0 => apply permut_tactic_keep
     | ?n => let F := permut_lemma_get n in
            eapply permut_tactic_trans; 
            [ eapply F; try typeclass
            | apply permut_tactic_simpl ]
     end
  end.

Ltac permut_simpl :=
  permut_simpl_prepare;
  repeat permut_simpl_once;
  rew_permut_simpl;
  try apply refl_equal.

(* TODO: move demos somewhere else *)

Section DemoSetUnion.
Variables (A:Type).

Lemma demo_set_union_permut_simpl_1 : 
  forall l1 l2 l3 : set A,
  (l1 \u l2 \u l3 \u l1) = (l3 \u l2 \u l1).
Proof.
  intros.
  permut_simpl_prepare.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  rew_permut_simpl.
Qed.


Lemma demo_set_union_permut_simpl_2 : 
  forall 
  (x:A) l1 l2 l3,
  (l1 \u \{x} \u l3 \u l2) = (l1 \u l2 \u (\{x} \u l3)).
Proof.
  intros.
  permut_simpl_prepare.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  rew_permut_simpl.
Qed.

Lemma demo_set_union_permut_simpl_3 : forall (x y:A) l1 l1' l2 l3,
  l1 = l1' ->
  (l1 \u (\{x} \u l2) \u \{x} \u (\{y} \u l3)) = (\{y} \u (l1' \u l2) \u (\{x} \u l3)).
Proof.
  intros. 
  permut_simpl_prepare.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  permut_simpl_once.
  try permut_simpl_once.
  rew_permut_simpl.
Qed.

End DemoSetUnion.

(* ---------------------------------------------------------------------- *)
(** ** Tactics to prove membership *)

(* TODO: doc & sort *)

Section InUnionGet.
Variables (A:Type).
Implicit Types l : set A.

Lemma in_union_get_1 : forall x l1 l2,
  x \in l1 -> x \in (l1 \u l2).
Proof. intros. apply in_union_l. auto. Qed.

Lemma in_union_get_2 : forall x l1 l2 l3,
  x \in l2 -> x \in (l1 \u l2 \u l3).
Proof. intros. apply in_union_r. apply~ in_union_get_1. Qed.

Lemma in_union_get_3 : forall x l1 l2 l3 l4,
  x \in l3 -> x \in (l1 \u l2 \u l3 \u l4).
Proof. intros. apply in_union_r. apply~ in_union_get_2. Qed.

Lemma in_union_get_4 : forall x l1 l2 l3 l4 l5,
  x \in l4 -> x \in (l1 \u l2 \u l3 \u l4 \u l5).
Proof. intros. apply in_union_r. apply~ in_union_get_3. Qed.

Lemma in_union_get_5 : forall x l1 l2 l3 l4 l5 l6,
  x \in l5 -> x \in (l1 \u l2 \u l3 \u l4 \u l5 \u l6).
Proof. intros. apply in_union_r. apply~ in_union_get_4. Qed.

End InUnionGet.

Implicit Arguments in_union_get_1 [A x l1 l2].
Implicit Arguments in_union_get_2 [A x l1 l2 l3].
Implicit Arguments in_union_get_3 [A x l1 l2 l3 l4].
Implicit Arguments in_union_get_4 [A x l1 l2 l3 l4 l5].
Implicit Arguments in_union_get_5 [A x l1 l2 l3 l4 l5 l6].

Ltac in_union_get :=
  match goal with H: ?x \in ?A |- ?x \in ?B =>
  match B with context [A] =>
  let go tt := first       
        [ apply (in_union_get_1 H)
        | apply (in_union_get_2 H)
        | apply (in_union_get_3 H)
        | apply (in_union_get_4 H)
        | apply (in_union_get_5 H) ] in
  first [ go tt 
        | rewrite <- (for_set_union_empty_r B);
          repeat rewrite <- for_set_union_assoc;
          go tt ]
  end end. 

Hint Extern 3 (_ \in _ \u _) => in_union_get.

Section InUnionExtract.
Variables (A:Type).
Implicit Types l : set A.

Lemma in_union_extract_1 : forall x l1,
  x \in (\{x} \u l1).
Proof. intros. apply in_union_get_1. apply in_single_self. Qed.

Lemma in_union_extract_2 : forall x l1 l2,
  x \in (l1 \u \{x} \u l2).
Proof. intros. apply in_union_get_2. apply in_single_self. Qed.

Lemma in_union_extract_3 : forall x l1 l2 l3,
  x \in (l1 \u l2 \u \{x} \u l3).
Proof. intros. apply in_union_get_3. apply in_single_self. Qed.

Lemma in_union_extract_4 : forall x l1 l2 l3 l4,
  x \in (l1 \u l2 \u l3 \u \{x} \u l4).
Proof. intros. apply in_union_get_4. apply in_single_self. Qed.

Lemma in_union_extract_5 : forall x l1 l2 l3 l4 l5,
  x \in (l1 \u l2 \u l3 \u l4 \u \{x} \u l5).
Proof. intros. apply in_union_get_5. apply in_single_self. Qed.

End InUnionExtract.

Ltac in_union_extract :=
  match goal with |- ?x \in ?A =>
  match A with context [\{x}] =>
  let go tt := first       
        [ apply (in_union_extract_1)
        | apply (in_union_extract_2)
        | apply (in_union_extract_3)
        | apply (in_union_extract_4)
        | apply (in_union_extract_5) ] in
  first [ go tt 
        | rewrite <- (for_set_union_empty_r A);
          repeat rewrite <- for_set_union_assoc;
          go tt ]
  end end. 

Hint Extern 3 (_ \in _) => in_union_extract.


(* ---------------------------------------------------------------------- *)
(** ** Tactics to invert a membership hypothesis *)

(* TODO: doc & sort *)

Section InversionsTactic.
Context (A:Type).
Implicit Types l : set A.
Implicit Types x : A.
Lemma empty_eq_single_inv_1 : forall x l1 l2,
  l1 = l2 -> x \notin l1 -> x \in l2 -> False.
Proof. intros. subst*. Qed.
Lemma empty_eq_single_inv_2 : forall x l1 l2,
  l1 = l2 -> x \notin l2 -> x \in l1 -> False.
Proof. intros. subst*. Qed.
Lemma notin_empty : forall x,
  x \notin (\{}:set A).
Proof. intros. unfold notin. rewrite in_empty_eq. auto. Qed. 
End InversionsTactic.
Hint Resolve notin_empty.

Ltac in_union_meta :=
  match goal with 
  | |- _ \in \{_} => apply in_single_self
  | |- _ \in \{_} \u _ => apply in_union_l; apply in_single_self
  | |- _ \in _ \u _ => apply in_union_r; in_union_meta
  end.

Ltac fset_inv_core_for H :=
  let go L := 
     false L; [ apply H
              | try apply notin_empty 
              | instantiate; try in_union_meta ] in
  match type of H with
  | \{} = _ => go empty_eq_single_inv_1
  | _ = \{} => go empty_eq_single_inv_2
  | _ = _ => go empty_eq_single_inv_1
  end.

Tactic Notation "fset_inv" constr(H) := 
  fset_inv_core_for H.

Ltac fset_inv_core :=
  match goal with
  | |- \{} <> _ => let H := fresh in intro H; fset_inv H
  | |- _ <> \{} => let H := fresh in intro H; fset_inv H
  | H: \{} = _ |- _ => fset_inv H
  | H: _ = \{} |- _ => fset_inv H
  end.

Tactic Notation "fset_inv" := 
  fset_inv_core.

Section InUnionInv.
Variables (A:Type).
Implicit Types l : set A.

Lemma set_in_empty_inv : forall x,
  x \in (\{}:set A) -> False.
Proof. introv. apply notin_empty. Qed.
Lemma set_in_single_inv : forall x y : A,
  x \in (\{y}:set A) -> x = y.
Proof. intros. rewrite @in_single_eq in H. auto. typeclass. Qed.
Lemma set_in_union_inv : forall x l1 l2,
  x \in (l1 \u l2) -> x \in l1 \/ x \in l2.
Proof. introv H. rewrite @in_union_eq in H. auto. typeclass. Qed.

End InUnionInv.

Implicit Arguments set_in_single_inv [A x y].
Implicit Arguments set_in_union_inv [A x l1 l2].


Ltac set_in_inv_base H M :=
  match type of H with
  | _ \in \{} => false; apply (@set_in_empty_inv _ _ H)  
  | _ \in \{_} => 
    generalize (set_in_single_inv H); try clear H; intro_subst
  | _ \in _ \u _ => 
    let H' := fresh "TEMP" in
    destruct (set_in_union_inv H) as [H'|H']; 
    try clear H; set_in_inv_base H' M
  | _ => rename H into M
  end.

Tactic Notation "set_in" constr(H) "as" ident(M) :=
  set_in_inv_base H M.
Tactic Notation "set_in" constr(H) :=
  let M := fresh "H" in set_in H as M.


(* ---------------------------------------------------------------------- *)
(** ** Tactic to prove two sets equal by double-inclusion *)

Tactic Notation "eq_set" :=
  let H := fresh "TEMP" in 
  apply set_ext; iff H; set_in H; in_union_get.
Tactic Notation "eq_set" "*" :=
  eq_set; auto*.


==> anc/coq/metatheory/tlc/LibStream.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Infinite streams                                                        *
**************************************************************************)

Set Implicit Arguments.
Generalizable Variables A B.
Require Import LibTactics LibLogic LibInt LibList LibRelation LibWf.


(* ********************************************************************** *)
(** * Construction of streams *)

(* ---------------------------------------------------------------------- *)
(** ** Definition *)

CoInductive stream (A:Type) :=
  | stream_intro : A -> stream A -> stream A.

Notation "x ::: s" := (stream_intro x s) (at level 35).


(* ---------------------------------------------------------------------- *)
(** ** Projections *)

Definition stream_head A (s:stream A) :=
  let '(x:::s') := s in x.

Definition stream_tail A (s:stream A) :=
  let '(x:::s') := s in s'.


(* ---------------------------------------------------------------------- *)
(** ** Basic operations *)

(** Constant stream *)

CoFixpoint const A (x:A) : stream A := 
  x:::(const x).

(** List obtained by cutting a stream at length [n] *)

Fixpoint take A (n:nat) (s:stream A) : list A :=
  match n with
  | O => nil
  | S n' => let '(x:::s') := s in x::(take n' s')
  end.

(** Mapping of a function on values from a stream *)

CoFixpoint map A B (f:A->B) (s:stream A) : stream B :=
  let '(x:::s') := s in f x ::: (map f s').

(** N-th element of a stream *)

Fixpoint nth A (n:nat) (s:stream A) : A :=
  let '(x:::s') := s in
  match n with 
  | O => x
  | S n' => nth n' s'
  end.

(** Streams are inhabited *)

Instance stream_inhab : forall `{Inhab A}, Inhab (stream A).
Proof. intros. apply (prove_Inhab (const arbitrary)). Qed.

(* ---------------------------------------------------------------------- *)
(** ** Diagonal stream *)

(** Diagonal stream constructed from a sequence of streams *)

CoFixpoint diagonal A (u:nat->stream A) (n:nat) : stream A :=
  (nth n (u n)):::(diagonal u (S n)).

(** Description of the [n]-th element of a diagonal stream *)

Lemma stream_diagonal_nth : forall A (u:nat->stream A) n k,
  nth n (diagonal u k) = nth ((n+k)%nat) (u (n+k)%nat).
Proof.
  intros. gen k. induction n; intros.
  simple~.
  math_rewrite ((S n + k)%nat = (n + (S k))%nat). rewrite~ <- IHn.
Qed.


(* ********************************************************************** *)
(** * Bisimilarity *)

(* ---------------------------------------------------------------------- *)
(** ** Definition of bisimilarity *)

(** Bisimilarity modulo [E] *)

CoInductive bisimilar_mod (A:Type) (E:binary A) : binary (stream A) :=
  | bisimilar_mod_intro : forall x1 x2 s1 s2,
      E x1 x2 ->
      bisimilar_mod E s1 s2 ->   
      bisimilar_mod E (x1:::s1) (x2:::s2).

(** Bisimilarity modulo Leibnitz *)

Definition bisimilar (A:Type) := bisimilar_mod (@eq A).

Notation "x === y" := (bisimilar x y) (at level 68).

(** Bisimilarity is an equivalence *)

Lemma bisimilar_mod_equiv : forall A (E:binary A),
  equiv E -> equiv (bisimilar_mod E).
Proof.
  introv Equiv. constructor.
  unfolds. cofix IH. destruct x. constructor*.
  unfolds. cofix IH. destruct x; destruct y; introv M.
   inversions M. constructor*.
  unfolds. cofix IH. destruct x; destruct y; destruct z; introv M1 M2.
   inversions M1. inversions M2. constructor*.
Qed.

Lemma bisimilar_equiv : forall A,
  equiv (@bisimilar A).
Proof. intros. apply~ bisimilar_mod_equiv. Qed.


(* ---------------------------------------------------------------------- *)
(** ** Bisimilarity up to a given index *)

(** Bisimilarity modulo [E] up to index [n] *)

Definition bisimilar_mod_upto A (E:binary A) n s1 s2 :=
  list_equiv E (take n s1) (take n s2).

Section Bisimilar.
Hint Unfold list_equiv.
Hint Constructors Forall2.

(** This relation is an equivalence *)

Lemma bisimilar_mod_upto_equiv : forall A (E:binary A) n,
  equiv E -> equiv (bisimilar_mod_upto E n).
Proof.
  introv Equiv. unfold bisimilar_mod_upto.
  lets: (list_equiv_equiv Equiv). constructor; unfolds*.
Qed.

(** Bisimilarity implies bisimilarity at any index *)

Lemma bisimilar_mod_to_upto : forall A (E:binary A) n s1 s2,
  bisimilar_mod E s1 s2 -> bisimilar_mod_upto E n s1 s2.
Proof.
  unfold bisimilar_mod_upto.
  induction n; introv H. simple~. 
  destruct s1; destruct s2; simpls. inversions H. constructor~. apply~ IHn.
Qed.

(** Bisimilarity at any index imply bisimilarity *)

Lemma bisimilar_mod_take : forall A (E:binary A) s1 s2,
  (forall i, list_equiv E (take i s1) (take i s2)) ->
  bisimilar_mod E s1 s2.
Proof.
  intros A E. cofix IH. intros.
  destruct s1 as [x1 s1]. destruct s2 as [x2 s2]. constructor.
    lets_inverts (H 1%nat). auto.
    apply IH. intros i. lets_inverts (H (S i)). auto.
Qed.

(** Bisimilarity up to index zero always holds *)

Lemma bisimilar_mod_upto_zero : forall A (E:binary A) s1 s2,
  bisimilar_mod_upto E 0%nat s1 s2.
Proof. intros; hnf; simple~. Qed.

(** Bisimilarity up to [S n] from bisimilarity up to [n] 
    and equality between n-th elements *)

Lemma bisimilar_mod_upto_succ : forall A (E:binary A) n s1 s2,
  equiv E ->
  bisimilar_mod_upto E n s1 s2 -> 
  nth n s1 = nth n s2 ->
  bisimilar_mod_upto E (S n) s1 s2.
Proof.
  introv Equiv Bis Equ. unfolds bisimilar_mod_upto.
  gen s1 s2. induction n; intros; destruct s1; destruct s2.
  simpls. subst. constructor*.
  set_eq m: (S n). simpls.
  inversions Bis. constructor~. apply~ IHn.
Qed.

End Bisimilar.

Hint Resolve bisimilar_mod_upto_equiv.
Hint Resolve bisimilar_mod_upto_zero.


(* ********************************************************************** *)
(** * Properties of streams *)

(** [eventually P s] holds if [s] contains a value satisfying [P] *)

Inductive eventually A (P:A->Prop) : stream A -> Prop :=
  | eventually_head : forall x s,
      P x -> eventually P (x:::s)
  | eventually_tail : forall x s,
      eventually P s -> eventually P (x:::s).

(** [always P s] holds if every substream of [s] satisfies [P] *)

CoInductive always A (P:stream A -> Prop) : stream A -> Prop :=
  | always_intro : forall s x,
      always P s -> P (x:::s) -> always P (x:::s).

(** [infinitely_often P s] holds if the stream [s] contains
    infinitely many values satisfying [P] *)

Definition infinitely_often A (P:A->Prop) :=
  always (eventually P).
 
(** [first_st P s n] holds if the first element of [s] satisfying
    [P] is found at index [n] *)

Fixpoint first_st_at A (P:A->Prop) (s:stream A) (n:nat) :=
  let '(x:::s') := s in
  match n with 
  | O => P x 
  | S n' => ~ P x /\ first_st_at P s' n' 
  end.

(** [first_st] is a functional relation; there is at most
    one index [n] such that [first_st_at P s n] holds *)

Lemma first_st_at_unique : forall n1 n2 A (P:A->Prop) s,
  first_st_at P s n1 -> first_st_at P s n2 -> n1 = n2.
Proof.
  induction n1; destruct n2; destruct s; simpl; introv H1 H2.
  auto. destruct H2. false. destruct H1. false.
  destruct H1. destruct H2. fequals. apply* IHn1.
Qed.

Implicit Arguments first_st_at_unique [n1 n2 A P s].




==> anc/coq/metatheory/tlc/LibStruct.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Mathematical structures                                                 *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibOperation.
Generalizable Variables A B.

(* ********************************************************************** *)
(** * Monoids *)

Record monoid_def (A:Type) : Type := monoid_ { 
   monoid_oper : oper2 A;
   monoid_neutral : A }.

Class Monoid (A:Type) (m:monoid_def A) : Prop := {
   monoid_assoc_prop : let (o,n) := m in assoc o;
   monoid_neutral_l_prop : let (o,n) := m in neutral_l o n;
   monoid_neutral_r_prop : let (o,n) := m in neutral_r o n }.

Section MonoidProp.
Context {A:Type} {m:monoid_def A}.
Class Monoid_assoc := {
  monoid_assoc : assoc (monoid_oper m) }.
Class Monoid_neutral_l := {
  monoid_neutral_l : neutral_l (monoid_oper m) (monoid_neutral m) }.
Class Monoid_neutral_r := {
  monoid_neutral_r : neutral_r (monoid_oper m) (monoid_neutral m) }.
End MonoidProp.

Section MonoidInst.
Context {A:Type} {m:monoid_def A} {M:Monoid m}.
Global Instance Monoid_Monoid_assoc : Monoid_assoc (m:=m).
Proof.
  constructor. destruct M as [U ? ?]. destruct m. simpl. apply U.
Qed.
Global Instance Monoid_Monoid_neutral_l : Monoid_neutral_l (m:=m).
Proof.
  constructor. destruct M as [? U ?]. destruct m. simpl. apply U.
Qed.
Global Instance Monoid_Monoid_neutral_r : Monoid_neutral_r (m:=m).
Proof.
  constructor. destruct M as [? ? U]. destruct m. simpl. apply U.
Qed.
End MonoidInst.



==> anc/coq/metatheory/tlc/LibSum.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Sum of Data Structures                                                  *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic LibBool.
Generalizable Variables A B.

(* ********************************************************************** *)
(** * Fixing implicit types *)

Implicit Arguments inl [[A] [B]].
Implicit Arguments inr [[A] [B]].


(* ********************************************************************** *)
(** * Inhabited *)

Instance sum_inhab_left : forall `{Inhab A} B, Inhab (A + B).
Proof. intros. apply (prove_Inhab (inl arbitrary)). Qed.
Instance sum_inhab_right : forall `{Inhab B} A, Inhab (A + B).
Proof. intros. apply (prove_Inhab (inr arbitrary)). Qed.

Definition sum_inhab : forall `{Inhab A, Inhab B}, Inhab (A + B).
Proof. typeclass. Qed. 


(* ********************************************************************** *)
(** * Operations *)

Section IsIn.
Variables (A B : Type).
Implicit Type x : A + B.

Definition is_inl x :=
  match x with
  | inl _ => true
  | inr _ => false
  end. 

Definition is_inr x :=
  match x with
  | inl _ => false
  | inr _ => true
  end. 

Lemma is_inl_neg_is_inr : forall x,
  is_inl x = ! (is_inr x).
Proof. intros x. destruct~ x. Qed.

Lemma is_inr_neg_is_inl : forall x,
  is_inr x = ! (is_inl x).
Proof. intros x. destruct~ x. Qed.

End IsIn.


(* ********************************************************************** *)
(** * Projections *)

(*-----------------------------------------------------*)
(** ** Stripping of the branch tag *)

Section Get.
Variables (A1 A2 : Type) (DA1:Inhab A1) (DA2:Inhab A2). 
Implicit Types x : A1+A2.

Definition get21 x :=
  match x with
  | inl x1 => x1
  | inr x2 => arbitrary
  end. 

Definition get22 x :=
  match x with
  | inl x1 => arbitrary
  | inr x2 => x2
  end. 

End Get.

Implicit Arguments get21 [[A1] [A2] [DA1]].
Implicit Arguments get22 [[A1] [A2] [DA2]].


(*-----------------------------------------------------*)
(** ** Lifting functions over sum types *)

Section Fget.
Variables (A1 A2 B1 B2 : Type) 
  (DB1:Inhab B1) (DB2:Inhab B2).
Implicit Types f : A1+A2->B1+B2.

Definition func_get21 f :=
  fun x => get21 (f (inl x)).
Definition func_get22 f :=
  fun x => get22 (f (inr x)).

End Fget.

Implicit Arguments func_get21 [[A1] [A2] [B1] [B2] [DB1]].
Implicit Arguments func_get22 [[A1] [A2] [B1] [B2] [DB2]].



==> anc/coq/metatheory/tlc/LibTactics.v <==
(**************************************************************************
* Useful General-Purpose Tactics for Coq                                  *
* Arthur Charguéraud                                                      *
* Distributed under the terms of the LGPL-v3 license                      *
***************************************************************************)

(** This file contains a set of tactics that extends the set of builtin
    tactics provided with the standard distribution of Coq. It intends
    to overcome a number of limitations of the standard set of tactics,
    and thereby to help user to write shorter and more robust scripts. 
  
    Hopefully, Coq tactics will be improved as time goes by, and this 
    file should ultimately be useless. In the meanwhile, you will 
    probably find it very useful. 
*)

(** The main features offered are:
  - More convenient syntax for naming hypotheses, with tactics for
    introduction and inversion that take as input only the name of
    hypotheses of type [Prop], rather than the name of all variables. 
  - Tactics providing true support for manipulating N-ary conjunctions, 
    disjunctions and existentials, hidding the fact that the underlying 
    implementation is based on binary predicates.
  - Convenient support for automation: tactic followed with the symbol
    "~" or "*" will call automation on the generated subgoals.  
    Symbol "~" stands for [auto] and "*" for [intuition eauto].
    These bindings can be customized.
  - Forward-chaining tactics are provided to instantiate lemmas
    either with variable or hypotheses or a mix of both.
  - A more powerful implementation of [apply] is provided (it is based
    on [refine] and thus behaves better with respect to conversion).
  - An improved inversion tactic which substitutes equalities on variables
    generated by the standard inversion mecanism. Moreover, it supports
    the elimination of dependently-typed equalities (requires axiom [K],
    which is a weak form of Proof Irrelevance).
  - Tactics for saving time when writing proofs, with tactics to
    asserts hypotheses or sub-goals, and improved tactics for
    clearing, renaming, and sorting hypotheses.
*)

(** External credits:
  - thanks to Xavier Leroy for providing the idea of tactic [forward],
  - thanks to Georges Gonthier for the implementation trick in [rapply],
*)

Set Implicit Arguments.

(* ********************************************************************** *)
(** * Additional notations for Coq *)

(* ---------------------------------------------------------------------- *)
(** ** N-ary Existentials *)

(** [exists T1 ... TN, P] is a shorthand for 
    [exists T1, ..., exists TN, P]. Note that
    [Coq.Program.Syntax] already defines exists
    for arity up to 4. *)

Notation "'exists' x1 ',' P" :=
  (exists x1, P)
  (at level 200, x1 ident, 
   right associativity) : type_scope. 
Notation "'exists' x1 x2 ',' P" :=
  (exists x1, exists x2, P)
  (at level 200, x1 ident, x2 ident, 
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 ',' P" :=
  (exists x1, exists x2, exists x3, P)
  (at level 200, x1 ident, x2 ident, x3 ident, 
   right associativity) : type_scope. 
Notation "'exists' x1 x2 x3 x4 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, 
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 x4 x5 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, exists x5, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, x5 ident,
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 x4 x5 x6 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, exists x5, exists x6, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, x5 ident,
   x6 ident,
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 x4 x5 x6 x7 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, exists x5, exists x6, 
   exists x7, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, x5 ident,
   x6 ident, x7 ident,
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 x4 x5 x6 x7 x8 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, exists x5, exists x6, 
   exists x7, exists x8, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, x5 ident,
   x6 ident, x7 ident, x8 ident,
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 x4 x5 x6 x7 x8 x9 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, exists x5, exists x6, 
   exists x7, exists x8, exists x9, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, x5 ident,
   x6 ident, x7 ident, x8 ident, x9 ident,
   right associativity) : type_scope.  
Notation "'exists' x1 x2 x3 x4 x5 x6 x7 x8 x9 x10 ',' P" :=
  (exists x1, exists x2, exists x3, exists x4, exists x5, exists x6, 
   exists x7, exists x8, exists x9, exists x10, P)
  (at level 200, x1 ident, x2 ident, x3 ident, x4 ident, x5 ident,
   x6 ident, x7 ident, x8 ident, x9 ident, x10 ident,
   right associativity) : type_scope.  



(* ********************************************************************** *)
(** * Tools for programming with Ltac *)

(* ---------------------------------------------------------------------- *)
(** ** Identity continuation *)

Ltac idcont tt := 
  idtac.

(* ---------------------------------------------------------------------- *)
(** ** Untyped arguments for tactics *)

(** Any Coq value can be boxed into the type [Boxer]. This is
    useful to use Coq computations for implementing tactics. *)

Inductive Boxer : Type :=
  | boxer : forall (A:Type), A -> Boxer.


(* ---------------------------------------------------------------------- *)
(** ** Optional arguments for tactics  *)

(** [ltac_no_arg] is a constant that can be used to simulate 
    optional arguments in tactic definitions. 
    Use [mytactic ltac_no_arg] on the tactic invokation,
    and use [match arg with ltac_no_arg => ..] or
    [match type of arg with ltac_No_arg  => ..] to
    test whether an argument was provided. *)

Inductive ltac_No_arg : Set := 
  | ltac_no_arg : ltac_No_arg.


(* ---------------------------------------------------------------------- *)
(** ** Wildcard arguments for tactics  *)

(** [ltac_wild] is a constant that can be used to simulate 
    wildcard arguments in tactic definitions. Notation is [__]. *)

Inductive ltac_Wild : Set := 
  | ltac_wild : ltac_Wild.

Notation "'__'" := ltac_wild : ltac_scope.

(** [ltac_wilds] is another constant that is typically used to
    simulate a sequence of [N] wildcards, with [N] chosen 
    appropriately depending on the context. Notation is [___]. *)

Inductive ltac_Wilds : Set := 
  | ltac_wilds : ltac_Wilds.

Notation "'___'" := ltac_wilds : ltac_scope.

Open Scope ltac_scope.


(* ---------------------------------------------------------------------- *)
(** ** Position markers *)

(** [ltac_Mark] and [ltac_mark] are dummy definitions used as sentinel
    by tactics, to mark a certain position in the context or in the goal. *)

Inductive ltac_Mark : Type :=
  | ltac_mark : ltac_Mark.

(** [gen_until_mark] repeats [generalize] on hypotheses from the 
    context, starting from the bottom and stopping as soon as reaching
    an hypothesis of type [Mark]. If fails if [Mark] does not
    appear in the context. *)

Ltac gen_until_mark :=
  match goal with H: ?T |- _ =>
  match T with 
  | ltac_Mark => clear H
  | _ => generalize H; clear H; gen_until_mark
  end end.

(** [intro_until_mark] repeats [intro] until reaching an hypothesis of
    type [Mark]. It throws away the hypothesis [Mark]. 
    It fails if [Mark] does not appear as an hypothesis in the 
    goal. *)

Ltac intro_until_mark :=
  match goal with 
  | |- (ltac_Mark -> _) => intros _
  | _ => intro; intro_until_mark
  end.


(* ---------------------------------------------------------------------- *)
(** ** List of arguments for tactics  *)

(** A datatype of type [list Boxer] is used to manipulate list of
    Coq values in ltac. Notation is [>> v1 v2 ... vN] for building
    a list containing the values [v1] through [vN]. *)

Require Import List.

Notation "'>>'" :=
  (@nil Boxer)
  (at level 0)
  : ltac_scope.
Notation "'>>' v1" :=
  ((boxer v1)::nil)
  (at level 0, v1 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2" :=
  ((boxer v1)::(boxer v2)::nil)
  (at level 0, v1 at level 0, v2 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10 v11" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)
   ::(boxer v11)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0, v11 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10 v11 v12" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)
   ::(boxer v11)::(boxer v12)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0, v11 at level 0,
   v12 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10 v11 v12 v13" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)
   ::(boxer v11)::(boxer v12)::(boxer v13)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0, v11 at level 0,
   v12 at level 0, v13 at level 0)
  : ltac_scope.


(** The tactic [list_boxer_of] inputs a term [E] and returns a term 
    of type "list boxer", according to the following rules:
    - if [E] is already of type "list Boxer", then it returns [E];
    - otherwise, it returns the list [(boxer E)::nil]. *)

Ltac list_boxer_of E := 
  match type of E with 
  | List.list Boxer => constr:(E)
  | _ => constr:((boxer E)::nil)
  end.


(* ---------------------------------------------------------------------- *)
(** ** Databases of lemmas  *)

(** Use the hint facility to implement a database mapping
    terms to terms. To declare a new database, use a definition:
    [Definition mydatabase := True.]

    Then, to map [mykey] to [myvalue], write the hint:
    [Hint Extern 1 (Register mydatabase mykey) => Provide myvalue.]

    Finally, to query the value associated with a key, run the
    tactic [ltac_database_get mydatabase mykey]. This will leave
    at the head of the goal the term [myvalue]. It can then be
    named and exploited using [intro]. *)

Definition ltac_database (D:Boxer) (T:Boxer) (A:Boxer) := True.

Notation "'Register' D T" := (ltac_database (boxer D) (boxer T) _) 
  (at level 69, D at level 0, T at level 0).

Lemma ltac_database_provide : forall (A:Boxer) (D:Boxer) (T:Boxer),
  ltac_database D T A.
Proof. split. Qed.

Ltac Provide T := apply (@ltac_database_provide (boxer T)).

Ltac ltac_database_get D T :=
  let A := fresh "TEMP" in evar (A:Boxer);
  let H := fresh "TEMP" in
  assert (H : ltac_database (boxer D) (boxer T) A); 
  [ subst A; auto 
  | subst A; match type of H with ltac_database _ _ (boxer ?L) =>
               generalize L end; clear H ].


(* ---------------------------------------------------------------------- *)
(** ** On-the-fly removal of hypotheses *)

(** In a list of arguments [>> H1 H2 .. HN] passed to a tactic
    such as [lets] or [applys] or [forwards] or [specializes],
    the term [rm], an identity function, can be placed in front
    of the name of an hypothesis to be deleted. *)

Definition rm (A:Type) (X:A) := X.

(** [rm_term E] removes one hypothesis that admits the same
    type as [E]. *)

Ltac rm_term E :=
  let T := type of E in
  match goal with H: T |- _ => try clear H end.

(** [rm_inside E] calls [rm_term Ei] for any subterm 
    of the form [rm Ei] found in E *)

Ltac rm_inside E :=
  let go E := rm_inside E in
  match E with
  | rm ?X => rm_term X
  | ?X1 ?X2 => 
     go X1; go X2
  | ?X1 ?X2 ?X3 => 
     go X1; go X2; go X3
  | ?X1 ?X2 ?X3 ?X4 => 
     go X1; go X2; go X3; go X4
  | ?X1 ?X2 ?X3 ?X4 ?X5 => 
     go X1; go X2; go X3; go X4; go X5
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 => 
     go X1; go X2; go X3; go X4; go X5; go X6
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 => 
     go X1; go X2; go X3; go X4; go X5; go X6; go X7
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X8 => 
     go X1; go X2; go X3; go X4; go X5; go X6; go X7; go X8
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X8 ?X9 => 
     go X1; go X2; go X3; go X4; go X5; go X6; go X7; go X8; go X9
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X8 ?X9 ?X10 => 
     go X1; go X2; go X3; go X4; go X5; go X6; go X7; go X8; go X9; go X10
  | _ => idtac
  end.

(** For faster performance, one may deactivate [rm_inside] by
    replacing the body of this definition with [idtac]. *)

Ltac fast_rm_inside E :=
  rm_inside E.

(* TODO: support [rm] in the [rewrites] tactic *)

(* ---------------------------------------------------------------------- *)
(** ** Numbers as arguments *)

(** When tactic takes a natural number as argument, it may be
    parsed either as a natural number or as a relative number. 
    In order for tactics to convert their arguments into natural numbers, 
    we provide a conversion tactic. *)
 
Require Coq.NArith.BinPos Coq.ZArith.BinInt.

Definition ltac_nat_from_int (x:BinInt.Z) : nat :=
  match x with
  | BinInt.Z0 => 0%nat
  | BinInt.Zpos p => BinPos.nat_of_P p
  | BinInt.Zneg p => 0%nat
  end.

Ltac nat_from_number N :=
  match type of N with
  | nat => constr:(N)
  | BinInt.Z => let N' := constr:(ltac_nat_from_int N) in eval compute in N'
  end.

(** [ltac_pattern E at K] is the same as [pattern E at K] except that
    [K] is a Coq natural rather than a Ltac integer. Syntax 
    [ltac_pattern E as K in H] is also available. *)

Tactic Notation "ltac_pattern" constr(E) "at" constr(K) :=
  match nat_from_number K with
  | 1 => pattern E at 1
  | 2 => pattern E at 2
  | 3 => pattern E at 3
  | 4 => pattern E at 4
  | 5 => pattern E at 5
  | 6 => pattern E at 6
  | 7 => pattern E at 7
  | 8 => pattern E at 8
  end.

Tactic Notation "ltac_pattern" constr(E) "at" constr(K) "in" hyp(H) :=
  match nat_from_number K with
  | 1 => pattern E at 1 in H
  | 2 => pattern E at 2 in H
  | 3 => pattern E at 3 in H
  | 4 => pattern E at 4 in H
  | 5 => pattern E at 5 in H
  | 6 => pattern E at 6 in H
  | 7 => pattern E at 7 in H
  | 8 => pattern E at 8 in H
  end.


(* ---------------------------------------------------------------------- *)
(** ** Testing tactics *)

(** [show tac] executes a tactic [tac] that produces a result,
    and then display its result. *)

Tactic Notation "show" tactic(tac) :=
  let R := tac in pose R.

(** [dup N] produces [N] copies of the current goal. It is useful
    for building examples on which to illustrate behaviour of tactics.
    [dup] is short for [dup 2]. *)

Lemma dup_lemma : forall P, P -> P -> P.
Proof. auto. Qed.

Ltac dup_tactic N :=
  match nat_from_number N with
  | 0 => idtac
  | S 0 => idtac
  | S ?N' => apply dup_lemma; [ | dup_tactic N' ]
  end.

Tactic Notation "dup" constr(N) := 
  dup_tactic N.
Tactic Notation "dup" := 
  dup 2.


(* ---------------------------------------------------------------------- *)
(** ** Check no evar in goal *)

Ltac check_noevar M :=
  match M with M => idtac end.

Ltac check_noevar_hyp H := (* todo: imlement using check_noevar *)
  let T := type of H in
  match type of H with T => idtac end.

Ltac check_noevar_goal := (* todo: imlement using check_noevar *)
  match goal with |- ?G => match G with G => idtac end end.


(* ---------------------------------------------------------------------- *)
(** ** Tagging of hypotheses *)

(** [get_last_hyp tt] is a function that returns the last hypothesis
    at the bottom of the context. It is useful to obtain the default
    name associated with the hypothesis, e.g. 
    [intro; let H := get_last_hyp tt in let H' := fresh "P" H in ...] *)

Ltac get_last_hyp tt :=
  match goal with H: _ |- _ => constr:(H) end.


(* ---------------------------------------------------------------------- *)
(** ** Tagging of hypotheses *)

(** [ltac_tag_subst] is a specific marker for hypotheses 
    which is used to tag hypotheses that are equalities to 
    be substituted. *)

Definition ltac_tag_subst (A:Type) (x:A) := x.

(** [ltac_to_generalize] is a specific marker for hypotheses 
    to be generalized. *)

Definition ltac_to_generalize (A:Type) (x:A) := x.

Ltac gen_to_generalize :=
  repeat match goal with 
    H: ltac_to_generalize _ |- _ => generalize H; clear H end.

Ltac mark_to_generalize H :=
  let T := type of H in
  change T with (ltac_to_generalize T) in H.


(* ---------------------------------------------------------------------- *)
(** ** Deconstructing terms *)

(** [get_head E] is a tactic that returns the head constant of the 
    term [E], ie, when applied to a term of the form [P x1 ... xN] 
    it returns [P]. If [E] is not an application, it returns [E]. 
    Warning: the tactic seems to loop in some cases when the goal is 
    a product and one uses the result of this function. *)

Ltac get_head E :=
  match E with
  | ?P _ _ _ _ _ _ _ _ _ _ _ _ => constr:(P)
  | ?P _ _ _ _ _ _ _ _ _ _ _ => constr:(P)
  | ?P _ _ _ _ _ _ _ _ _ _ => constr:(P)
  | ?P _ _ _ _ _ _ _ _ _ => constr:(P)
  | ?P _ _ _ _ _ _ _ _ => constr:(P)  
  | ?P _ _ _ _ _ _ _ => constr:(P)
  | ?P _ _ _ _ _ _ => constr:(P)
  | ?P _ _ _ _ _ => constr:(P)  
  | ?P _ _ _ _ => constr:(P)  
  | ?P _ _ _ => constr:(P) 
  | ?P _ _ => constr:(P)  
  | ?P _ => constr:(P)
  | ?P => constr:(P)
  end.

(** [get_fun_arg E] is a tactic that decomposes an application
  term [E], ie, when applied to a term of the form [X1 ... XN] 
  it returns a pair made of [X1 .. X(N-1)] and [XN]. *)

Ltac get_fun_arg E :=
  match E with
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X => constr:((X1 X2 X3 X4 X5 X6,X))
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X => constr:((X1 X2 X3 X4 X5,X))
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X => constr:((X1 X2 X3 X4,X))  
  | ?X1 ?X2 ?X3 ?X4 ?X => constr:((X1 X2 X3,X))
  | ?X1 ?X2 ?X3 ?X => constr:((X1 X2,X)) 
  | ?X1 ?X2 ?X => constr:((X1,X))
  | ?X1 ?X => constr:((X1,X))
  end.


(* ---------------------------------------------------------------------- *)
(** ** Action at occurence and action not at occurence *)

(** [ltac_action_at K of E do Tac] isolates the [K]-th occurence of [E] in the
    goal, setting it in the form [P E] for some named pattern [P],
    then calls tactic [Tac], and finally unfolds [P]. Syntax
    [ltac_action_at K of E in H do Tac] is also available. *)

Tactic Notation "ltac_action_at" constr(K) "of" constr(E) "do" tactic(Tac) :=
  let p := fresh in ltac_pattern E at K;
  match goal with |- ?P _ => set (p:=P) end;
  Tac; unfold p; clear p.

Tactic Notation "ltac_action_at" constr(K) "of" constr(E) "in" hyp(H) "do" tactic(Tac) :=
  let p := fresh in ltac_pattern E at K in H;
  match type of H with ?P _ => set (p:=P) in H end;
  Tac; unfold p in H; clear p.

(** [protects E do Tac] temporarily assigns a name to the expression [E] 
    so that the execution of tactic [Tac] will not modify [E]. This is
    useful for instance to restrict the action of [simpl]. *)

Tactic Notation "protects" constr(E) "do" tactic(Tac) :=
  (* let x := fresh "TEMP" in sets_eq x: E; T; subst x. *)
  let x := fresh "TEMP" in let H := fresh "TEMP" in
  set (X := E) in *; assert (H : X = E) by reflexivity; 
  clearbody X; Tac; subst x.

Tactic Notation "protects" constr(E) "do" tactic(Tac) "/" :=
  protects E do Tac.

(* ---------------------------------------------------------------------- *)
(** ** An alias for [eq] *)

(** [eq'] is an alias for [eq] to be used for equalities in 
    inductive definitions, so that they don't get mixed with
    equalities generated by [inversion]. *)

Definition eq' := @eq. 

Hint Unfold eq'.

Notation "x '='' y" := (@eq' _ x y) 
  (at level 70, arguments at next level).



(* ********************************************************************** *)
(** * Backward and forward chaining *)


(* ---------------------------------------------------------------------- *)
(** ** Application *)

(** [rapply] is a tactic similar to [eapply] except that it is
    based on the [refine] tactics, and thus is strictly more 
    powerful (at least in theory :). In short, it is able to perform
    on-the-fly conversions when required for arguments to match,
    and it is able to instantiate existentials when required. *)

Tactic Notation "rapply" constr(t) :=
  first  (* todo: les @ sont inutiles *)
  [ eexact (@t)
  | refine (@t)
  | refine (@t _) 
  | refine (@t _ _) 
  | refine (@t _ _ _)
  | refine (@t _ _ _ _)
  | refine (@t _ _ _ _ _)
  | refine (@t _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _ _ _ _ _ _)
  | refine (@t _ _ _ _ _ _ _ _ _ _ _ _ _ _ _)
  ].

(** The tactics [applys_N T], where [N] is a natural number,
    provides a more efficient way of using [applys T]. It avoids
    trying out all possible arities, by specifying explicitely
    the arity of function [T]. *)

Tactic Notation "rapply_0" constr(t) :=
  refine (@t).
Tactic Notation "rapply_1" constr(t) :=
  refine (@t _).
Tactic Notation "rapply_2" constr(t) :=
  refine (@t _ _).
Tactic Notation "rapply_3" constr(t) :=
  refine (@t _ _ _).
Tactic Notation "rapply_4" constr(t) :=
  refine (@t _ _ _ _).
Tactic Notation "rapply_5" constr(t) :=
  refine (@t _ _ _ _ _).
Tactic Notation "rapply_6" constr(t) :=
  refine (@t _ _ _ _ _ _).
Tactic Notation "rapply_7" constr(t) :=
  refine (@t _ _ _ _ _ _ _).
Tactic Notation "rapply_8" constr(t) :=
  refine (@t _ _ _ _ _ _ _ _).
Tactic Notation "rapply_9" constr(t) :=
  refine (@t _ _ _ _ _ _ _ _ _).
Tactic Notation "rapply_10" constr(t) :=
  refine (@t _ _ _ _ _ _ _ _ _ _).

(** [lets_base H E] adds an hypothesis [H : T] to the context, where [T] is 
    the type of term [E]. If [H] is an introduction pattern, it will
    destruct [H] according to the pattern. *)

Ltac lets_base I E := generalize E; intros I.

(** [applys_to H E] transform the type of hypothesis [H] by 
    replacing it by the result of the application of the term 
    [E] to [H]. Intuitively, it is equivalent to [lets H: (E H)]. *)

Tactic Notation "applys_to" hyp(H) constr(E) :=
  let H' := fresh in rename H into H';
  (first [ lets_base H (E H') 
         | lets_base H (E _ H') 
         | lets_base H (E _ _ H') 
         | lets_base H (E _ _ _ H') 
         | lets_base H (E _ _ _ _ H') 
         | lets_base H (E _ _ _ _ _ H') 
         | lets_base H (E _ _ _ _ _ _ H') 
         | lets_base H (E _ _ _ _ _ _ _ H') 
         | lets_base H (E _ _ _ _ _ _ _ _ H') 
         | lets_base H (E _ _ _ _ _ _ _ _ _ H') ]
  ); clear H'.

(** [applys_to H1,...,HN E] applys [E] to several hypotheses *)

Tactic Notation "applys_to" hyp(H1) "," hyp(H2) constr(E) :=
  applys_to H1 E; applys_to H2 E.  
Tactic Notation "applys_to" hyp(H1) "," hyp(H2) "," hyp(H3) constr(E) :=
  applys_to H1 E; applys_to H2 E; applys_to H3 E.  
Tactic Notation "applys_to" hyp(H1) "," hyp(H2) "," hyp(H3) "," hyp(H4) constr(E) :=
  applys_to H1 E; applys_to H2 E; applys_to H3 E; applys_to H4 E.  

(** [constructors] calls [constructor] or [econstructor]. *)

Tactic Notation "constructors" :=
  first [ constructor | econstructor ]; unfold eq'.


(* ---------------------------------------------------------------------- *)
(** ** Absurd goals *)

(** [false_goal] replaces any goal by the goal [False]. 
    Contrary to the tactic [false] (below), it does not try to do
    anything else *)

Tactic Notation "false_goal" :=
  elimtype False.

(** [false_post] is the underlying tactic used to prove goals
    of the form [False]. In the default implementation, it proves
    the goal if the context contains [False] or an hypothesis of the
    form [C x1 .. xN  =  D y1 .. yM], or if the [congruence] tactic
    finds a proof of [x <> x] for some [x]. *) 

Ltac false_post :=
  solve [ assumption | discriminate | congruence ].

(** [false] replaces any goal by the goal [False], and calls [false_post] *)

Tactic Notation "false" :=
  false_goal; try false_post.

(** [tryfalse] tries to solve a goal by contradiction, and leaves
    the goal unchanged if it cannot solve it.
    It is equivalent to [try solve \[ false \]]. *)

Tactic Notation "tryfalse" :=
  try solve [ false ].

(** [tryfalse by tac /] is that same as [tryfalse] except that
    it tries to solve the goal using tactic [tac] if [assumption]
    and [discriminate] do not apply.
    It is equivalent to [try solve \[ false; tac \]]. 
    Example: [tryfalse by congruence/] *)

Tactic Notation "tryfalse" "by" tactic(tac) "/" :=
  try solve [ false; instantiate; tac ].

(** [false T] tries [false; apply T], or otherwise adds [T] as
    an assumption and calls [false]. *)

Tactic Notation "false" constr(T) "by" tactic(tac) "/" :=
  false_goal; first  
    [ first [ apply T | eapply T | rapply T]; instantiate; tac  (* todo: sapply?*)
    | let H := fresh in lets_base H T; 
      first [ discriminate H  (* optimization *)
            | false; instantiate; tac ] ].
   (* todo: false (>> H X1 X2)... *)

Tactic Notation "false" constr(T) :=
  false T by idtac/.

(** [false_invert] proves any goal provided there is at least 
    one hypothesis [H] in the context that can be proved absurd
    by calling [inversion H]. *)

Ltac false_invert_tactic :=
  match goal with H:_ |- _ =>
    solve [ inversion H
          | clear H; false_invert_tactic
          | fail 2 ] end.

Tactic Notation "false_invert" :=
  false_invert_tactic.

(** [tryfalse_invert] tries to prove the goal using
    [false] or [false_invert], and leaves the goal
    unchanged if it does not succeed. *)

Tactic Notation "tryfalse_invert" :=
  try solve [ false | false_invert ].

(** [false_neq_self_hyp] proves any goal if the context
    contains an hypothesis of the form [E <> E]. It is 
    a restricted and optimized version of [false]. It is 
    intended to be used by other tactics only. *)

Ltac false_neq_self_hyp :=
  match goal with H: ?x <> ?x |- _ => 
    false_goal; apply H; reflexivity end.


(* ---------------------------------------------------------------------- *)
(** ** Assertions *)

(** [asserts H: T] is another syntax for [assert (H : T)], which
    also works with introduction patterns. For instance, one can write:
    [asserts \[x P\] (exists n, n = 3)], or 
    [asserts \[H|H\] (n = 0 \/ n = 1). *)

Tactic Notation "asserts" simple_intropattern(I) ":" constr(T) :=
  let H := fresh in assert (H : T); 
  [ | generalize H; clear H; intros I ].

(** [asserts H1 .. HN: T] is a shorthand for
    [asserts \[H1 \[H2 \[.. HN\]\]\]\]: T]. *)

Tactic Notation "asserts" simple_intropattern(I1)
 simple_intropattern(I2) ":" constr(T) :=
  asserts [I1 I2]: T.
Tactic Notation "asserts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3) ":" constr(T) :=
  asserts [I1 [I2 I3]]: T.
Tactic Notation "asserts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) ":" constr(T) :=
  asserts [I1 [I2 [I3 I4]]]: T.
Tactic Notation "asserts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) simple_intropattern(I5) ":" constr(T) :=
  asserts [I1 [I2 [I3 [I4 I5]]]]: T.
Tactic Notation "asserts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) ":" constr(T) :=
  asserts [I1 [I2 [I3 [I4 [I5 I6]]]]]: T.

(** [asserts: T] is [asserts H: T] with [H] being chosen automatically. *)

Tactic Notation "asserts" ":" constr(T) :=
  let H := fresh in asserts H : T.

(** [cuts H: T] is the same as [asserts H: T] except that the two subgoals
    generated are swapped: the subgoal [T] comes second. Note that contrary
    to [cut], it introduces the hypothesis. *)

Tactic Notation "cuts" simple_intropattern(I) ":" constr(T) :=
  cut (T); [ intros I | idtac ].

(** [cuts: T] is [cuts H: T] with [H] being chosen automatically. *)

Tactic Notation "cuts" ":" constr(T) :=
  let H := fresh in cuts H: T.

(** [cuts H1 .. HN: T] is a shorthand for 
    [cuts \[H1 \[H2 \[.. HN\]\]\]\]: T]. *)

Tactic Notation "cuts" simple_intropattern(I1)
 simple_intropattern(I2) ":" constr(T) :=
  cuts [I1 I2]: T.
Tactic Notation "cuts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3) ":" constr(T) :=
  cuts [I1 [I2 I3]]: T.
Tactic Notation "cuts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) ":" constr(T) :=
  cuts [I1 [I2 [I3 I4]]]: T.
Tactic Notation "cuts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) simple_intropattern(I5) ":" constr(T) :=
  cuts [I1 [I2 [I3 [I4 I5]]]]: T.
Tactic Notation "cuts" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) ":" constr(T) :=
  cuts [I1 [I2 [I3 [I4 [I5 I6]]]]]: T.


(* ---------------------------------------------------------------------- *)
(** ** Instantiation and forward-chaining *)

(** The instantiation tactics are used to instantiate a lemma [E]
    (whose type is a product) on some arguments. The type of [E] is
    made of implications and universal quantifications, e.g.
    [forall x, P x -> forall y z, Q x y z -> R z].
    
    The first possibility is to provide arguments in order: first [x],
    then a proof of [P x], then [y] etc... In this mode, called "Args",
    all the arguments are to be provided. If a wildcard is provided
    (written [__]), then an existential variable will be introduced in
    place of the argument.

    It often saves a lot of time to give only the dependent variables,
    (here [x], [y] and [z]), and have the hypotheses generated as 
    subgoals. In this "Vars" mode, only variables are to be provided. 
    For instance, lemma [E] applied to [3] and [4] is a term
    of type [forall z, Q 3 4 z -> R z], and [P 3] is a new subgoal.
    It is possible to use wildcards to introduce existential variables.

    However, there are situations where some of the hypotheses already
    exists, and it saves time to instantiate the lemma [E] using the 
    hypotheses. For instance, suppose [F] is a term of type [P 2]. 
    Then the application of [E] to [F] in this "Hyps" mode is a term of type
    [forall y z, Q 2 y z -> R z]. Each wildcard use
    will generate an assertion instead, for instance if [G] has type
    [Q 2 3 4], then the application of [E] to a wildcard and to [G] 
    in mode-h is a term of type [R 4], and [P 2] is a new subgoal.

    It is very convenient to give some arguments the lemma should be
    instantiated on, and let the tactic find out automatically where
    underscores should be insterted. Underscore arguments [__] are
    interpret as follows: an underscore means that we want to skip the
    argument that has the same type as the next real argument provided
    (real means not an underscore). If there is no real argument after 
    underscore, then the underscore is used for the first possible argument.
   
    The general syntax is [tactic (>> E1 .. EN)] where [tactic] is
    the name of the tactic (possibly with some arguments) and [Ei]
    are the arguments. Moreover, some tactics accept the syntax
    [tactic E1 .. EN] as short for [tactic (>>Hnts E1 .. EN)] for
    values of [N] up to 5.

    Finally, if the argument [EN] given is a triple-underscore [___],
    then it is equivalent to providing a list of wildcards, with
    the appropriate number of wildcards. This means that all
    the remaining arguments of the lemma will be instantiated. *)

(* Underlying implementation *)

Ltac app_assert t P cont :=
  let H := fresh "TEMP" in
  assert (H : P); [ | cont(t H); clear H ].

Ltac app_evar t A cont :=
  let x := fresh "TEMP" in
  evar (x:A); 
  let t' := constr:(t x) in
  let t'' := (eval unfold x in t') in
  subst x; cont t''.

Ltac app_arg t P v cont := 
  let H := fresh "TEMP" in
  assert (H : P); [ apply v | cont(t H); try clear H ].

Ltac build_app_alls t final :=
  let rec go t :=
    match type of t with 
    | ?P -> ?Q => app_assert t P go
    | forall _:?A, _ => app_evar t A go
    | _ => final t
    end in 
  go t.

Ltac boxerlist_next_type vs :=
  match vs with
  | nil => constr:(ltac_wild)
  | (boxer ltac_wild)::?vs' => boxerlist_next_type vs'
  | (boxer ltac_wilds)::_ => constr:(ltac_wild)
  | (@boxer ?T _)::_ => constr:(T)
  end.

Ltac build_app_hnts t vs final :=
  let rec go t vs :=
    match vs with
    | nil => first [ final t | fail 1 ]
    | (boxer ltac_wilds)::_ => first [ build_app_alls t final | fail 1 ]
    | (boxer ?v)::?vs' => 
      let cont t' := go t' vs in
      let cont' t' := go t' vs' in
      let T := type of t in 
      let T := eval hnf in T in
      match v with
      | ltac_wild => 
         first [ let U := boxerlist_next_type vs' in
           match U with
           | ltac_wild =>
             match T with  
             | ?P -> ?Q => first [ app_assert t P cont' | fail 3 ]
             | forall _:?A, _ => first [ app_evar t A cont' | fail 3 ] 
             end 
           | _ =>
             match T with  (* should test T for unifiability *)
             | U -> ?Q => first [ app_assert t U cont' | fail 3 ]
             | forall _:U, _ => first [ app_evar t U cont' | fail 3 ] 
             | ?P -> ?Q => first [ app_assert t P cont | fail 3 ]
             | forall _:?A, _ => first [ app_evar t A cont | fail 3 ] 
             end 
           end
         | fail 2 ]
      | _ => 
          match T with 
          | ?P -> ?Q => first [ app_arg t P v cont'
                              | app_assert t P cont
                              | fail 3 ]
          | forall _:?A, _ => first [ cont' (t v) 
                                    | app_evar t A cont
                                    | fail 3 ]
          end
      end
    end in
  go t vs.

Ltac build_app args final := 
  first [ 
    match args with (@boxer ?T ?t)::?vs => 
      let t := constr:(t:T) in
      build_app_hnts t vs final
    end
  | fail 1 "Instantiation fails for:" args].

Ltac unfold_head_until_product T :=
  eval hnf in T.

Ltac args_unfold_head_if_not_product args :=
  match args with (@boxer ?T ?t)::?vs => 
    let T' := unfold_head_until_product T in
    constr:((@boxer T' t)::vs)
  end. 

Ltac args_unfold_head_if_not_product_but_params args :=
  match args with 
  | (boxer ?t)::(boxer ?v)::?vs => 
     args_unfold_head_if_not_product args
  | _ => constr:(args)
  end.

(** [lets H: (>> E0 E1 .. EN)] will instantiate lemma [E0]
    on the arguments [Ei] (which may be wildcards [__]),
    and name [H] the resulting term. [H] may be an introduction
    pattern, or a sequence of introduction patterns [I1 I2 IN],
    or empty. 
    Syntax [lets H: E0 E1 .. EN] is also available. If the last
    argument [EN] is [___] (triple-underscore), then all
    arguments of [H] will be instantiated. *)

Ltac lets_build I Ei :=
  let args := list_boxer_of Ei in 
  let args := args_unfold_head_if_not_product_but_params args in
(*    let Ei''' := args_unfold_head_if_not_product Ei'' in*)
  build_app args ltac:(fun R => lets_base I R).

Tactic Notation "lets" simple_intropattern(I) ":" constr(E) :=
  lets_build I E; fast_rm_inside E.
Tactic Notation "lets" ":" constr(E) :=
  let H := fresh in lets H: E.
Tactic Notation "lets" ":" constr(E0) 
 constr(A1) :=
  lets: (>> E0 A1).
Tactic Notation "lets" ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets: (>> E0 A1 A2).
Tactic Notation "lets" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets: (>> E0 A1 A2 A3).
Tactic Notation "lets" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets: (>> E0 A1 A2 A3 A4).
Tactic Notation "lets" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets: (>> E0 A1 A2 A3 A4 A5).

(* --todo: deprecated, do not use *)
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) 
 ":" constr(E) :=
  lets [I1 I2]: E.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) ":" constr(E) :=
  lets [I1 [I2 I3]]: E.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) ":" constr(E) :=
  lets [I1 [I2 [I3 I4]]]: E.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5) 
 ":" constr(E) :=
  lets [I1 [I2 [I3 [I4 I5]]]]: E.
 
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0) 
 constr(A1) :=
  lets I: (>> E0 A1).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets I: (>> E0 A1 A2).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets I: (>> E0 A1 A2 A3).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets I: (>> E0 A1 A2 A3 A4).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets I: (>> E0 A1 A2 A3 A4 A5).

Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0) 
 constr(A1) :=
  lets [I1 I2]: E0 A1.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets [I1 I2]: E0 A1 A2.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets [I1 I2]: E0 A1 A2 A3.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets [I1 I2]: E0 A1 A2 A3 A4.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets [I1 I2]: E0 A1 A2 A3 A4 A5.


(** [forwards H: (>> E0 E1 .. EN)] is short for 
    [forwards H: (>> E0 E1 .. EN ___)]. 
    The arguments [Ei] can be wildcards [__] (except [E0]).
    [H] may be an introduction pattern, or a sequence of
    introduction pattern, or empty. 
    Syntax [forwards H: E0 E1 .. EN] is also available. *)

Ltac forwards_build_app_arg Ei :=
  let args := list_boxer_of Ei in
  let args := (eval simpl in (args ++ ((boxer ___)::nil))) in
  let args := args_unfold_head_if_not_product args in
  args.

Ltac forwards_then Ei cont :=
  let args := forwards_build_app_arg Ei in 
  let args := args_unfold_head_if_not_product_but_params args in
  build_app args cont.

Tactic Notation "forwards" simple_intropattern(I) ":" constr(Ei) :=
  let args := forwards_build_app_arg Ei in 
  lets I: args. 

Tactic Notation "forwards" ":" constr(E) :=  
  let H := fresh in forwards H: E.
Tactic Notation "forwards" ":" constr(E0) 
 constr(A1) :=
  forwards: (>> E0 A1).
Tactic Notation "forwards" ":" constr(E0) 
 constr(A1) constr(A2) :=
  forwards: (>> E0 A1 A2).
Tactic Notation "forwards" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  forwards: (>> E0 A1 A2 A3).
Tactic Notation "forwards" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards: (>> E0 A1 A2 A3 A4).
Tactic Notation "forwards" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards: (>> E0 A1 A2 A3 A4 A5).

(* todo: deprecated, do not use *)
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2) 
 ":" constr(E) :=
  forwards [I1 I2]: E.
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) ":" constr(E) :=
  forwards [I1 [I2 I3]]: E.
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) ":" constr(E) :=
  forwards [I1 [I2 [I3 I4]]]: E.
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5) 
 ":" constr(E) :=
  forwards [I1 [I2 [I3 [I4 I5]]]]: E.

Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0) 
 constr(A1) :=
  forwards I: (>> E0 A1).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) :=
  forwards I: (>> E0 A1 A2).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  forwards I: (>> E0 A1 A2 A3).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards I: (>> E0 A1 A2 A3 A4).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards I: (>> E0 A1 A2 A3 A4 A5).

  (* for use by tactics -- todo: factorize better *)
Tactic Notation "forwards_nounfold" simple_intropattern(I) ":" constr(Ei) :=
  let args := list_boxer_of Ei in
  let args := (eval simpl in (args ++ ((boxer ___)::nil))) in
  build_app args ltac:(fun R => lets_base I R);
  fast_rm_inside Ei.

Ltac forwards_nounfold_then Ei cont :=
  let args := list_boxer_of Ei in
  let args := (eval simpl in (args ++ ((boxer ___)::nil))) in
  build_app args cont;
  fast_rm_inside Ei.

(** [applys (>> E0 E1 .. EN)] instantiates lemma [E0]
    on the arguments [Ei] (which may be wildcards [__]),
    and apply the resulting term to the current goal,
    using the tactic [applys] defined earlier on.
    [applys E0 E1 E2 .. EN] is also available. *)

Ltac applys_build Ei :=
  let args := list_boxer_of Ei in 
  let args := args_unfold_head_if_not_product_but_params args in
  build_app args ltac:(fun R =>
   first [ apply R | eapply R | rapply R ]).

Ltac applys_base E := 
  match type of E with
  | list Boxer => applys_build E
  | _ => first [ rapply E | applys_build E ]
  end; fast_rm_inside E.

Tactic Notation "applys" constr(E) :=
  applys_base E.
Tactic Notation "applys" constr(E0) constr(A1) :=
  applys (>> E0 A1).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) :=
  applys (>> E0 A1 A2).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) constr(A3) :=
  applys (>> E0 A1 A2 A3).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) :=
  applys (>> E0 A1 A2 A3 A4).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  applys (>> E0 A1 A2 A3 A4 A5).

(** [fapplys (>> E0 E1 .. EN)] instantiates lemma [E0]
    on the arguments [Ei] and on the argument [___] meaning
    that all evars should be explicitly instantiated,
    and apply the resulting term to the current goal.
    [fapplys E0 E1 E2 .. EN] is also available. *)

Ltac fapplys_build Ei :=
  let args := list_boxer_of Ei in 
  let args := (eval simpl in (args ++ ((boxer ___)::nil))) in
  let args := args_unfold_head_if_not_product_but_params args in
  build_app args ltac:(fun R => apply R).

Tactic Notation "fapplys" constr(E0) :=  (* todo: use the tactic for that*)
  match type of E0 with
  | list Boxer => fapplys_build E0 
  | _ => fapplys_build (>> E0)
  end.
Tactic Notation "fapplys" constr(E0) constr(A1) :=
  fapplys (>> E0 A1).
Tactic Notation "fapplys" constr(E0) constr(A1) constr(A2) :=
  fapplys (>> E0 A1 A2).
Tactic Notation "fapplys" constr(E0) constr(A1) constr(A2) constr(A3) :=
  fapplys (>> E0 A1 A2 A3).
Tactic Notation "fapplys" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) :=
  fapplys (>> E0 A1 A2 A3 A4).
Tactic Notation "fapplys" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  fapplys (>> E0 A1 A2 A3 A4 A5).

(** [specializes H (>> E1 E2 .. EN)] will instantiate hypothesis [H]
    on the arguments [Ei] (which may be wildcards [__]). If the last
    argument [EN] is [___] (triple-underscore), then all arguments of 
    [H] get instantiated. *)

Ltac specializes_build H Ei :=
  let H' := fresh "TEMP" in rename H into H';
  let args := list_boxer_of Ei in
  let args := constr:((boxer H')::args) in
  let args := args_unfold_head_if_not_product args in
  build_app args ltac:(fun R => lets H: R);
  clear H'.

Ltac specializes_base H Ei :=
  specializes_build H Ei; fast_rm_inside Ei.
  
Tactic Notation "specializes" hyp(H) :=
  specializes_base H (___).  
Tactic Notation "specializes" hyp(H) constr(A) :=
  specializes_base H A.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) :=
  specializes H (>> A1 A2).
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) :=
  specializes H (>> A1 A2 A3).
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) constr(A4) :=
  specializes H (>> A1 A2 A3 A4).
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  specializes H (>> A1 A2 A3 A4 A5).

(** [specializes_vars H] is equivalent to [specializes H __ .. __] 
    with as many double underscore as the number of dependent arguments
    visible from the type of [H]. Note that no unfolding is currently
    being performed (this behavior might change in the future).
    The current implementation is restricted to the case where
    [H] is an existing hypothesis -- TODO: generalize. *)

Ltac specializes_var_base H :=
  match type of H with 
  | ?P -> ?Q => fail 1
  | forall _:_, _ => specializes H __
  end.

Ltac specializes_vars_base H :=
  repeat (specializes_var_base H).

Tactic Notation "specializes_var" hyp(H) :=
  specializes_var_base H.

Tactic Notation "specializes_vars" hyp(H) :=
  specializes_vars_base H.

(* ---------------------------------------------------------------------- *)
(** ** Experimental tactics for application *)

(** [fapply] is a version of [apply] based on [forwards]. *)

Tactic Notation "fapply" constr(E) := 
  let H := fresh in forwards H: E; 
  first [ apply H | eapply H | rapply H | hnf; apply H 
        | hnf; eapply H | applys H ].
   (* todo: is applys redundant with rapply ? *)

(** [sapply] stands for "super apply". It tries
    [apply], [eapply], [applys] and [fapply],
    and also tries to head-normalize the goal first. *)

Tactic Notation "sapply" constr(H) :=
  first [ apply H | eapply H | rapply H | applys H 
        | hnf; apply H | hnf; eapply H | hnf; applys H
        | fapply H ]. 

(* ---------------------------------------------------------------------- *)
(** ** Adding assumptions *)

(** [lets_simpl H: E] is the same as [lets H: E] excepts that it
    calls [simpl] on the hypothesis H.
    [lets_simpl: E] is also provided. *)

Tactic Notation "lets_simpl" ident(H) ":" constr(E) :=
  lets H: E; try simpl in H.

Tactic Notation "lets_simpl" ":" constr(T) :=
  let H := fresh in lets_simpl H: T.

(** [lets_hnf H: E] is the same as [lets H: E] excepts that it
    calls [hnf] to set the definition in head normal form. 
    [lets_hnf: E] is also provided. *)

Tactic Notation "lets_hnf" ident(H) ":" constr(E) :=
  lets H: E; hnf in H.

Tactic Notation "lets_hnf" ":" constr(T) :=
  let H := fresh in lets_hnf H: T.

(** [puts X: E] is a synonymous for [pose (X := E)].
    Alternative syntax is [puts: E]. *)

Tactic Notation "puts" ident(X) ":" constr(E) :=
  pose (X := E).
Tactic Notation "puts" ":" constr(E) :=
  let X := fresh "X" in pose (X := E).


(* ---------------------------------------------------------------------- *)
(** ** Application of tautologies *)

(** [logic E], where [E] is a fact, is equivalent to 
    [assert H:E; [tauto | eapply H; clear H]. It is useful for instance
    to prove a conjunction [A /\ B] by showing first [A] and then [A -> B],
    through the command [logic (foral A B, A -> (A -> B) -> A /\ B)] *)

Ltac logic_base E cont :=
  assert (H:E); [ cont tt | eapply H; clear H ].

Tactic Notation "logic" constr(E) :=
  logic_base E ltac:(fun _ => tauto).


(* ---------------------------------------------------------------------- *)
(** ** Application modulo equalities *)

(** The tactic [equates] replaces a goal of the form
    [P x y z] with a goal of the form [P x ?a z] and a
    subgoal [?a = y]. The introduction of the evar [?a] makes
    it possible to apply lemmas that would not apply to the
    original goal, for example a lemma of the form 
    [forall n m, P n n m], because [x] and [y] might be equal
    but not convertible.
    
    Usage is [equates i1 ... ik], where the indices are the
    positions of the arguments to be replaced by evars, 
    counting from the right-hand side. If [0] is given as
    argument, then the entire goal is replaced by an evar. *)

Section equatesLemma.
Variables 
  (A0 A1 : Type)
  (A2 : forall (x1 : A1), Type) 
  (A3 : forall (x1 : A1) (x2 : A2 x1), Type)
  (A4 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2), Type)
  (A5 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3), Type)
  (A6 : forall (x1 : A1) (x2 : A2 x1) (x3 : A3 x2) (x4 : A4 x3) (x5 : A5 x4), Type).

Lemma equates_0 : forall (P Q:Prop),
  P -> P = Q -> Q.
Proof. intros. subst. auto. Qed.

Lemma equates_1 : 
  forall (P:A0->Prop) x1 y1,
  P y1 -> x1 = y1 -> P x1.
Proof. intros. subst. auto. Qed.

Lemma equates_2 : 
  forall y1 (P:A0->forall(x1:A1),Prop) x1 x2,
  P y1 x2 -> x1 = y1 -> P x1 x2.
Proof. intros. subst. auto. Qed.

Lemma equates_3 : 
  forall y1 (P:A0->forall(x1:A1)(x2:A2 x1),Prop) x1 x2 x3,
  P y1 x2 x3 -> x1 = y1 -> P x1 x2 x3.
Proof. intros. subst. auto. Qed.

Lemma equates_4 :
  forall y1 (P:A0->forall(x1:A1)(x2:A2 x1)(x3:A3 x2),Prop) x1 x2 x3 x4,
  P y1 x2 x3 x4 -> x1 = y1 -> P x1 x2 x3 x4.
Proof. intros. subst. auto. Qed.

Lemma equates_5 :
  forall y1 (P:A0->forall(x1:A1)(x2:A2 x1)(x3:A3 x2)(x4:A4 x3),Prop) x1 x2 x3 x4 x5,
  P y1 x2 x3 x4 x5 -> x1 = y1 -> P x1 x2 x3 x4 x5.
Proof. intros. subst. auto. Qed.

Lemma equates_6 :
  forall y1 (P:A0->forall(x1:A1)(x2:A2 x1)(x3:A3 x2)(x4:A4 x3)(x5:A5 x4),Prop) 
  x1 x2 x3 x4 x5 x6,
  P y1 x2 x3 x4 x5 x6 -> x1 = y1 -> P x1 x2 x3 x4 x5 x6.
Proof. intros. subst. auto. Qed.

End equatesLemma.

Ltac equates_lemma n :=
  match nat_from_number n with
  | 0 => constr:(equates_0)
  | 1 => constr:(equates_1)
  | 2 => constr:(equates_2)
  | 3 => constr:(equates_3)
  | 4 => constr:(equates_4)
  | 5 => constr:(equates_5)
  | 6 => constr:(equates_6)
  end.  

Ltac equates_one n :=
  let L := equates_lemma n in
  eapply L.

Ltac equates_several E cont :=
  let all_pos := match type of E with 
    | List.list Boxer => constr:(E)
    | _ => constr:((boxer E)::nil)
    end in
  let rec go pos :=
     match pos with
     | nil => cont tt
     | (boxer ?n)::?pos' => equates_one n; [ instantiate; go pos' | ]
     end in
  go all_pos.

Tactic Notation "equates" constr(E) :=
  equates_several E ltac:(fun _ => idtac).
Tactic Notation "equates" constr(n1) constr(n2) :=
  equates (>> n1 n2).
Tactic Notation "equates" constr(n1) constr(n2) constr(n3) :=
  equates (>> n1 n2 n3).
Tactic Notation "equates" constr(n1) constr(n2) constr(n3) constr(n4) :=
  equates (>> n1 n2 n3 n4).

(** [applys_eq H i1 .. iK] is the same as
    [equates i1 .. iK] followed by [apply H]
    on the first subgoal. *)

Tactic Notation "applys_eq" constr(H) constr(E) :=
  equates_several E ltac:(fun _ => sapply H).
Tactic Notation "applys_eq" constr(H) constr(n1) constr(n2) :=
  applys_eq H (>> n1 n2).
Tactic Notation "applys_eq" constr(H) constr(n1) constr(n2) constr(n3) :=
  applys_eq H (>> n1 n2 n3).
Tactic Notation "applys_eq" constr(H) constr(n1) constr(n2) constr(n3) constr(n4) :=
  applys_eq H (>> n1 n2 n3 n4).


(* ********************************************************************** *)
(** * Introduction and generalization *)

(* ---------------------------------------------------------------------- *)
(** ** Introduction *)

(** [introv] is used to name only non-dependent hypothesis.
 - If [introv] is called on a goal of the form [forall x, H],
   it should introduce all the variables quantified with a
   [forall] at the head of the goal, but it does not introduce
   hypotheses that preceed an arrow constructor, like in [P -> Q]. 
 - If [introv] is called on a goal that is not of the form
   [forall x, H] nor [P -> Q], the tactic unfolds definitions
   until the goal takes the form [forall x, H] or [P -> Q].
   If unfolding definitions does not produces a goal of this form,
   then the tactic [introv] does nothing at all. *)
   
(* [introv_rec] introduces all visible variables.
   It does not try to unfold any definition. *)

Ltac introv_rec :=
  match goal with
  | |- ?P -> ?Q => idtac
  | |- forall _, _ => intro; introv_rec
  | |- _ => idtac
  end.

(* [introv_noarg] forces the goal to be a [forall] or an [->],
   and then calls [introv_rec] to introduces variables
   (possibly none, in which case [introv] is the same as [hnf]).
   If the goal is not a product, then it does not do anything. *)

Ltac introv_noarg :=
  match goal with
  | |- ?P -> ?Q => idtac
  | |- forall _, _ => introv_rec
  | |- ?G => hnf;
     match goal with
     | |- ?P -> ?Q => idtac
     | |- forall _, _ => introv_rec
     end
  | |- _ => idtac
  end.

  (* simpler yet perhaps less efficient imlementation *)
  Ltac introv_noarg_not_optimized :=
    intro; match goal with H:_|-_ => revert H end; introv_rec.

(* [introv_arg H] introduces one non-dependent hypothesis 
   under the name [H], after introducing the variables
   quantified with a [forall] that preceeds this hypothesis. 
   This tactic fails if there does not exist a hypothesis
   to be introduced. *)
  (* todo: __ in introv means "intros" *)

Ltac introv_arg H :=
  hnf; match goal with
  | |- ?P -> ?Q => intros H
  | |- forall _, _ => intro; introv_arg H
  end.

(* [introv I1 .. IN] iterates [introv Ik] *)

Tactic Notation "introv" :=
  introv_noarg.
Tactic Notation "introv" simple_intropattern(I1) :=
  introv_arg I1.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) :=
  introv I1; introv I2.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) :=
  introv I1; introv I2 I3.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) :=
  introv I1; introv I2 I3 I4.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5) :=
  introv I1; introv I2 I3 I4 I5.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) :=
  introv I1; introv I2 I3 I4 I5 I6.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) :=
  introv I1; introv I2 I3 I4 I5 I6 I7.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) simple_intropattern(I8) :=
  introv I1; introv I2 I3 I4 I5 I6 I7 I8.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) simple_intropattern(I8)
 simple_intropattern(I9) :=
  introv I1; introv I2 I3 I4 I5 I6 I7 I8 I9.
Tactic Notation "introv" simple_intropattern(I1) simple_intropattern(I2) 
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) simple_intropattern(I7) simple_intropattern(I8)
 simple_intropattern(I9) simple_intropattern(I10) :=
  introv I1; introv I2 I3 I4 I5 I6 I7 I8 I9 I10.

(** [intros_all] repeats [intro] as long as possible. Contrary to [intros],
    it unfolds any definition on the way. Remark that it also unfolds the
    definition of negation, so applying [introz] to a goal of the form
    [forall x, P x -> ~Q] will introduce [x] and [P x] and [Q], and will
    leave [False] in the goal. *)

Tactic Notation "intros_all" :=
  repeat intro.

(** [intros_hnf] introduces an hypothesis and sets in head normal form *)

Tactic Notation "intro_hnf" :=
  intro; match goal with H: _ |- _ => hnf in H end.



(* ---------------------------------------------------------------------- *)
(** ** Generalization *)

(** [gen X1 .. XN] is a shorthand for calling [generalize dependent] 
    successively on variables [XN]...[X1]. Note that the variables
    are generalized in reverse order, following the convention of
    the [generalize] tactic: it means that [X1] will be the first
    quantified variable in the resulting goal. *) 

Tactic Notation "gen" ident(X1) :=
  generalize dependent X1.
Tactic Notation "gen" ident(X1) ident(X2) :=
  gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) :=
  gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4)  :=
  gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) :=
  gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) :=
  gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) :=
  gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) ident(X8) :=
  gen X8; gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) ident(X8) ident(X9) :=
  gen X9; gen X8; gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) ident(X8) ident(X9) ident(X10) :=
  gen X10; gen X9; gen X8; gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.

(** [generalizes X] is a shorthand for calling [generalize X; clear X]. 
    It is weaker than tactic [gen X] since it does not support
    dependencies. It is mainly intended for writing tactics. *) 
 
Tactic Notation "generalizes" hyp(X) :=
  generalize X; clear X.
Tactic Notation "generalizes" hyp(X1) hyp(X2) :=
  generalizes X1; generalizes X2.
Tactic Notation "generalizes" hyp(X1) hyp(X2) hyp(X3) :=
  generalizes X1 X2; generalizes X3.
Tactic Notation "generalizes" hyp(X1) hyp(X2) hyp(X3) hyp(X4) :=
  generalizes X1 X2 X3; generalizes X4.


(* ---------------------------------------------------------------------- *)
(** ** Naming *)

(** [sets X: E] is the same as [set (X := E) in *], that is,
    it replaces all occurences of [E] by a fresh meta-variable [X]
    whose definition is [E]. *)

Tactic Notation "sets" ident(X) ":" constr(E) :=
  set (X := E) in *.

(** [def_to_eq E X H] applies when [X := E] is a local 
    definition. It adds an assumption [H: X = E] 
    and then clears the definition of [X].
    [def_to_eq_sym] is similar except that it generates
    the equality [H: E = X]. *)

Ltac def_to_eq X HX E :=
  assert (HX : X = E) by reflexivity; clearbody X.
Ltac def_to_eq_sym X HX E :=
  assert (HX : E = X) by reflexivity; clearbody X.

(** [set_eq X H: E] generates the equality [H: X = E],
    for a fresh name [X], and replaces [E] by [X] in the
    current goal. Syntaxes [set_eq X: E] and
    [set_eq: E] are also available. Similarly,
    [set_eq <- X H: E] generates the equality [H: E = X]. 

    [sets_eq X HX: E] does the same but replaces [E] by [X]
    everywhere in the goal. [sets_eq X HX: E in H] replaces in [H].
    [set_eq X HX: E in |-] performs no substitution at all. *)

Tactic Notation "set_eq" ident(X) ident(HX) ":" constr(E) :=
  set (X := E); def_to_eq X HX E.
Tactic Notation "set_eq" ident(X) ":" constr(E) :=
  let HX := fresh "EQ" X in set_eq X HX: E.
Tactic Notation "set_eq" ":" constr(E) :=
  let X := fresh "X" in set_eq X: E.

Tactic Notation "set_eq" "<-" ident(X) ident(HX) ":" constr(E) :=
  set (X := E); def_to_eq_sym X HX E.
Tactic Notation "set_eq" "<-" ident(X) ":" constr(E) :=
  let HX := fresh "EQ" X in set_eq <- X HX: E.
Tactic Notation "set_eq" "<-" ":" constr(E) :=
  let X := fresh "X" in set_eq <- X: E.

Tactic Notation "sets_eq" ident(X) ident(HX) ":" constr(E) :=
  set (X := E) in *; def_to_eq X HX E.
Tactic Notation "sets_eq" ident(X) ":" constr(E) :=
  let HX := fresh "EQ" X in sets_eq X HX: E.
Tactic Notation "sets_eq" ":" constr(E) :=
  let X := fresh "X" in sets_eq X: E.

Tactic Notation "sets_eq" "<-" ident(X) ident(HX) ":" constr(E) :=
  set (X := E) in *; def_to_eq_sym X HX E.
Tactic Notation "sets_eq" "<-" ident(X) ":" constr(E) :=
  let HX := fresh "EQ" X in sets_eq <- X HX: E.
Tactic Notation "sets_eq" "<-" ":" constr(E) :=
  let X := fresh "X" in sets_eq <- X: E.

Tactic Notation "set_eq" ident(X) ident(HX) ":" constr(E) "in" hyp(H) :=
  set (X := E) in H; def_to_eq X HX E.
Tactic Notation "set_eq" ident(X) ":" constr(E) "in" hyp(H) :=
  let HX := fresh "EQ" X in set_eq X HX: E in H.
Tactic Notation "set_eq" ":" constr(E) "in" hyp(H) :=
  let X := fresh "X" in set_eq X: E in H.

Tactic Notation "set_eq" "<-" ident(X) ident(HX) ":" constr(E) "in" hyp(H) :=
  set (X := E) in H; def_to_eq_sym X HX E.
Tactic Notation "set_eq" "<-" ident(X) ":" constr(E) "in" hyp(H) :=
  let HX := fresh "EQ" X in set_eq <- X HX: E in H.
Tactic Notation "set_eq" "<-" ":" constr(E) "in" hyp(H) :=
  let X := fresh "X" in set_eq <- X: E in H.

Tactic Notation "set_eq" ident(X) ident(HX) ":" constr(E) "in" "|-" :=
  set (X := E) in |-; def_to_eq X HX E.
Tactic Notation "set_eq" ident(X) ":" constr(E) "in" "|-" :=
  let HX := fresh "EQ" X in set_eq X HX: E in |-.
Tactic Notation "set_eq" ":" constr(E) "in" "|-" :=
  let X := fresh "X" in set_eq X: E in |-.

Tactic Notation "set_eq" "<-" ident(X) ident(HX) ":" constr(E) "in" "|-" :=
  set (X := E) in |-; def_to_eq_sym X HX E.
Tactic Notation "set_eq" "<-" ident(X) ":" constr(E) "in" "|-" :=
  let HX := fresh "EQ" X in set_eq <- X HX: E in |-.
Tactic Notation "set_eq" "<-" ":" constr(E) "in" "|-" :=
  let X := fresh "X" in set_eq <- X: E in |-.

(** [gen_eq X: E] is a tactic whose purpose is to introduce 
    equalities so as to work around the limitation of the [induction]
    tactic which typically loses information. [gen_eq E as X] replaces 
    all occurences of term [E] with a fresh variable [X] and the equality
    [X = E] as extra hypothesis to the current conclusion. In other words
    a conclusion [C] will be turned into [(X = E) -> C].
    [gen_eq: E] and [gen_eq: E as X] are also accepted. *)

Tactic Notation "gen_eq" ident(X) ":" constr(E) :=
  let EQ := fresh in sets_eq X EQ: E; revert EQ.
Tactic Notation "gen_eq" ":" constr(E) :=
  let X := fresh "X" in gen_eq X: E.
Tactic Notation "gen_eq" ":" constr(E) "as" ident(X) :=
  gen_eq X: E.
Tactic Notation "gen_eq" ident(X1) ":" constr(E1) ","
  ident(X2) ":" constr(E2) :=
  gen_eq X2: E2; gen_eq X1: E1.
Tactic Notation "gen_eq" ident(X1) ":" constr(E1) ","
  ident(X2) ":" constr(E2) "," ident(X3) ":" constr(E3) :=
  gen_eq X3: E3; gen_eq X2: E2; gen_eq X1: E1.

(** [sets_let X] finds the first let-expression in the goal
    and names its body [X]. [sets_eq_let X] is similar,
    except that it generates an explicit equality.
    Tactics [sets_let X in H] and [sets_eq_let X in H]
    allow specifying a particular hypothesis (by default,
    the first one that contains a [let] is considered).

    Known limitation: it does not seem possible to support
    naming of multiple let-in constructs inside a term, from ltac. *)

Ltac sets_let_base tac :=
  match goal with
  | |- context[let _ := ?E in _] => tac E; cbv zeta
  | H: context[let _ := ?E in _] |- _ => tac E; cbv zeta in H
  end. 

Ltac sets_let_in_base H tac :=
  match type of H with context[let _ := ?E in _] => 
    tac E; cbv zeta in H end.

Tactic Notation "sets_let" ident(X) := 
  sets_let_base ltac:(fun E => sets X: E).
Tactic Notation "sets_let" ident(X) "in" hyp(H) := 
  sets_let_in_base H ltac:(fun E => sets X: E).
Tactic Notation "sets_eq_let" ident(X) := 
  sets_let_base ltac:(fun E => sets_eq X: E).
Tactic Notation "sets_eq_let" ident(X) "in" hyp(H) := 
  sets_let_in_base H ltac:(fun E => sets_eq X: E).

  

(* ********************************************************************** *)
(** * Rewriting *)

(* ---------------------------------------------------------------------- *)
(** ** Rewriting *)

(** [rewrite_all E] iterates version of [rewrite E] as long as possible. 
    Warning: this tactic can easily get into an infinite loop. 
    Syntax for rewriting from right to left and/or into an hypothese
    is similar to the one of [rewrite]. *)

Tactic Notation "rewrite_all" constr(E) :=
  repeat rewrite E.
Tactic Notation "rewrite_all" "<-" constr(E) :=
  repeat rewrite <- E.
Tactic Notation "rewrite_all" constr(E) "in" ident(H) :=
  repeat rewrite E in H.
Tactic Notation "rewrite_all" "<-" constr(E) "in" ident(H) :=
  repeat rewrite <- E in H.
Tactic Notation "rewrite_all" constr(E) "in" "*" :=
  repeat rewrite E in *.
Tactic Notation "rewrite_all" "<-" constr(E) "in" "*" :=
  repeat rewrite <- E in *.

(** [asserts_rewrite E] asserts that an equality [E] holds (generating a 
    corresponding subgoal) and rewrite it straight away in the current 
    goal. It avoids giving a name to the equality and later clearing it. 
    Syntax for rewriting from right to left and/or into an hypothese
    is similar to the one of [rewrite]. Note: the tactic [replaces] 
    plays a similar role. *)

Ltac asserts_rewrite_tactic E action :=
  let EQ := fresh in (assert (EQ : E);
  [ idtac | action EQ; clear EQ ]).

Tactic Notation "asserts_rewrite" constr(E) :=
  asserts_rewrite_tactic E ltac:(fun EQ => rewrite EQ).
Tactic Notation "asserts_rewrite" "<-" constr(E) :=
  asserts_rewrite_tactic E ltac:(fun EQ => rewrite <- EQ).
Tactic Notation "asserts_rewrite" constr(E) "in" hyp(H) :=
  asserts_rewrite_tactic E ltac:(fun EQ => rewrite EQ in H).
Tactic Notation "asserts_rewrite" "<-" constr(E) "in" hyp(H) :=
  asserts_rewrite_tactic E ltac:(fun EQ => rewrite <- EQ in H).

(** [cuts_rewrite E] is the same as [asserts_rewrite E] except
    that subgoals are permuted. *)

Ltac cuts_rewrite_tactic E action :=
  let EQ := fresh in (cuts EQ: E; 
  [ action EQ; clear EQ | idtac ]).

Tactic Notation "cuts_rewrite" constr(E) :=
  cuts_rewrite_tactic E ltac:(fun EQ => rewrite EQ).
Tactic Notation "cuts_rewrite" "<-" constr(E) :=
  cuts_rewrite_tactic E ltac:(fun EQ => rewrite <- EQ).
Tactic Notation "cuts_rewrite" constr(E) "in" hyp(H) :=
  cuts_rewrite_tactic E ltac:(fun EQ => rewrite EQ in H).
Tactic Notation "cuts_rewrite" "<-" constr(E) "in" hyp(H) :=
  cuts_rewrite_tactic E ltac:(fun EQ => rewrite <- EQ in H).

(** [rewrite_except H EQ] rewrites equality [EQ] everywhere
    but in hypothesis [H]. *)

Ltac rewrite_except H EQ :=
  let K := fresh in let T := type of H in 
  set (K := T) in H;
  rewrite EQ in *; unfold K in H; clear K.

(** [rewrites E at K] applies when [E] is of the form [T1 = T2]
    rewrites the equality [E] at the [K]-th occurence of [T1]
    in the current goal. 
    Syntaxes [rewrites <- E at K] and [rewrites E at K in H]
    are also available. *)

Tactic Notation "rewrites" constr(E) "at" constr(K) :=
  match type of E with ?T1 = ?T2 =>
    ltac_action_at K of T1 do (rewrite E) end.
Tactic Notation "rewrites" "<-" constr(E) "at" constr(K) :=
  match type of E with ?T1 = ?T2 =>
    ltac_action_at K of T2 do (rewrite <- E) end.
Tactic Notation "rewrites" constr(E) "at" constr(K) "in" hyp(H) :=
  match type of E with ?T1 = ?T2 =>
    ltac_action_at K of T1 in H do (rewrite E in H) end.
Tactic Notation "rewrites" "<-" constr(E) "at" constr(K) "in" hyp(H) :=
  match type of E with ?T1 = ?T2 =>
    ltac_action_at K of T2 in H do (rewrite <- E in H) end.


(* ---------------------------------------------------------------------- *)
(**  ** Replace *)

(** [replaces E with F] is the same as [replace E with F] except that
    the equality [E = F] is generated as first subgoal. Syntax
    [replaces E with F in H] is also available. Note that contrary to
    [replace], [replaces] does not try to solve the equality 
    by [assumption]. Note: [replaces E with F] is similar to
    [asserts_rewrite (E = F)]. *)

Tactic Notation "replaces" constr(E) "with" constr(F) :=
  let T := fresh in assert (T: E = F); [ | replace E with F; clear T ].

Tactic Notation "replaces" constr(E) "with" constr(F) "in" hyp(H) :=
  let T := fresh in assert (T: E = F); [ | replace E with F in H; clear T ].


(** [replaces E at K with F] replaces the [K]-th occurence of [E]
    with [F] in the current goal. Syntax [replaces E at K with F in H]
    is also available. *)

Tactic Notation "replaces" constr(E) "at" constr(K) "with" constr(F) :=
  let T := fresh in assert (T: E = F); [ | rewrites T at K; clear T ].
 
Tactic Notation "replaces" constr(E) "at" constr(K) "with" constr(F) "in" hyp(H) :=
  let T := fresh in assert (T: E = F); [ | rewrites T at K in H; clear T ].


(* ---------------------------------------------------------------------- *)
(** ** Renaming *)

(** [renames X1 to Y1, ..., XN to YN] is a shorthand for a sequence of
    renaming operations [rename Xi into Yi]. *)

Tactic Notation "renames" ident(X1) "to" ident(Y1) :=
  rename X1 into Y1.
Tactic Notation "renames" ident(X1) "to" ident(Y1) ","
 ident(X2) "to" ident(Y2) :=
  renames X1 to Y1; renames X2 to Y2.
Tactic Notation "renames" ident(X1) "to" ident(Y1) ","
 ident(X2) "to" ident(Y2) "," ident(X3) "to" ident(Y3) :=
  renames X1 to Y1; renames X2 to Y2, X3 to Y3.
Tactic Notation "renames" ident(X1) "to" ident(Y1) ","
 ident(X2) "to" ident(Y2) "," ident(X3) "to" ident(Y3) ","
 ident(X4) "to" ident(Y4) :=
  renames X1 to Y1; renames X2 to Y2, X3 to Y3, X4 to Y4.
Tactic Notation "renames" ident(X1) "to" ident(Y1) ","
 ident(X2) "to" ident(Y2) "," ident(X3) "to" ident(Y3) ","
 ident(X4) "to" ident(Y4) "," ident(X5) "to" ident(Y5) :=
  renames X1 to Y1; renames X2 to Y2, X3 to Y3, X4 to Y4, X5 to Y5.
Tactic Notation "renames" ident(X1) "to" ident(Y1) ","
 ident(X2) "to" ident(Y2) "," ident(X3) "to" ident(Y3) ","
 ident(X4) "to" ident(Y4) "," ident(X5) "to" ident(Y5) ","
 ident(X6) "to" ident(Y6) :=
  renames X1 to Y1; renames X2 to Y2, X3 to Y3, X4 to Y4, X5 to Y5, X6 to Y6.


(* ---------------------------------------------------------------------- *)
(** ** Unfolding *)

(** [unfolds] unfolds the head definition in the goal, i.e. if the
    goal has form [P x1 ... xN] then it calls [unfold P].
    If the goal is an equality, it tries to unfold the head constant
    on the left-hand side, and otherwise tries on the right-hand side.
    If the goal is a product, it calls [intros] first.
    -- warning: this tactic is overriden in LibReflect. *)

Ltac apply_to_head_of E cont :=
  let go E :=  
    let P := get_head E in cont P in
  match E with
  | forall _,_ => intros; apply_to_head_of E cont
  | ?A = ?B => first [ go A | go B ]
  | ?A => go A 
  end.

Ltac unfolds_base :=
  match goal with |- ?G => 
   apply_to_head_of G ltac:(fun P => unfold P) end.

Tactic Notation "unfolds" :=
  unfolds_base.

(** [unfolds in H] unfolds the head definition of hypothesis [H], i.e. if 
    [H] has type [P x1 ... xN] then it calls [unfold P in H]. *)

Ltac unfolds_in_base H :=
  match type of H with ?G => 
   apply_to_head_of G ltac:(fun P => unfold P in H) end.

Tactic Notation "unfolds" "in" hyp(H) :=
  unfolds_in_base H.

(** [unfolds P1,..,PN] is a shortcut for [unfold P1,..,PN in *]. *)

Tactic Notation "unfolds" reference(F1) :=
  unfold F1 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) :=
  unfold F1,F2 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) 
 "," reference(F3) :=
  unfold F1,F2,F3 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) 
 "," reference(F3) "," reference(F4) :=
  unfold F1,F2,F3,F4 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) 
 "," reference(F3) "," reference(F4) "," reference(F5) :=
  unfold F1,F2,F3,F4,F5 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) 
 "," reference(F3) "," reference(F4) "," reference(F5) "," reference(F6) :=
  unfold F1,F2,F3,F4,F5,F6 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) 
 "," reference(F3) "," reference(F4) "," reference(F5) 
 "," reference(F6) "," reference(F7) :=
  unfold F1,F2,F3,F4,F5,F6,F7 in *.
Tactic Notation "unfolds" reference(F1) "," reference(F2) 
 "," reference(F3) "," reference(F4) "," reference(F5) 
 "," reference(F6) "," reference(F7) "," reference(F8) :=
  unfold F1,F2,F3,F4,F5,F6,F7,F8 in *.

(** [folds P1,..,PN] is a shortcut for [fold P1 in *; ..; fold PN in *]. *)

Tactic Notation "folds" constr(H) :=
  fold H in *.
Tactic Notation "folds" constr(H1) "," constr(H2) :=
  folds H1; folds H2.
Tactic Notation "folds" constr(H1) "," constr(H2) "," constr(H3) :=
  folds H1; folds H2; folds H3.
Tactic Notation "folds" constr(H1) "," constr(H2) "," constr(H3)
 "," constr(H4) :=
  folds H1; folds H2; folds H3; folds H4.
Tactic Notation "folds" constr(H1) "," constr(H2) "," constr(H3)
 "," constr(H4) "," constr(H5) :=
  folds H1; folds H2; folds H3; folds H4; folds H5.


(* ---------------------------------------------------------------------- *)
(** ** Simplification *)

(** [simpls] is a shortcut for [simpl in *]. *)

Tactic Notation "simpls" :=
  simpl in *.

(** [simpls P1,..,PN] is a shortcut for 
    [simpl P1 in *; ..; simpl PN in *]. *)

Tactic Notation "simpls" reference(F1) :=
  simpl F1 in *.
Tactic Notation "simpls" reference(F1) "," reference(F2) :=
  simpls F1; simpls F2.
Tactic Notation "simpls" reference(F1) "," reference(F2) 
 "," reference(F3) :=
  simpls F1; simpls F2; simpls F3.
Tactic Notation "simpls" reference(F1) "," reference(F2) 
 "," reference(F3) "," reference(F4) :=
  simpls F1; simpls F2; simpls F3; simpls F4.

(** [unsimpl E] replaces all occurence of [X] by [E], where [X] is 
   the result which the tactic [simpl] would give when applied to [E]. 
   It is useful to undo what [simpl] has simplified too far. *)

Tactic Notation "unsimpl" constr(E) := 
  let F := (eval simpl in E) in change F with E.

(** [unsimpl E in H] is similar to [unsimpl E] but it applies
    inside a particular hypothesis [H]. *)

Tactic Notation "unsimpl" constr(E) "in" hyp(H) := 
  let F := (eval simpl in E) in change F with E in H.

(** [unsimpl E in *] applies [unsimpl E] everywhere possible.
    [unsimpls E] is a synonymous. *)

Tactic Notation "unsimpl" constr(E) "in" "*" := 
  let F := (eval simpl in E) in change F with E in *.
Tactic Notation "unsimpls" constr(E) := 
  unsimpl E in *.

(** [nosimpl t] protects the Coq term[t] against some forms of 
    simplification. See Gonthier's work for details on this trick. *)

Notation "'nosimpl' t" := (match tt with tt => t end)
  (at level 10).


(* ---------------------------------------------------------------------- *)
(** ** Evaluation *)

Tactic Notation "hnfs" := hnf in *.

(* ---------------------------------------------------------------------- *)
(** ** Substitution *)

(** [substs] does the same as [subst], except that it does not fail
    when there are circular equalities in the context. *)

Tactic Notation "substs" :=
  repeat (match goal with H: ?x = ?y |- _ => 
            first [ subst x | subst y ] end).

(** Implementation of [substs below], which allows to call
    [subst] on all the hypotheses that lie beyond a given
    position in the proof context. *)

Ltac substs_below limit := 
  match goal with H: ?T |- _ =>
  match T with
  | limit => idtac
  | ?x = ?y => 
    first [ subst x; substs_below limit
          | subst y; substs_below limit
          | generalizes H; substs_below limit; intro ]  
  end end.

(** [substs below body E] applies [subst] on all equalities that appear
    in the context below the first hypothesis whose body is [E].
    If there is no such hypothesis in the context, it is equivalent
    to [subst]. For instance, if [H] is an hypothesis, then 
    [substs below H] will substitute equalities below hypothesis [H]. *)

Tactic Notation "substs" "below" "body" constr(M) :=
  substs_below M.

(** [substs below H] applies [subst] on all equalities that appear
    in the context below the hypothesis named [H]. Note that 
    the current implementation is technically incorrect since it
    will confuse different hypotheses with the same body. *)

Tactic Notation "substs" "below" hyp(H) :=
  match type of H with ?M => substs below body M end.

(** [subst_hyp H] substitutes the equality contained in the
    first hypothesis from the context. *)

Ltac intro_subst_hyp := fail. (* definition further on *)

(** [subst_hyp H] substitutes the equality contained in [H]. *)

Ltac subst_hyp_base H :=
  match type of H with 
  | (_,_,_,_,_) = (_,_,_,_,_) => injection H; clear H; do 4 intro_subst_hyp
  | (_,_,_,_) = (_,_,_,_) => injection H; clear H; do 4 intro_subst_hyp
  | (_,_,_) = (_,_,_) => injection H; clear H; do 3 intro_subst_hyp
  | (_,_) = (_,_) => injection H; clear H; do 2 intro_subst_hyp
  | ?x = ?y => first [ subst x | subst y ] 
  end.

Tactic Notation "subst_hyp" hyp(H) := subst_hyp_base H.

Ltac intro_subst_hyp ::=
  let H := fresh "TEMP" in intros H; subst_hyp H.

(** [intro_subst] is a shorthand for [intro H; subst_hyp H]:
    it introduces and substitutes the equality at the head
    of the current goal. *)

Tactic Notation "intro_subst" := 
  let H := fresh "TEMP" in intros H; subst_hyp H.

(** [subst_local] substitutes all local definition from the context *)

Ltac subst_local :=
  repeat match goal with H:=_ |- _ => subst H end.

(** [subst_eq E] takes an equality [x = t] and replace [x]
    with [t] everywhere in the goal *)

Ltac subst_eq_base E :=
  let H := fresh "TEMP" in lets H: E; subst_hyp H.

Tactic Notation "subst_eq" constr(E) :=
  subst_eq_base E. 


(* ---------------------------------------------------------------------- *)
(** ** Tactics to work with proof irrelevance *)

Require Import ProofIrrelevance.

(** [pi_rewrite E] replaces [E] of type [Prop] with a fresh 
    unification variable, and is thus a practical way to
    exploit proof irrelevance, without writing explicitly
    [rewrite (proof_irrelevance E E')]. Particularly useful
    when [E'] is a big expression. *)

Ltac pi_rewrite_base E rewrite_tac :=
  let E' := fresh in let T := type of E in evar (E':T);
  rewrite_tac (@proof_irrelevance _ E E'); subst E'.

Tactic Notation "pi_rewrite" constr(E) :=
  pi_rewrite_base E ltac:(fun X => rewrite X).
Tactic Notation "pi_rewrite" constr(E) "in" hyp(H) :=
  pi_rewrite_base E ltac:(fun X => rewrite X in H).


(* ---------------------------------------------------------------------- *)
(** ** Proving equalities *)

(** [fequal] is a variation on [f_equal] which has a better behaviour
    on equalities between n-ary tuples. *)

Ltac fequal_base :=
  let go := f_equal; [ fequal_base | ] in
  match goal with
  | |- (_,_,_) = (_,_,_) => go
  | |- (_,_,_,_) = (_,_,_,_) => go
  | |- (_,_,_,_,_) = (_,_,_,_,_) => go
  | |- (_,_,_,_,_,_) = (_,_,_,_,_,_) => go
  | |- _ => f_equal
  end.

Tactic Notation "fequal" :=
  fequal_base.

(** [fequals] is the same as [fequal] except that it tries and solve
    all trivial subgoals, using [reflexivity] and [congruence]
    (as well as the proof-irrelevance principle).
    [fequals] applies to goals of the form [f x1 .. xN = f y1 .. yN]
    and produces some subgoals of the form [xi = yi]). *)

Ltac fequal_post :=
  first [ reflexivity | congruence | apply proof_irrelevance | idtac ].

Tactic Notation "fequals" :=
  fequal; fequal_post.

(** [fequals_rec] calls [fequals] recursively. 
    It is equivalent to [repeat (progress fequals)]. *)

Tactic Notation "fequals_rec" :=
  repeat (progress fequals). 



(* ********************************************************************** *)
(** * Inversion *)

(* ---------------------------------------------------------------------- *)
(** ** Basic inversion *)

(** [invert keep H] is same to [inversion H] except that it puts all the
    facts obtained in the goal. The keyword [keep] means that the
    hypothesis [H] should not be removed. *)

Tactic Notation "invert" "keep" hyp(H) :=
  pose ltac_mark; inversion H; gen_until_mark.

(** [invert keep H as X1 .. XN] is the same as [inversion H as ...] except
    that only hypotheses which are not variable need to be named
    explicitely, in a similar fashion as [introv] is used to name
    only hypotheses. *)

Tactic Notation "invert" "keep" hyp(H) "as" simple_intropattern(I1) :=
  invert keep H; introv I1. 
Tactic Notation "invert" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) :=
  invert keep H; introv I1 I2. 
Tactic Notation "invert" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) :=
  invert keep H; introv I1 I2 I3. 

(** [invert H] is same to [inversion H] except that it puts all the
    facts obtained in the goal and clears hypothesis [H].
    In other words, it is equivalent to [invert keep H; clear H]. *)

Tactic Notation "invert" hyp(H) :=
  invert keep H; clear H.

(** [invert H as X1 .. XN] is the same as [invert keep H as X1 .. XN]
    but it also clears hypothesis [H]. *)

Tactic Notation "invert_tactic" hyp(H) tactic(tac) :=
  let H' := fresh in rename H into H'; tac H'; clear H'.
Tactic Notation "invert" hyp(H) "as" simple_intropattern(I1) :=
  invert_tactic H (fun H => invert keep H as I1).
Tactic Notation "invert" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) :=
  invert_tactic H (fun H => invert keep H as I1 I2).
Tactic Notation "invert" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) :=
  invert_tactic H (fun H => invert keep H as I1 I2 I3).


(* ---------------------------------------------------------------------- *)
(** ** Inversion with substitution *)

(** Our inversion tactics is able to get rid of dependent equalities
    generated by [inversion], using proof irrelevance. *)

(* --we do not import Eqdep because it imports nasty hints automatically 
    Require Import Eqdep. *)

Axiom inj_pair2 : forall (U : Type) (P : U -> Type) (p : U) (x y : P p),
       existT P p x = existT P p y -> x = y.
(* Proof. apply Eqdep.EqdepTheory.inj_pair2. Qed.*)

Ltac inverts_tactic H i1 i2 i3 i4 i5 i6 :=
  let rec go i1 i2 i3 i4 i5 i6 :=
    match goal with 
    | |- (ltac_Mark -> _) => intros _
    | |- (?x = ?y -> _) => let H := fresh in intro H; 
                           first [ subst x | subst y ]; 
                           go i1 i2 i3 i4 i5 i6
    | |- (existT ?P ?p ?x = existT ?P ?p ?y -> _) =>
         let H := fresh in intro H; 
         generalize (@inj_pair2 _ P p x y H);
         clear H; go i1 i2 i3 i4 i5 i6
    | |- (?P -> ?Q) => i1; go i2 i3 i4 i5 i6 ltac:(intro)
    | |- (forall _, _) => intro; go i1 i2 i3 i4 i5 i6
    end in
  generalize ltac_mark; invert keep H; go i1 i2 i3 i4 i5 i6;
  unfold eq' in *.

(** [inverts keep H] is same to [invert keep H] except that it 
    applies [subst] to all the equalities generated by the inversion. *)

Tactic Notation "inverts" "keep" hyp(H) :=
  inverts_tactic H ltac:(intro) ltac:(intro) ltac:(intro) 
                   ltac:(intro) ltac:(intro) ltac:(intro).

(** [inverts keep H as X1 .. XN] is the same as
    [invert keep H as X1 .. XN] except that it applies [subst] to all the 
    equalities generated by the inversion *)

Tactic Notation "inverts" "keep" hyp(H) "as" simple_intropattern(I1) :=
  inverts_tactic H ltac:(intros I1) 
   ltac:(intro) ltac:(intro) ltac:(intro) ltac:(intro) ltac:(intro).
Tactic Notation "inverts" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) :=
  inverts_tactic H ltac:(intros I1) ltac:(intros I2)
   ltac:(intro) ltac:(intro) ltac:(intro) ltac:(intro).
Tactic Notation "inverts" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) :=
  inverts_tactic H ltac:(intros I1) ltac:(intros I2) ltac:(intros I3)
   ltac:(intro) ltac:(intro) ltac:(intro).
Tactic Notation "inverts" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) :=
  inverts_tactic H ltac:(intros I1) ltac:(intros I2) ltac:(intros I3)
   ltac:(intros I4) ltac:(intro) ltac:(intro).
Tactic Notation "inverts" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4)
 simple_intropattern(I5) :=
  inverts_tactic H ltac:(intros I1) ltac:(intros I2) ltac:(intros I3)
   ltac:(intros I4) ltac:(intros I5) ltac:(intro).
Tactic Notation "inverts" "keep" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4)
 simple_intropattern(I5) simple_intropattern(I6) :=
  inverts_tactic H ltac:(intros I1) ltac:(intros I2) ltac:(intros I3)
   ltac:(intros I4) ltac:(intros I5) ltac:(intros I6).

(** [inverts H] is same to [inverts keep H] except that it 
    clears hypothesis [H]. *)

Tactic Notation "inverts" hyp(H) :=
  inverts keep H; clear H.

(** [inverts H as X1 .. XN] is the same as [inverts keep H as X1 .. XN]
    but it also clears the hypothesis [H]. *)

Tactic Notation "inverts_tactic" hyp(H) tactic(tac) :=
  let H' := fresh in rename H into H'; tac H'; clear H'.
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) :=
  invert_tactic H (fun H => inverts keep H as I1).
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) :=
  invert_tactic H (fun H => inverts keep H as I1 I2).
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) :=
  invert_tactic H (fun H => inverts keep H as I1 I2 I3).
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) :=
  invert_tactic H (fun H => inverts keep H as I1 I2 I3 I4).
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) 
 simple_intropattern(I5) :=
  invert_tactic H (fun H => inverts keep H as I1 I2 I3 I4 I5).
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) 
 simple_intropattern(I5) simple_intropattern(I6) :=
  invert_tactic H (fun H => inverts keep H as I1 I2 I3 I4 I5 I6).

(** [inverts H as] performs an inversion on hypothesis [H], substitutes
    generated equalities, and put in the goal the other freshly-created
    hypotheses, for the user to name explicitly. 
    [inverts keep H as] is the same except that it does not clear [H].
    --TODO: reimplement [inverts] above using this one *)

Ltac inverts_as_tactic H :=
  let rec go tt :=
    match goal with 
    | |- (ltac_Mark -> _) => intros _
    | |- (?x = ?y -> _) => let H := fresh "TEMP" in intro H; 
                           first [ subst x | subst y ]; 
                           go tt
    | |- (existT ?P ?p ?x = existT ?P ?p ?y -> _) =>
         let H := fresh in intro H; 
         generalize (@inj_pair2 _ P p x y H);
         clear H; go tt
    | |- (forall _, _) => 
       intro; let H := get_last_hyp tt in mark_to_generalize H; go tt
    end in
  pose ltac_mark; inversion H; 
  generalize ltac_mark; gen_until_mark; 
  go tt; gen_to_generalize; unfolds ltac_to_generalize;
  unfold eq' in *.

Tactic Notation "inverts" "keep" hyp(H) "as" :=
  inverts_as_tactic H.

Tactic Notation "inverts" hyp(H) "as" :=
  inverts_as_tactic H; clear H.

Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) 
 simple_intropattern(I5) simple_intropattern(I6) simple_intropattern(I7) :=
  inverts H as; introv I1 I2 I3 I4 I5 I6 I7.
Tactic Notation "inverts" hyp(H) "as" simple_intropattern(I1) 
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) 
 simple_intropattern(I5) simple_intropattern(I6) simple_intropattern(I7)
 simple_intropattern(I8) :=
  inverts H as; introv I1 I2 I3 I4 I5 I6 I7 I8.


(** [lets_inverts E as I1 .. IN] is intuitively equivalent to
    [inverts E], with the difference that it applise to any 
    expression and not just to the name of an hypothesis. *)

Ltac lets_inverts_base E cont :=
  let H := fresh "TEMP" in lets H: E; try cont H.

Tactic Notation "lets_inverts" constr(E) :=
  lets_inverts_base E ltac:(fun H => inverts H).
Tactic Notation "lets_inverts" constr(E) "as" simple_intropattern(I1) :=
  lets_inverts_base E ltac:(fun H => inverts H as I1).
Tactic Notation "lets_inverts" constr(E) "as" simple_intropattern(I1)
 simple_intropattern(I2) :=
  lets_inverts_base E ltac:(fun H => inverts H as I1 I2).
Tactic Notation "lets_inverts" constr(E) "as" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3) :=
  lets_inverts_base E ltac:(fun H => inverts H as I1 I2 I3).
Tactic Notation "lets_inverts" constr(E) "as" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3) simple_intropattern(I4) :=
  lets_inverts_base E ltac:(fun H => inverts H as I1 I2 I3 I4).



(* ---------------------------------------------------------------------- *)
(** ** Injection with substitution *)

(** Underlying implementation of [injects] *)

Ltac injects_tactic H :=
  let rec go _ :=
    match goal with 
    | |- (ltac_Mark -> _) => intros _
    | |- (?x = ?y -> _) => let H := fresh in intro H; 
                           first [ subst x | subst y | idtac ]; 
                           go tt
    end in
  generalize ltac_mark; injection H; go tt.

(** [injects keep H] takes an hypothesis [H] of the form
    [C a1 .. aN = C b1 .. bN] and substitute all equalities
    [ai = bi] that have been generated. *)

Tactic Notation "injects" "keep" hyp(H) :=
  injects_tactic H.

(** [injects H] is similar to [injects keep H] but clears 
    the hypothesis [H]. *)

Tactic Notation "injects" hyp(H) :=
  injects_tactic H; clear H.

(** [inject H as X1 .. XN] is the same as [injection]
    followed by [intros X1 .. XN] *)
   
Tactic Notation "inject" hyp(H) :=
  injection H. 
Tactic Notation "inject" hyp(H) "as" ident(X1) :=
  injection H; intros X1.
Tactic Notation "inject" hyp(H) "as" ident(X1) ident(X2) :=
  injection H; intros X1 X2.
Tactic Notation "inject" hyp(H) "as" ident(X1) ident(X2) ident(X3) :=
  injection H; intros X1 X2 X3.
Tactic Notation "inject" hyp(H) "as" ident(X1) ident(X2) ident(X3) 
 ident(X4) :=
  injection H; intros X1 X2 X3 X4.
Tactic Notation "inject" hyp(H) "as" ident(X1) ident(X2) ident(X3) 
 ident(X4) ident(X5) :=
  injection H; intros X1 X2 X3 X4 X5.


(* ---------------------------------------------------------------------- *)
(** ** Inversion and injection with substitution --rough implementation *)

(** The tactics [inversions] and [injections] provided in this section
    are similar to [inverts] and [injects] except that they perform
    substitution on all equalities from the context and not only
    the ones freshly generated. The counterpart is that they have
    simpler implementations. *)

(** [inversions keep H] is the same as [inversions H] but it does
    not clear hypothesis [H]. *)

Tactic Notation "inversions" "keep" hyp(H) :=
  inversion H; subst.

(** [inversions H] is a shortcut for [inversion H] followed by [subst]
    and [clear H].
    It is a rough implementation of [inverts keep H] which behave
    badly when the proof context already contains equalities. 
    It is provided in case the better implementation turns out to be
    too slow. *)

Tactic Notation "inversions" hyp(H) :=
  inversion H; subst; clear H.

(** [injections keep H] is the same as [injection H] followed
    by [intros] and [subst]. It is a rough implementation of 
    [injects keep H] which behave
    badly when the proof context already contains equalities,
    or when the goal starts with a forall or an implication. *)

Tactic Notation "injections" "keep" hyp(H) :=
  injection H; intros; subst.

(** [injections H] is the same as [injection H] followed
    by [intros] and [clear H] and [subst]. It is a rough 
    implementation of [injects keep H] which behave
    badly when the proof context already contains equalities,
    or when the goal starts with a forall or an implication. *)

Tactic Notation "injections" "keep" hyp(H) :=
  injection H; clear H; intros; subst.


(* ---------------------------------------------------------------------- *)
(** ** Case analysis *)

(** [cases] is similar to [case_eq E] except that it generates the
    equality in the context and not in the goal, and generates the
    equality the other way round. The syntax [cases E as H]
    allows specifying the name [H] of that hypothesis. *)

Tactic Notation "cases" constr(E) "as" ident(H) := 
  let X := fresh "TEMP" in 
  set (X := E) in *; def_to_eq_sym X H E;
  destruct X.

Tactic Notation "cases" constr(E) := 
  let x := fresh "Eq" in cases E as H.

(** [case_if_post] is to be defined later as a tactic to clean
    up goals. By defaults, it looks for obvious contradictions. 
    Currently, this tactic is extended in LibReflect to clean up
    boolean propositions. *)

Ltac case_if_post := idtac.

(** [case_if] looks for a pattern of the form [if ?B then ?E1 else ?E2]
    in the goal, and perform a case analysis on [B] by calling 
    [destruct B]. Subgoals containing a contradiction are discarded.
    [case_if] looks in the goal first, and otherwise in the
    first hypothesis that contains and [if] statement. 
    [case_if in H] can be used to specify which hypothesis to consider. 
    Syntaxes [case_if as Eq] and [case_if in H as Eq] allows to name
    the hypothesis coming from the case analysis. *)

Ltac case_if_on_tactic_core E Eq :=
  match type of E with
  | {_}+{_} => destruct E as [Eq | Eq]
  | _ => let X := fresh in 
         sets_eq <- X Eq: E;
         destruct X
  end.

Ltac case_if_on_tactic E Eq :=
  case_if_on_tactic_core E Eq; tryfalse; case_if_post.

Tactic Notation "case_if_on" constr(E) "as" simple_intropattern(Eq) :=
  case_if_on_tactic E Eq.

Tactic Notation "case_if" "as" simple_intropattern(Eq) :=
  match goal with 
  | |- context [if ?B then _ else _] => case_if_on B as Eq
  | K: context [if ?B then _ else _] |- _ => case_if_on B as Eq
  end.

Tactic Notation "case_if" "in" hyp(H) "as" simple_intropattern(Eq) :=
  match type of H with context [if ?B then _ else _] => 
    case_if_on B as Eq end.

Tactic Notation "case_if" :=
  let Eq := fresh in case_if as Eq.

Tactic Notation "case_if" "in" hyp(H) :=
  let Eq := fresh in case_if in H as Eq.


(** [cases_if] is similar to [case_if] with two main differences:
    if it creates an equality of the form [x = y] and then 
    substitutes it in the goal *)

Ltac cases_if_on_tactic_core E Eq :=
  match type of E with
  | {_}+{_} => destruct E as [Eq|Eq]; try subst_hyp Eq
  | _ => let X := fresh in 
         sets_eq <- X Eq: E;
         destruct X
  end.

Ltac cases_if_on_tactic E Eq := 
  cases_if_on_tactic_core E Eq; tryfalse; case_if_post.

Tactic Notation "cases_if_on" constr(E) "as" simple_intropattern(Eq) :=
  cases_if_on_tactic E Eq.

Tactic Notation "cases_if" "as" simple_intropattern(Eq) :=
  match goal with 
  | |- context [if ?B then _ else _] => case_if_on B as Eq
  | K: context [if ?B then _ else _] |- _ => case_if_on B as Eq
  end.

Tactic Notation "cases_if" "in" hyp(H) "as" simple_intropattern(Eq) :=
  match type of H with context [if ?B then _ else _] => 
    cases_if_on B as Eq end.

Tactic Notation "cases_if" :=
  let Eq := fresh in cases_if as Eq.

Tactic Notation "cases_if" "in" hyp(H) :=
  let Eq := fresh in cases_if in H as Eq.


(** [destruct_if] looks for a pattern of the form [if ?B then ?E1 else ?E2]
    in the goal, and perform a case analysis on [B] by calling 
    [destruct B]. It looks in the goal first, and otherwise in the
    first hypothesis that contains and [if] statement. *)

Ltac destruct_if_post := tryfalse.

Tactic Notation "destruct_if" 
 "as" simple_intropattern(Eq1) simple_intropattern(Eq2) :=
  match goal with 
  | |- context [if ?B then _ else _] => destruct B as [Eq1|Eq2]
  | K: context [if ?B then _ else _] |- _ => destruct B as [Eq1|Eq2]
  end; 
  destruct_if_post.

Tactic Notation "destruct_if" "in" hyp(H) 
 "as" simple_intropattern(Eq1) simple_intropattern(Eq2) :=
  match type of H with context [if ?B then _ else _] => 
    destruct B as [Eq1|Eq2] end; 
  destruct_if_post.

Tactic Notation "destruct_if" "as" simple_intropattern(Eq) :=
  destruct_if as Eq Eq.
Tactic Notation "destruct_if" "in" hyp(H) "as" simple_intropattern(Eq) :=
  destruct_if in H as Eq Eq.

Tactic Notation "destruct_if" :=
  let Eq := fresh "C" in destruct_if as Eq Eq.
Tactic Notation "destruct_if" "in" hyp(H) :=
  let Eq := fresh "C" in destruct_if in H as Eq Eq.


(** [destruct_head_match] performs a case analysis on the argument
    of the head pattern matching when the goal has the form 
    [match ?E with ...] or [match ?E with ... = _] or
    [_ = match ?E with ...]. Due to the limits of Ltac, this tactic
    will not fail if a match does not occur. Instead, it might
    perform a case analysis on an unspecified subterm from the goal. 
    --- Warning: experimental. *)

Ltac find_head_match T :=
  match T with context [?E] => 
    match T with  
    | E => fail 1 
    | _ => constr:(E) 
    end 
  end.

Ltac destruct_head_match_core cont :=
  match goal with 
  | |- ?T1 = ?T2 => first [ let E := find_head_match T1 in cont E
		          | let E := find_head_match T2 in cont E ]
  | |- ?T1 => let E := find_head_match T1 in cont E    
  end; 
  destruct_if_post.

Tactic Notation "destruct_head_match" "as" simple_intropattern(I) :=
  destruct_head_match_core ltac:(fun E => destruct E as I).

Tactic Notation "destruct_head_match" :=
  destruct_head_match_core ltac:(fun E => destruct E).


(**--provided for compatibility with [remember] *)

(** [cases' E] is similar to [case_eq E] except that it generates the
    equality in the context and not in the goal. The syntax [cases E as H]
    allows specifying the name [H] of that hypothesis. *)

Tactic Notation "cases'" constr(E) "as" ident(H) := 
  let X := fresh "TEMP" in 
  set (X := E) in *; def_to_eq X H E;
  destruct X.

Tactic Notation "cases'" constr(E) := 
  let x := fresh "Eq" in cases' E as H.

(** [cases_if'] is similar to [cases_if] except that it generates
    the symmetric equality. *)

Ltac cases_if_on' E Eq :=
  match type of E with
  | {_}+{_} => destruct E as [Eq|Eq]; try subst_hyp Eq
  | _ => let X := fresh in 
         sets_eq X Eq: E;
         destruct X
  end; case_if_post.

Tactic Notation "cases_if'" "as" simple_intropattern(Eq) :=
  match goal with 
  | |- context [if ?B then _ else _] => cases_if_on' B Eq
  | K: context [if ?B then _ else _] |- _ => cases_if_on' B Eq
  end.

Tactic Notation "cases_if'" :=
  let Eq := fresh in cases_if' as Eq.


(* ********************************************************************** *)
(** * Induction *)

(** [inductions E] is a shorthand for [dependent induction E].
    [inductions E gen X1 .. XN] is a shorthand for
    [dependent induction E generalizing X1 .. XN]. *)

Require Import Coq.Program.Equality.

Ltac inductions_post :=
  unfold eq' in *.

Tactic Notation "inductions" ident(E) :=
  dependent induction E; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) :=
  dependent induction E generalizing X1; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2) :=
  dependent induction E generalizing X1 X2; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2)
 ident(X3) :=
  dependent induction E generalizing X1 X2 X3; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2)
 ident(X3) ident(X4) :=
  dependent induction E generalizing X1 X2 X3 X4; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2)
 ident(X3) ident(X4) ident(X5) :=
  dependent induction E generalizing X1 X2 X3 X4 X5; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2)
 ident(X3) ident(X4) ident(X5) ident(X6) :=
  dependent induction E generalizing X1 X2 X3 X4 X5 X6; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2)
 ident(X3) ident(X4) ident(X5) ident(X6) ident(X7) :=
  dependent induction E generalizing X1 X2 X3 X4 X5 X6 X7; inductions_post.
Tactic Notation "inductions" ident(E) "gen" ident(X1) ident(X2)
 ident(X3) ident(X4) ident(X5) ident(X6) ident(X7) ident(X8) :=
  dependent induction E generalizing X1 X2 X3 X4 X5 X6 X7 X8; inductions_post.

(** [induction_wf IH: E X] is used to apply the well-founded induction
    principle, for a given well-founded relation. It applies to a goal
    [PX] where [PX] is a proposition on [X]. First, it sets up the
    goal in the form [(fun a => P a) X], using [pattern X], and then
    it applies the well-founded induction principle instantiated on [E],
    where [E] is a term of type [well_founded R], and [R] is a binary
    relation.
    Syntaxes [induction_wf: E X] and [induction_wf E X]. *)

Tactic Notation "induction_wf" ident(IH) ":" constr(E) ident(X) :=
  pattern X; apply (well_founded_ind E); clear X; intros X IH.
Tactic Notation "induction_wf" ":" constr(E) ident(X) :=
  let IH := fresh "IH" in induction_wf IH: E X.
Tactic Notation "induction_wf" ":" constr(E) ident(X) :=
  induction_wf: E X.


(* ********************************************************************** *)
(** * Decidable equality *)

(** [decides_equality] is the same as [decide equality] excepts that it 
    is able to unfold definitions at head of the current goal. *)

Ltac decides_equality_tactic :=
  first [ decide equality | progress(unfolds); decides_equality_tactic ].

Tactic Notation "decides_equality" :=
  decides_equality_tactic.


(* ********************************************************************** *)
(** * Equivalence *)

(** [iff H] can be used to prove an equivalence [P <-> Q] and name [H]
    the hypothesis obtained in each case. The syntaxes [iff] and [iff H1 H2]
    are also available to specify zero or two names. The tactic [iff <- H]
    swaps the two subgoals, i.e. produces (Q -> P) as first subgoal. *)

Lemma iff_intro_swap : forall (P Q : Prop), 
  (Q -> P) -> (P -> Q) -> (P <-> Q).
Proof. intuition. Qed.

Tactic Notation "iff" simple_intropattern(H1) simple_intropattern(H2) :=
  split; [ intros H1 | intros H2 ].
Tactic Notation "iff" simple_intropattern(H) :=
  iff H H.
Tactic Notation "iff" :=
  let H := fresh "H" in iff H.

Tactic Notation "iff" "<-" simple_intropattern(H1) simple_intropattern(H2) :=
  apply iff_intro_swap; [ intros H1 | intros H2 ].
Tactic Notation "iff" "<-" simple_intropattern(H) :=
  iff <- H H.
Tactic Notation "iff" "<-" :=
  let H := fresh "H" in iff <- H.


(* ********************************************************************** *)
(** * N-ary Conjunctions and Disjunctions *)

(* ---------------------------------------------------------------------- *)
(** N-ary Conjunctions Splitting in Goals *)

(** Underlying implementation of [splits]. *)

Ltac splits_tactic N :=
  match N with
  | O => fail
  | S O => idtac
  | S ?N' => split; [| splits_tactic N']
  end.

Ltac unfold_goal_until_conjunction :=
  match goal with
  | |- _ /\ _ => idtac
  | _ => progress(unfolds); unfold_goal_until_conjunction
  end.

Ltac get_term_conjunction_arity T :=
  match T with
  | _ /\ _ /\ _ /\ _ /\ _ /\ _ /\ _ /\ _ => constr:(8)
  | _ /\ _ /\ _ /\ _ /\ _ /\ _ /\ _ => constr:(7)
  | _ /\ _ /\ _ /\ _ /\ _ /\ _ => constr:(6)
  | _ /\ _ /\ _ /\ _ /\ _ => constr:(5)
  | _ /\ _ /\ _ /\ _ => constr:(4)
  | _ /\ _ /\ _ => constr:(3)
  | _ /\ _ => constr:(2)
  | _ -> ?T' => get_term_conjunction_arity T'
  | _ => let P := get_head T in
         let T' := eval unfold P in T in
         match T' with 
         | T => fail 1
         | _ => get_term_conjunction_arity T'
         end 
         (* todo: warning this can loop... *)
  end.

Ltac get_goal_conjunction_arity :=
  match goal with |- ?T => get_term_conjunction_arity T end.

(** [splits] applies to a goal of the form [(T1 /\ .. /\ TN)] and
    destruct it into [N] subgoals [T1] .. [TN]. If the goal is not a 
    conjunction, then it unfolds the head definition. *)

Tactic Notation "splits" :=
  unfold_goal_until_conjunction;
  let N := get_goal_conjunction_arity in
  splits_tactic N.

(** [splits N] is similar to [splits], except that it will unfold as many
    definitions as necessary to obtain an [N]-ary conjunction. *)

Tactic Notation "splits" constr(N) := 
  let N := nat_from_number N in
  splits_tactic N.

(** [splits_all] will recursively split any conjunction, unfolding
    definitions when necessary. Warning: this tactic will loop
    on goals of the form [well_founded R]. Todo: fix this *)

Ltac splits_all_base := repeat split.

Tactic Notation "splits_all" := 
  splits_all_base.


(* ---------------------------------------------------------------------- *)
(** N-ary Conjunctions Deconstruction *)

(** Underlying implementation of [destructs]. *)

Ltac destructs_conjunction_tactic N T :=
  match N with
  | 2 => destruct T as [? ?]
  | 3 => destruct T as [? [? ?]]
  | 4 => destruct T as [? [? [? ?]]]
  | 5 => destruct T as [? [? [? [? ?]]]]
  | 6 => destruct T as [? [? [? [? [? ?]]]]]
  | 7 => destruct T as [? [? [? [? [? [? ?]]]]]]
  end. 

(** [destructs T] allows destructing a term [T] which is a N-ary 
    conjunction. It is equivalent to [destruct T as (H1 .. HN)], 
    except that it does not require to manually specify N different 
    names. *)

Tactic Notation "destructs" constr(T) :=
  let TT := type of T in
  let N := get_term_conjunction_arity TT in 
  destructs_conjunction_tactic N T.

(** [destructs N T] is equivalent to [destruct T as (H1 .. HN)],
    except that it does not require to manually specify N different 
    names. Remark that it is not restricted to N-ary conjunctions. *)

Tactic Notation "destructs" constr(N) constr(T) :=
  let N := nat_from_number N in
  destructs_conjunction_tactic N T.


(* ---------------------------------------------------------------------- *)
(** Proving goals which are N-ary disjunctions *)

(** Underlying implementation of [branch]. *)

Ltac branch_tactic K N := 
  match constr:(K,N) with
  | (_,0) => fail 1
  | (0,_) => fail 1
  | (1,1) => idtac
  | (1,_) => left
  | (S ?K', S ?N') => right; branch_tactic K' N'
  end.

Ltac unfold_goal_until_disjunction :=
  match goal with
  | |- _ \/ _ => idtac
  | _ => progress(unfolds); unfold_goal_until_disjunction
  end.

Ltac get_term_disjunction_arity T :=
  match T with
  | _ \/ _ \/ _ \/ _ \/ _ \/ _ \/ _ \/ _ => constr:(8)
  | _ \/ _ \/ _ \/ _ \/ _ \/ _ \/ _ => constr:(7)
  | _ \/ _ \/ _ \/ _ \/ _ \/ _ => constr:(6)
  | _ \/ _ \/ _ \/ _ \/ _ => constr:(5)
  | _ \/ _ \/ _ \/ _ => constr:(4)
  | _ \/ _ \/ _ => constr:(3)
  | _ \/ _ => constr:(2)
  | _ -> ?T' => get_term_disjunction_arity T'
  | _ => let P := get_head T in
         let T' := eval unfold P in T in
         match T' with 
         | T => fail 1
         | _ => get_term_disjunction_arity T'
         end
  end.

Ltac get_goal_disjunction_arity :=
  match goal with |- ?T => get_term_disjunction_arity T end.

(** [branch N] applies to a goal of the form 
    [P1 \/ ... \/ PK \/ ... \/ PN] and leaves the goal [PK].
    It only able to unfold the head definition (if there is one),
    but for more complex unfolding one should use the tactic
    [branch K of N]. *)

Tactic Notation "branch" constr(K) :=
  let K := nat_from_number K in
  unfold_goal_until_disjunction; 
  let N := get_goal_disjunction_arity in
  branch_tactic K N.

(** [branch K of N] is similar to [branch K] except that the
    arity of the disjunction [N] is given manually, and so this
    version of the tactic is able to unfold definitions.
    In other words, applies to a goal of the form 
    [P1 \/ ... \/ PK \/ ... \/ PN] and leaves the goal [PK]. *)

Tactic Notation "branch" constr(K) "of" constr(N) :=
  let N := nat_from_number N in
  let K := nat_from_number K in
  branch_tactic K N.


(* ---------------------------------------------------------------------- *)
(** N-ary Disjunction Deconstruction *)

(** Underlying implementation of [branches]. *)

Ltac destructs_disjunction_tactic N T :=
  match N with
  | 2 => destruct T as [? | ?]
  | 3 => destruct T as [? | [? | ?]]
  | 4 => destruct T as [? | [? | [? | ?]]]
  | 5 => destruct T as [? | [? | [? | [? | ?]]]]
  end.

(** [branches T] allows destructing a term [T] which is a N-ary 
    disjunction. It is equivalent to [destruct T as [ H1 | .. | HN ] ], 
    and produces [N] subgoals corresponding to the [N] possible cases. *)

Tactic Notation "branches" constr(T) :=
  let TT := type of T in
  let N := get_term_disjunction_arity TT in
  destructs_disjunction_tactic N T.

(** [branches N T] is the same as [branches T] except that the arity is
    forced to [N]. This version is useful to unfold definitions 
    on the fly. *)

Tactic Notation "branches" constr(N) constr(T) :=
  let N := nat_from_number N in
  destructs_disjunction_tactic N T.
 

(* ---------------------------------------------------------------------- *)
(** N-ary Existentials *)

(* Underlying implementation of [exists]. *)

Ltac get_term_existential_arity T :=
  match T with
  | exists x1 x2 x3 x4 x5 x6 x7 x8, _ => constr:(8)
  | exists x1 x2 x3 x4 x5 x6 x7, _ => constr:(7)
  | exists x1 x2 x3 x4 x5 x6, _ => constr:(6)
  | exists x1 x2 x3 x4 x5, _ => constr:(5)
  | exists x1 x2 x3 x4, _ => constr:(4)
  | exists x1 x2 x3, _ => constr:(3)
  | exists x1 x2, _ => constr:(2)
  | exists x1, _ => constr:(1)
  | _ -> ?T' => get_term_existential_arity T'
  | _ => let P := get_head T in
         let T' := eval unfold P in T in
         match T' with 
         | T => fail 1
         | _ => get_term_existential_arity T'
         end
  end.

Ltac get_goal_existential_arity :=
  match goal with |- ?T => get_term_existential_arity T end.

(** [exists T1 ... TN] is a shorthand for [exists T1; ...; exists TN].
    It is intended to prove goals of the form [exist X1 .. XN, P].
    If an argument provided is [__] (double underscore), then an
    evar is introduced. [exists T1 .. TN ___] is equivalent to
    [exists T1 .. TN __ __ __] with as many [__] as possible. *)

Tactic Notation "exists_original" constr(T1) :=
  exists T1.
Tactic Notation "exists" constr(T1) :=
  match T1 with
  | ltac_wild => esplit
  | ltac_wilds => repeat esplit
  | _ => exists T1
  end.
Tactic Notation "exists" constr(T1) constr(T2) :=
  exists T1; exists T2.
Tactic Notation "exists" constr(T1) constr(T2) constr(T3) :=
  exists T1; exists T2; exists T3.
Tactic Notation "exists" constr(T1) constr(T2) constr(T3) constr(T4) :=
  exists T1; exists T2; exists T3; exists T4.
Tactic Notation "exists" constr(T1) constr(T2) constr(T3) constr(T4) 
 constr(T5) :=
  exists T1; exists T2; exists T3; exists T4; exists T5.
Tactic Notation "exists" constr(T1) constr(T2) constr(T3) constr(T4) 
 constr(T5) constr(T6) :=
  exists T1; exists T2; exists T3; exists T4; exists T5; exists T6.

(* The tactic [exists___ N] is short for [exists __ ... __] 
   with [N] double-underscores. The tactic [exists] is equivalent 
   to calling [exists___ N], where the value of [N] is obtained
   by counting the number of existentials syntactically present
   at the head of the goal. The behaviour of [exists] differs
   from that of [exists ___] is the case where the goal is a 
   definition which yields an existential only after unfolding. *)   

Tactic Notation "exists___" constr(N) :=
  let rec aux N := 
    match N with
    | 0 => idtac
    | S ?N' => esplit; aux N'
    end in
  let N := nat_from_number N in aux N.

  (* todo: deprecated *)
Tactic Notation "exists___" := 
  let N := get_goal_existential_arity in
  exists___ N.

Tactic Notation "exists" := 
  exists___.


(* ---------------------------------------------------------------------- *)
(** Existentials and conjunctions in hypotheses *)

(* todo: doc *)

Ltac intuit_core :=
  repeat match goal with
  | H: _ /\ _ |- _ => destruct H
  | H: exists a, _ |- _ => destruct H
  end.

Ltac intuit_from H :=
  first [ progress (intuit_core)
        | destruct H; intuit_core ].

Tactic Notation "intuit" :=
  intuit_core.
Tactic Notation "intuit" constr(H) :=
  intuit_from H.


(* ********************************************************************** *)
(** * Tactics to prove typeclass instances *)

(** [typeclass] is an automation tactic specialized for finding
    typeclass instances. *)

Tactic Notation "typeclass" := 
  let go _ := eauto with typeclass_instances in
  solve [ go tt | constructor; go tt ].

(** [solve_typeclass] is a simpler version of [typeclass], to use
    in hint tactics for resolving instances *)

Tactic Notation "solve_typeclass" := 
  solve [ eauto with typeclass_instances ].


(* ********************************************************************** *)
(** * Tactics to invoke automation *)

(* ---------------------------------------------------------------------- *)
(** ** [jauto], a new automation tactics *)

(** [jauto] is better at [intuition eauto] because it can open existentials
    from the context. In the same time, [jauto] can be faster than 
    [intuition eauto] because it does not destruct disjunctions from the 
    context. The strategy of [jauto] can be summarized as follows:
    - open all the existentials and conjunctions from the context
    - call esplit and split on the existentials and conjunctions in the goal
    - call eauto. *)

Ltac jauto_set_hyps :=
  repeat match goal with H: ?T |- _ => 
    match T with
    | _ /\ _ => destruct H
    | exists a, _ => destruct H 
    | _ => generalizes H
    end
  end.

Ltac jauto_set_goal :=
  repeat match goal with
  | |- exists a, _ => esplit
  | |- _ /\ _ => split
  end.

Ltac jauto_set :=
  intros; jauto_set_hyps; 
  intros; jauto_set_goal;
  unfold not in *.

Tactic Notation "jauto" :=
  try solve [ jauto_set; eauto ].

Tactic Notation "jauto_fast" :=
  try solve [ auto | eauto | jauto ].

(** [iauto] is a shorthand for [intuition eauto] *)

Tactic Notation "iauto" := try solve [intuition eauto].


(* ---------------------------------------------------------------------- *)
(** ** Definitions of automation tactics *)

(** The two following tactics defined the default behaviour of 
    "light automation" and "strong automation". These tactics
    may be redefined at any time using the syntax [Ltac .. ::= ..]. *)

(** [auto_tilde] is the tactic which will be called each time a symbol
    [~] is used after a tactic. *)

Ltac auto_tilde_default := auto.
Ltac auto_tilde := auto_tilde_default.

(** [auto_star] is the tactic which will be called each time a symbol
    [*] is used after a tactic. *)

Ltac auto_star_default := try solve [ auto | eauto | intuition eauto ].
  (* TODO: should be jauto *)
Ltac auto_star := auto_star_default.

(** [auto~] is a notation for tactic [auto_tilde]. It may be followed
    by lemmas (or proofs terms) which auto will be able to use
    for solving the goal. *)

Tactic Notation "auto" "~" :=
  auto_tilde.
Tactic Notation "auto" "~" constr(E1) :=
  lets: E1; auto_tilde.
Tactic Notation "auto" "~" constr(E1) constr(E2) :=
  lets: E1; lets: E2; auto_tilde.
Tactic Notation "auto" "~" constr(E1) constr(E2) constr(E3) :=
  lets: E1; lets: E2; lets: E3; auto_tilde.

(** [auto*] is a notation for tactic [auto_star]. It may be followed
    by lemmas (or proofs terms) which auto will be able to use
    for solving the goal. *)

Tactic Notation "auto" "*" :=
  auto_star.
Tactic Notation "auto" "*" constr(E1) :=
  lets: E1; auto_star.
Tactic Notation "auto" "*" constr(E1) constr(E2) :=
  lets: E1; lets: E2; auto_star.
Tactic Notation "auto" "*" constr(E1) constr(E2) constr(E3) :=
  lets: E1; lets: E2; lets: E3; auto_star.

(** [auto_false] is a version of [auto] able to spot some contradictions.
    [auto_false~] and [auto_false*] are also available. *)

Ltac auto_false_base cont := 
  try solve [ cont tt | tryfalse by congruence/ 
            | try split; intros_all; tryfalse by congruence/ ].

Tactic Notation "auto_false" :=
   auto_false_base ltac:(fun tt => auto).
Tactic Notation "auto_false" "~" :=
   auto_false_base ltac:(fun tt => auto~).
Tactic Notation "auto_false" "*" :=
   auto_false_base ltac:(fun tt => auto*).


(* ---------------------------------------------------------------------- *)
(** ** Definitions for parsing compatibility *)

Tactic Notation "f_equal" :=
  f_equal.
Tactic Notation "constructor" := 
  constructor.
Tactic Notation "simple" :=
  simpl.

(* ---------------------------------------------------------------------- *)
(** ** Parsing for light automation *)

(** Any tactic followed by the symbol [~] will have [auto_tilde] called
    on all of its subgoals. Three exceptions:
    - [cuts] and [asserts] only call [auto] on their first subgoal,
    - [apply~] relies on [sapply] rather than [apply],
    - [tryfalse~] is defined as [tryfalse by auto_tilde].

   Some builtin tactics are not defined using tactic notations 
   and thus cannot be extended, e.g. [simpl] and [unfold].
   For these, notation such as [simpl~] will not be available. *)

Tactic Notation "equates" "~" constr(E) :=
   equates E; auto~.
Tactic Notation "equates" "~" constr(n1) constr(n2) :=
  equates n1 n2; auto~.
Tactic Notation "equates" "~" constr(n1) constr(n2) constr(n3) :=
  equates n1 n2 n3; auto~.
Tactic Notation "equates" "~" constr(n1) constr(n2) constr(n3) constr(n4) :=
  equates n1 n2 n3 n4; auto~.

Tactic Notation "applys_eq" "~" constr(H) constr(E) :=
  applys_eq H E; auto_tilde.
Tactic Notation "applys_eq" "~" constr(H) constr(n1) constr(n2) :=
  applys_eq H n1 n2; auto_tilde.
Tactic Notation "applys_eq" "~" constr(H) constr(n1) constr(n2) constr(n3) :=
  applys_eq H n1 n2 n3; auto_tilde.
Tactic Notation "applys_eq" "~" constr(H) constr(n1) constr(n2) constr(n3) constr(n4) :=
  applys_eq H n1 n2 n3 n4; auto_tilde.

Tactic Notation "apply" "~" constr(H) :=
  sapply H; auto_tilde.

Tactic Notation "destruct" "~" constr(H) :=
  destruct H; auto_tilde.
Tactic Notation "destruct" "~" constr(H) "as" simple_intropattern(I) :=
  destruct H as I; auto_tilde.
Tactic Notation "f_equal" "~" :=
  f_equal; auto_tilde.
Tactic Notation "induction" "~" constr(H) :=
  induction H; auto_tilde.
Tactic Notation "inversion" "~" constr(H) :=
  inversion H; auto_tilde.
Tactic Notation "split" "~" :=
  split; auto_tilde.
Tactic Notation "subst" "~" :=
  subst; auto_tilde.
Tactic Notation "right" "~" := 
  right; auto_tilde.
Tactic Notation "left" "~" := 
  left; auto_tilde.
Tactic Notation "constructor" "~" := 
  constructor; auto_tilde.
Tactic Notation "constructors" "~" := 
  constructors; auto_tilde.

Tactic Notation "false" "~" :=
  false; auto_tilde.
Tactic Notation "false" "~" constr(T) :=
  false T by auto_tilde/.
Tactic Notation "tryfalse" "~" :=
  tryfalse by auto_tilde/.
Tactic Notation "tryfalse_invert" "~" :=
  first [ tryfalse~ | false_invert ].

Tactic Notation "asserts" "~" simple_intropattern(H) ":" constr(E) :=
  asserts H: E; [ auto_tilde | idtac ].
Tactic Notation "asserts" "~" ":" constr(E) :=
  let H := fresh "H" in asserts~ H: E.
Tactic Notation "cuts" "~" simple_intropattern(H) ":" constr(E) :=
  cuts H: E; [ auto_tilde | idtac ].
Tactic Notation "cuts" "~" ":" constr(E) :=
  cuts: E; [ auto_tilde | idtac ].

Tactic Notation "lets" "~" simple_intropattern(I) ":" constr(E) :=
  lets I: E; auto_tilde.
Tactic Notation "lets" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) :=
  lets I: E0 A1; auto_tilde.
Tactic Notation "lets" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets I: E0 A1 A2; auto_tilde.
Tactic Notation "lets" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets I: E0 A1 A2 A3; auto_tilde.
Tactic Notation "lets" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets I: E0 A1 A2 A3 A4; auto_tilde.
Tactic Notation "lets" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets I: E0 A1 A2 A3 A4 A5; auto_tilde.

Tactic Notation "lets" "~" ":" constr(E) :=
  lets: E; auto_tilde.
Tactic Notation "lets" "~" ":" constr(E0) 
 constr(A1) :=
  lets: E0 A1; auto_tilde.
Tactic Notation "lets" "~" ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets: E0 A1 A2; auto_tilde.
Tactic Notation "lets" "~" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets: E0 A1 A2 A3; auto_tilde.
Tactic Notation "lets" "~" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets: E0 A1 A2 A3 A4; auto_tilde.
Tactic Notation "lets" "~" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets: E0 A1 A2 A3 A4 A5; auto_tilde.

Tactic Notation "forwards" "~" simple_intropattern(I) ":" constr(E) :=
  forwards I: E; auto_tilde. 
Tactic Notation "forwards" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) :=
  forwards I: E0 A1; auto_tilde.
Tactic Notation "forwards" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) :=
  forwards I: E0 A1 A2; auto_tilde.
Tactic Notation "forwards" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  forwards I: E0 A1 A2 A3; auto_tilde.
Tactic Notation "forwards" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards I: E0 A1 A2 A3 A4; auto_tilde.
Tactic Notation "forwards" "~" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards I: E0 A1 A2 A3 A4 A5; auto_tilde.

Tactic Notation "forwards" "~" ":" constr(E) :=  
  forwards: E; auto_tilde. 
Tactic Notation "forwards" "~" ":" constr(E0) 
 constr(A1) :=
  forwards: E0 A1; auto_tilde.
Tactic Notation "forwards" "~" ":" constr(E0) 
 constr(A1) constr(A2) :=
  forwards: E0 A1 A2; auto_tilde.
Tactic Notation "forwards" "~" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  forwards: E0 A1 A2 A3; auto_tilde.
Tactic Notation "forwards" "~" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards: E0 A1 A2 A3 A4; auto_tilde.
Tactic Notation "forwards" "~" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards: E0 A1 A2 A3 A4 A5; auto_tilde.

Tactic Notation "applys" "~" constr(H) :=
  sapply H; auto_tilde. (*todo?*)
Tactic Notation "applys" "~" constr(E0) constr(A1) :=
  applys E0 A1; auto_tilde.
Tactic Notation "applys" "~" constr(E0) constr(A1) :=
  applys E0 A1; auto_tilde.
Tactic Notation "applys" "~" constr(E0) constr(A1) constr(A2) :=
  applys E0 A1 A2; auto_tilde.
Tactic Notation "applys" "~" constr(E0) constr(A1) constr(A2) constr(A3) :=
  applys E0 A1 A2 A3; auto_tilde.
Tactic Notation "applys" "~" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) :=
  applys E0 A1 A2 A3 A4; auto_tilde.
Tactic Notation "applys" "~" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  applys E0 A1 A2 A3 A4 A5; auto_tilde.

Tactic Notation "specializes" "~" hyp(H) :=
  specializes H; auto_tilde.
Tactic Notation "specializes" "~" hyp(H) constr(A1) :=
  specializes H A1; auto_tilde.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) :=
  specializes H A1 A2; auto_tilde.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) :=
  specializes H A1 A2 A3; auto_tilde.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) constr(A4) :=
  specializes H A1 A2 A3 A4; auto_tilde.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  specializes H A1 A2 A3 A4 A5; auto_tilde.

Tactic Notation "fapply" "~" constr(E) := 
  fapply E; auto_tilde.
Tactic Notation "sapply" "~" constr(E) :=
  sapply E; auto_tilde.

Tactic Notation "logic" "~" constr(E) :=
  logic_base E ltac:(fun _ => auto_tilde).

Tactic Notation "intros_all" "~" :=
  intros_all; auto_tilde.

Tactic Notation "unfolds" "~" :=
  unfolds; auto_tilde.
Tactic Notation "unfolds" "~" reference(F1) :=
  unfolds F1; auto_tilde.
Tactic Notation "unfolds" "~" reference(F1) "," reference(F2) :=
  unfolds F1, F2; auto_tilde.
Tactic Notation "unfolds" "~" reference(F1) "," reference(F2) "," reference(F3) :=
  unfolds F1, F2, F3; auto_tilde.
Tactic Notation "unfolds" "~" reference(F1) "," reference(F2) "," reference(F3) ","  
 reference(F4) :=
  unfolds F1, F2, F3, F4; auto_tilde.

Tactic Notation "simple" "~" :=
  simpl; auto_tilde.
Tactic Notation "simple" "~" "in" hyp(H) :=
  simpl in H; auto_tilde.
Tactic Notation "simpls" "~" :=
  simpls; auto_tilde.
Tactic Notation "hnfs" "~" := 
  hnfs; auto_tilde.
Tactic Notation "hnfs" "~" "in" hyp(H) :=
  hnf in H; auto_tilde.
Tactic Notation "substs" "~" :=
  substs; auto_tilde.
Tactic Notation "intro_hyp" "~" hyp(H) := 
  subst_hyp H; auto_tilde.
Tactic Notation "intro_subst" "~" := 
  intro_subst; auto_tilde.
Tactic Notation "subst_eq" "~" constr(E) :=
  subst_eq E; auto_tilde.

Tactic Notation "rewrite" "~" constr(E) :=
  rewrite E; auto_tilde.
Tactic Notation "rewrite" "~" "<-" constr(E) :=
  rewrite <- E; auto_tilde.
Tactic Notation "rewrite" "~" constr(E) "in" hyp(H) :=
  rewrite E in H; auto_tilde.
Tactic Notation "rewrite" "~" "<-" constr(E) "in" hyp(H) :=
  rewrite <- E in H; auto_tilde.

Tactic Notation "rewrite_all" "~" constr(E) :=
  rewrite_all E; auto_tilde.
Tactic Notation "rewrite_all" "~" "<-" constr(E) :=
  rewrite_all <- E; auto_tilde.
Tactic Notation "rewrite_all" "~" constr(E) "in" ident(H) :=
  rewrite_all E in H; auto_tilde.
Tactic Notation "rewrite_all" "~" "<-" constr(E) "in" ident(H) :=
  rewrite_all <- E in H; auto_tilde.
Tactic Notation "rewrite_all" "~" constr(E) "in" "*" :=
  rewrite_all E in *; auto_tilde.
Tactic Notation "rewrite_all" "~" "<-" constr(E) "in" "*" :=
  rewrite_all <- E in *; auto_tilde.

Tactic Notation "asserts_rewrite" "~" constr(E) :=
  asserts_rewrite E; auto_tilde.
Tactic Notation "asserts_rewrite" "~" "<-" constr(E) :=
  asserts_rewrite <- E; auto_tilde.
Tactic Notation "asserts_rewrite" "~" constr(E) "in" hyp(H) :=
  asserts_rewrite E in H; auto_tilde.
Tactic Notation "asserts_rewrite" "~" "<-" constr(E) "in" hyp(H) :=
  asserts_rewrite <- E in H; auto_tilde.

Tactic Notation "cuts_rewrite" "~" constr(E) :=
  cuts_rewrite E; auto_tilde.
Tactic Notation "cuts_rewrite" "~" "<-" constr(E) :=
  cuts_rewrite <- E; auto_tilde.
Tactic Notation "cuts_rewrite" "~" constr(E) "in" hyp(H) :=
  cuts_rewrite E in H; auto_tilde.
Tactic Notation "cuts_rewrite" "~" "<-" constr(E) "in" hyp(H) :=
  cuts_rewrite <- E in H; auto_tilde.

Tactic Notation "fequal" "~" :=
  fequal; auto_tilde.
Tactic Notation "fequals" "~" :=
  fequals; auto_tilde.
Tactic Notation "pi_rewrite" "~" constr(E) :=
  pi_rewrite E; auto_tilde.
Tactic Notation "pi_rewrite" "~" constr(E) "in" hyp(H) :=
  pi_rewrite E in H; auto_tilde.

Tactic Notation "invert" "~" hyp(H) :=
  invert H; auto_tilde.
Tactic Notation "inverts" "~" hyp(H) :=
  inverts H; auto_tilde.
Tactic Notation "injects" "~" hyp(H) :=
  injects H; auto_tilde.
Tactic Notation "inversions" "~" hyp(H) :=
  inversions H; auto_tilde.

Tactic Notation "cases" "~" constr(E) "as" ident(H) := 
  cases E as H; auto_tilde.
Tactic Notation "cases" "~" constr(E) := 
  cases E; auto_tilde.
Tactic Notation "case_if" "~" :=
  case_if; auto_tilde.
Tactic Notation "case_if" "~" "in" hyp(H) :=
  case_if in H; auto_tilde. 
Tactic Notation "cases_if" "~" := 
  cases_if; auto_tilde.
Tactic Notation "cases_if" "~" "in" hyp(H) := 
  cases_if in H; auto_tilde.
Tactic Notation "destruct_if" "~" :=
  destruct_if; auto_tilde.
Tactic Notation "destruct_if" "~" "in" hyp(H) :=
  destruct_if in H; auto_tilde.
Tactic Notation "destruct_head_match" "~" :=
  destruct_head_match; auto_tilde.

Tactic Notation "cases'" "~" constr(E) "as" ident(H) := 
  cases' E as H; auto_tilde.
Tactic Notation "cases'" "~" constr(E) := 
  cases' E; auto_tilde.
Tactic Notation "cases_if'" "~" "as" ident(H) := 
  cases_if' as H; auto_tilde.
Tactic Notation "cases_if'" "~" := 
  cases_if'; auto_tilde.

Tactic Notation "decides_equality" "~" :=
  decides_equality; auto_tilde.

Tactic Notation "iff" "~" :=
  iff; auto_tilde.
Tactic Notation "splits" "~" :=
  splits; auto_tilde.
Tactic Notation "splits" "~" constr(N) := 
  splits N; auto_tilde.
Tactic Notation "splits_all" "~" :=
  splits_all; auto_tilde.

Tactic Notation "destructs" "~" constr(T) :=
  destructs T; auto_tilde.
Tactic Notation "destructs" "~" constr(N) constr(T) :=
  destructs N T; auto_tilde.

Tactic Notation "branch" "~" constr(N) :=
  branch N; auto_tilde.
Tactic Notation "branch" "~" constr(K) "of" constr(N) :=
  branch K of N; auto_tilde.

Tactic Notation "branches" "~" constr(T) :=
  branches T; auto_tilde.
Tactic Notation "branches" "~" constr(N) constr(T) :=
  branches N T; auto_tilde.

Tactic Notation "exists" "~" := 
  exists; auto_tilde.
Tactic Notation "exists___" "~" :=
  exists___; auto_tilde.
Tactic Notation "exists" "~" constr(T1) :=
  exists T1; auto_tilde.
Tactic Notation "exists" "~" constr(T1) constr(T2) :=
  exists T1 T2; auto_tilde.
Tactic Notation "exists" "~" constr(T1) constr(T2) constr(T3) :=
  exists T1 T2 T3; auto_tilde.
Tactic Notation "exists" "~" constr(T1) constr(T2) constr(T3) constr(T4) :=
  exists T1 T2 T3 T4; auto_tilde.
Tactic Notation "exists" "~" constr(T1) constr(T2) constr(T3) constr(T4) 
 constr(T5) :=
  exists T1 T2 T3 T4 T5; auto_tilde.
Tactic Notation "exists" "~" constr(T1) constr(T2) constr(T3) constr(T4) 
 constr(T5) constr(T6) :=
  exists T1 T2 T3 T4 T5 T6; auto_tilde.


(* ---------------------------------------------------------------------- *)
(** ** Parsing for strong automation *)

(** Any tactic followed by the symbol [*] will have [auto*] called
    on all of its subgoals. The exceptions to these rules are the
    same as for light automation. 

    Exception: use [subs*] instead of [subst*] if you 
    import the library [Coq.Classes.Equivalence]. *)

Tactic Notation "equates" "*" constr(E) :=
   equates E; auto_star.
Tactic Notation "equates" "*" constr(n1) constr(n2) :=
  equates n1 n2; auto_star.
Tactic Notation "equates" "*" constr(n1) constr(n2) constr(n3) :=
  equates n1 n2 n3; auto_star.
Tactic Notation "equates" "*" constr(n1) constr(n2) constr(n3) constr(n4) :=
  equates n1 n2 n3 n4; auto_star.

Tactic Notation "applys_eq" "*" constr(H) constr(E) :=
  applys_eq H E; auto_star.
Tactic Notation "applys_eq" "*" constr(H) constr(n1) constr(n2) :=
  applys_eq H n1 n2; auto_star.
Tactic Notation "applys_eq" "*" constr(H) constr(n1) constr(n2) constr(n3) :=
  applys_eq H n1 n2 n3; auto_star.
Tactic Notation "applys_eq" "*" constr(H) constr(n1) constr(n2) constr(n3) constr(n4) :=
  applys_eq H n1 n2 n3 n4; auto_star.

Tactic Notation "apply" "*" constr(H) :=
  sapply H; auto_star.

Tactic Notation "destruct" "*" constr(H) :=
  destruct H; auto_star.
Tactic Notation "destruct" "*" constr(H) "as" simple_intropattern(I) :=
  destruct H as I; auto_star.
Tactic Notation "f_equal" "*" :=
  f_equal; auto_star.
Tactic Notation "induction" "*" constr(H) :=
  induction H; auto_star.
Tactic Notation "inversion" "*" constr(H) :=
  inversion H; auto_star.
Tactic Notation "split" "*" :=
  split; auto_star.
Tactic Notation "subs" "*" :=
  subst; auto_star.
Tactic Notation "subst" "*" :=
  subst; auto_star.
Tactic Notation "right" "*" := 
  right; auto_star.
Tactic Notation "left" "*" := 
  left; auto_star.
Tactic Notation "constructor" "*" := 
  constructor; auto_star.
Tactic Notation "constructors" "*" := 
  constructors; auto_star.

Tactic Notation "false" "*" :=
  false; auto_star.
Tactic Notation "false" "*" constr(T) :=
  false T by auto_star/.
Tactic Notation "tryfalse" "*" :=
  tryfalse by auto_star/.
Tactic Notation "tryfalse_invert" "*" :=
  first [ tryfalse* | false_invert ].

Tactic Notation "asserts" "*" simple_intropattern(H) ":" constr(E) :=
  asserts H: E; [ auto_star | idtac ].
Tactic Notation "asserts" "*" ":" constr(E) :=
  let H := fresh "H" in asserts* H: E.
Tactic Notation "cuts" "*" simple_intropattern(H) ":" constr(E) :=
  cuts H: E; [ auto_star | idtac ].
Tactic Notation "cuts" "*" ":" constr(E) :=
  cuts: E; [ auto_star | idtac ].

Tactic Notation "lets" "*" simple_intropattern(I) ":" constr(E) :=
  lets I: E; auto_star.
Tactic Notation "lets" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) :=
  lets I: E0 A1; auto_star.
Tactic Notation "lets" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets I: E0 A1 A2; auto_star.
Tactic Notation "lets" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets I: E0 A1 A2 A3; auto_star.
Tactic Notation "lets" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets I: E0 A1 A2 A3 A4; auto_star.
Tactic Notation "lets" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets I: E0 A1 A2 A3 A4 A5; auto_star.

Tactic Notation "lets" "*" ":" constr(E) :=
  lets: E; auto_star.
Tactic Notation "lets" "*" ":" constr(E0) 
 constr(A1) :=
  lets: E0 A1; auto_star.
Tactic Notation "lets" "*" ":" constr(E0) 
 constr(A1) constr(A2) :=
  lets: E0 A1 A2; auto_star.
Tactic Notation "lets" "*" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  lets: E0 A1 A2 A3; auto_star.
Tactic Notation "lets" "*" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets: E0 A1 A2 A3 A4; auto_star.
Tactic Notation "lets" "*" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets: E0 A1 A2 A3 A4 A5; auto_star.

Tactic Notation "forwards" "*" simple_intropattern(I) ":" constr(E) :=
  forwards I: E; auto_star. 
Tactic Notation "forwards" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) :=
  forwards I: E0 A1; auto_star.
Tactic Notation "forwards" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) :=
  forwards I: E0 A1 A2; auto_star.
Tactic Notation "forwards" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  forwards I: E0 A1 A2 A3; auto_star.
Tactic Notation "forwards" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards I: E0 A1 A2 A3 A4; auto_star.
Tactic Notation "forwards" "*" simple_intropattern(I) ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards I: E0 A1 A2 A3 A4 A5; auto_star.

Tactic Notation "forwards" "*" ":" constr(E) :=  
  forwards: E; auto_star. 
Tactic Notation "forwards" "*" ":" constr(E0) 
 constr(A1) :=
  forwards: E0 A1; auto_star.
Tactic Notation "forwards" "*" ":" constr(E0) 
 constr(A1) constr(A2) :=
  forwards: E0 A1 A2; auto_star.
Tactic Notation "forwards" "*" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) :=
  forwards: E0 A1 A2 A3; auto_star.
Tactic Notation "forwards" "*" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards: E0 A1 A2 A3 A4; auto_star.
Tactic Notation "forwards" "*" ":" constr(E0) 
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards: E0 A1 A2 A3 A4 A5; auto_star.

Tactic Notation "applys" "*" constr(H) :=
  sapply H; auto_star. (*todo?*)
Tactic Notation "applys" "*" constr(E0) constr(A1) :=
  applys E0 A1; auto_star.
Tactic Notation "applys" "*" constr(E0) constr(A1) :=
  applys E0 A1; auto_star.
Tactic Notation "applys" "*" constr(E0) constr(A1) constr(A2) :=
  applys E0 A1 A2; auto_star.
Tactic Notation "applys" "*" constr(E0) constr(A1) constr(A2) constr(A3) :=
  applys E0 A1 A2 A3; auto_star.
Tactic Notation "applys" "*" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) :=
  applys E0 A1 A2 A3 A4; auto_star.
Tactic Notation "applys" "*" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  applys E0 A1 A2 A3 A4 A5; auto_star.

Tactic Notation "specializes" "*" hyp(H) :=
  specializes H; auto_star.
Tactic Notation "specializes" "~" hyp(H) constr(A1) :=
  specializes H A1; auto_star.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) :=
  specializes H A1 A2; auto_star.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) :=
  specializes H A1 A2 A3; auto_star.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) constr(A4) :=
  specializes H A1 A2 A3 A4; auto_star.
Tactic Notation "specializes" hyp(H) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  specializes H A1 A2 A3 A4 A5; auto_star.


Tactic Notation "fapply" "*" constr(E) := 
  fapply E; auto_star.
Tactic Notation "sapply" "*" constr(E) :=
  sapply E; auto_star.

Tactic Notation "logic" constr(E) :=
  logic_base E ltac:(fun _ => auto_star).

Tactic Notation "intros_all" "*" :=
  intros_all; auto_star.

Tactic Notation "unfolds" "*" :=
  unfolds; auto_star.
Tactic Notation "unfolds" "*" reference(F1) :=
  unfolds F1; auto_star.
Tactic Notation "unfolds" "*" reference(F1) "," reference(F2) :=
  unfolds F1, F2; auto_star.
Tactic Notation "unfolds" "*" reference(F1) "," reference(F2) "," reference(F3) :=
  unfolds F1, F2, F3; auto_star.
Tactic Notation "unfolds" "*" reference(F1) "," reference(F2) "," reference(F3) ","  
 reference(F4) :=
  unfolds F1, F2, F3, F4; auto_star.

Tactic Notation "simple" "*" :=
  simpl; auto_star.
Tactic Notation "simple" "*" "in" hyp(H) :=
  simpl in H; auto_star.
Tactic Notation "simpls" "*" :=
  simpls; auto_star.
Tactic Notation "hnfs" "*" := 
  hnfs; auto_star.
Tactic Notation "hnfs" "*" "in" hyp(H) :=
  hnf in H; auto_star.
Tactic Notation "substs" "*" :=
  substs; auto_star.
Tactic Notation "intro_hyp" "*" hyp(H) := 
  subst_hyp H; auto_star.
Tactic Notation "intro_subst" "*" := 
  intro_subst; auto_star.
Tactic Notation "subst_eq" "*" constr(E) :=
  subst_eq E; auto_star.

Tactic Notation "rewrite" "*" constr(E) :=
  rewrite E; auto_star.
Tactic Notation "rewrite" "*" "<-" constr(E) :=
  rewrite <- E; auto_star.
Tactic Notation "rewrite" "*" constr(E) "in" hyp(H) :=
  rewrite E in H; auto_star.
Tactic Notation "rewrite" "*" "<-" constr(E) "in" hyp(H) :=
  rewrite <- E in H; auto_star.

Tactic Notation "rewrite_all" "*" constr(E) :=
  rewrite_all E; auto_star.
Tactic Notation "rewrite_all" "*" "<-" constr(E) :=
  rewrite_all <- E; auto_star.
Tactic Notation "rewrite_all" "*" constr(E) "in" ident(H) :=
  rewrite_all E in H; auto_star.
Tactic Notation "rewrite_all" "*" "<-" constr(E) "in" ident(H) :=
  rewrite_all <- E in H; auto_star.
Tactic Notation "rewrite_all" "*" constr(E) "in" "*" :=
  rewrite_all E in *; auto_star.
Tactic Notation "rewrite_all" "*" "<-" constr(E) "in" "*" :=
  rewrite_all <- E in *; auto_star.

Tactic Notation "asserts_rewrite" "*" constr(E) :=
  asserts_rewrite E; auto_star.
Tactic Notation "asserts_rewrite" "*" "<-" constr(E) :=
  asserts_rewrite <- E; auto_star.
Tactic Notation "asserts_rewrite" "*" constr(E) "in" hyp(H) :=
  asserts_rewrite E; auto_star.
Tactic Notation "asserts_rewrite" "*" "<-" constr(E) "in" hyp(H) :=
  asserts_rewrite <- E; auto_star.

Tactic Notation "cuts_rewrite" "*" constr(E) :=
  cuts_rewrite E; auto_star.
Tactic Notation "cuts_rewrite" "*" "<-" constr(E) :=
  cuts_rewrite <- E; auto_star.
Tactic Notation "cuts_rewrite" "*" constr(E) "in" hyp(H) :=
  cuts_rewrite E in H; auto_star.
Tactic Notation "cuts_rewrite" "*" "<-" constr(E) "in" hyp(H) :=
  cuts_rewrite <- E in H; auto_star.

Tactic Notation "fequal" "*" :=
  fequal; auto_star.
Tactic Notation "fequals" "*" :=
  fequals; auto_star.
Tactic Notation "pi_rewrite" "*" constr(E) :=
  pi_rewrite E; auto_star.
Tactic Notation "pi_rewrite" "*" constr(E) "in" hyp(H) :=
  pi_rewrite E in H; auto_star.

Tactic Notation "invert" "*" hyp(H) :=
  invert H; auto_star.
Tactic Notation "inverts" "*" hyp(H) :=
  inverts H; auto_star.
Tactic Notation "injects" "*" hyp(H) :=
  injects H; auto_star.
Tactic Notation "inversions" "*" hyp(H) :=
  inversions H; auto_star.

Tactic Notation "cases" "*" constr(E) "as" ident(H) := 
  cases E as H; auto_star.
Tactic Notation "cases" "*" constr(E) := 
  cases E; auto_star.
Tactic Notation "case_if" "*" :=
  case_if; auto_star.
Tactic Notation "case_if" "*" "in" hyp(H) :=
  case_if in H; auto_star. 
Tactic Notation "cases_if" "*" := 
  cases_if; auto_star.
Tactic Notation "cases_if" "*" "in" hyp(H) := 
  cases_if in H; auto_star.
 Tactic Notation "destruct_if" "*" :=
  destruct_if; auto_star.
Tactic Notation "destruct_if" "*" "in" hyp(H) :=
  destruct_if in H; auto_star.
Tactic Notation "destruct_head_match" "*" :=
  destruct_head_match; auto_star.

Tactic Notation "cases'" "*" constr(E) "as" ident(H) := 
  cases' E as H; auto_star.
Tactic Notation "cases'" "*" constr(E) := 
  cases' E; auto_star.
Tactic Notation "cases_if'" "*" "as" ident(H) := 
  cases_if' as H; auto_star.
Tactic Notation "cases_if'" "*" := 
  cases_if'; auto_star.


Tactic Notation "decides_equality" "*" :=
  decides_equality; auto_star.

Tactic Notation "iff" "*" :=
  iff; auto_star.
Tactic Notation "splits" "*" :=
  splits; auto_star.
Tactic Notation "splits" "*" constr(N) := 
  splits N; auto_star.
Tactic Notation "splits_all" "*" :=
  splits_all; auto_star.

Tactic Notation "destructs" "*" constr(T) :=
  destructs T; auto_star.
Tactic Notation "destructs" "*" constr(N) constr(T) :=
  destructs N T; auto_star.

Tactic Notation "branch" "*" constr(N) :=
  branch N; auto_star.
Tactic Notation "branch" "*" constr(K) "of" constr(N) :=
  branch K of N; auto_star.

Tactic Notation "branches" "*" constr(T) :=
  branches T; auto_star.
Tactic Notation "branches" "*" constr(N) constr(T) :=
  branches N T; auto_star.

Tactic Notation "exists" "*" := 
  exists; auto_star.
Tactic Notation "exists___" "*" :=
  exists___; auto_star.
Tactic Notation "exists" "*" constr(T1) :=
  exists T1; auto_star.
Tactic Notation "exists" "*" constr(T1) constr(T2) :=
  exists T1 T2; auto_star.
Tactic Notation "exists" "*" constr(T1) constr(T2) constr(T3) :=
  exists T1 T2 T3; auto_star.
Tactic Notation "exists" "*" constr(T1) constr(T2) constr(T3) constr(T4) :=
  exists T1 T2 T3 T4; auto_star.
Tactic Notation "exists" "*" constr(T1) constr(T2) constr(T3) constr(T4) 
 constr(T5) :=
  exists T1 T2 T3 T4 T5; auto_star.
Tactic Notation "exists" "*" constr(T1) constr(T2) constr(T3) constr(T4) 
 constr(T5) constr(T6) :=
  exists T1 T2 T3 T4 T5 T6; auto_star.



(* ********************************************************************** *)
(** * Tactics to sort out the proof context *)

(* ---------------------------------------------------------------------- *)
(** ** Hiding hypotheses *)

(* Implementation *)

Definition ltac_something (P:Type) (e:P) := e.

Notation "'Something'" := 
  (@ltac_something _ _).

Lemma ltac_something_eq : forall (e:Type),
  e = (@ltac_something _ e).
Proof. auto. Qed.

Lemma ltac_something_hide : forall (e:Type),
  e -> (@ltac_something _ e).
Proof. auto. Qed.

Lemma ltac_something_show : forall (e:Type),
  (@ltac_something _ e) -> e.
Proof. auto. Qed.

(** [hide_def x] and [show_def x] can be used to hide/show 
    the body of the definition [x]. *)

Tactic Notation "hide_def" hyp(x) :=
  let x' := constr:(x) in 
  let T := eval unfold x in x' in
  change T with (@ltac_something _ T) in x.

Tactic Notation "show_def" hyp(x) :=
  let x' := constr:(x) in 
  let U := eval unfold x in x' in
  match U with @ltac_something _ ?T =>
    change U with T in x end.

(** [show_def] unfolds [Something] in the goal *)

Tactic Notation "show_def" :=
  unfold ltac_something. 
Tactic Notation "show_def" "in" hyp(H) :=
  unfold ltac_something in H. 
Tactic Notation "show_def" "in" "*" :=
  unfold ltac_something in *. 

(** [hide_defs] and [show_defs] applies to all definitions *)

Tactic Notation "hide_defs" :=
  repeat match goal with H := ?T |- _ =>
    match T with
    | @ltac_something _ _ => fail 1
    | _ => change T with (@ltac_something _ T) in H 
    end
  end. 

Tactic Notation "show_defs" :=
  repeat match goal with H := (@ltac_something _ ?T) |- _ =>
    change (@ltac_something _ T) with T in H end.


(** [hide_hyp H] replaces the type of [H] with the notation [Something] 
    and [show_hyp H] reveals the type of the hypothesis. Note that the
    hidden type of [H] remains convertible the real type of [H]. *)

Tactic Notation "show_hyp" hyp(H) :=
  apply ltac_something_show in H. 

Tactic Notation "hide_hyp" hyp(H) :=
  apply ltac_something_hide in H. 

(** [hide_hyps] and [show_hyps] can be used to hide/show all hypotheses
    of type [Prop]. *)

Tactic Notation "show_hyps" :=
  repeat match goal with
    H: @ltac_something _ _ |- _ => show_hyp H end.

Tactic Notation "hide_hyps" :=
  repeat match goal with H: ?T |- _ =>
    match type of T with 
    | Prop => 
      match T with 
      | @ltac_something _ _ => fail 2
      | _ => hide_hyp H
      end
    | _ => fail 1
    end
  end.

(** [hide H] and [show H] automatically select between 
    [hide_hyp] or [hide_def], and [show_hyp] or [show_def].
    Similarly [hide_all] and [show_all] apply to all. *)

Tactic Notation "hide" hyp(H) :=
  first [hide_def H | hide_hyp H].

Tactic Notation "show" hyp(H) :=
  first [show_def H | show_hyp H].

Tactic Notation "hide_all" :=
  hide_hyps; hide_defs.

Tactic Notation "show_all" :=
  unfold ltac_something in *.

(** [hide_term E] can be used to hide a term from the goal.
    [show_term] or [show_term E] can be used to reveal it.
    [hide_term E in H] can be used to specify an hypothesis. *)

Tactic Notation "hide_term" constr(E) :=
  change E with (@ltac_something _ E).
Tactic Notation "show_term" constr(E) :=
  change (@ltac_something _ E) with E.
Tactic Notation "show_term" :=
  unfold ltac_something.

Tactic Notation "hide_term" constr(E) "in" hyp(H) :=
  change E with (@ltac_something _ E) in H.
Tactic Notation "show_term" constr(E) "in" hyp(H) :=
  change (@ltac_something _ E) with E in H.
Tactic Notation "show_term" "in" hyp(H) :=
  unfold ltac_something in H.

(** [show_unfold R] unfolds the definition of [R] and
    reveals the hidden definition of R. --todo:test, 
    and implement using unfold simply *) 
    (* todo: change "unfolds" *)

Tactic Notation "show_unfold" constr(R1) :=
  unfold R1; show_def.
Tactic Notation "show_unfold" constr(R1) "," constr(R2) :=
  unfold R1, R2; show_def.

(* ---------------------------------------------------------------------- *)
(** ** Sorting hypotheses *)

(** [sort] sorts out hypotheses from the context by moving all the
    propositions (hypotheses of type Prop) to the bottom of the context. *)

Ltac sort_tactic :=
  try match goal with H: ?T |- _ =>
  match type of T with Prop =>
    generalizes H; (try sort_tactic); intro
  end end.

Tactic Notation "sort" :=
  sort_tactic.


(* ---------------------------------------------------------------------- *)
(** ** Clearing hypotheses *)

(** [clears X1 ... XN] is a variation on [clear] which clears
    the variables [X1]..[XN] as well as all the hypotheses which
    depend on them. Contrary to [clear], it never fails. *)

Tactic Notation "clears" ident(X1) :=
  let rec doit _ :=
  match goal with 
  | H:context[X1] |- _ => clear H; try (doit tt)
  | _ => clear X1
  end in doit tt.
Tactic Notation "clears" ident(X1) ident(X2) :=
  clears X1; clears X2.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) :=
  clears X1; clears X2; clears X3.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) ident(X4) :=
  clears X1; clears X2; clears X3; clears X4.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) ident(X4) 
 ident(X5) :=
  clears X1; clears X2; clears X3; clears X4; clears X5.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) ident(X4)
 ident(X5) ident(X6) :=
  clears X1; clears X2; clears X3; clears X4; clears X5; clears X6.

(** [clears] (without any argument) clears all the unused variables
    from the context. In other words, it removes any variable
    which is not a proposition (i.e. not of type Prop) and which 
    does not appear in another hypothesis nor in the goal. *)
  (* todo: rename to clears_var ? *)

Ltac clears_tactic :=
  match goal with H: ?T |- _ =>
  match type of T with 
  | Prop => generalizes H; (try clears_tactic); intro
  | ?TT => clear H; (try clears_tactic)
  | ?TT => generalizes H; (try clears_tactic); intro
  end end.

Tactic Notation "clears" :=
  clears_tactic.

(** [clears_all] clears all the hypotheses from the context
    that can be cleared. It leaves only the hypotheses that 
    are mentioned in the goal. *)

Ltac clears_or_generalizes_all_core :=
  repeat match goal with H: _ |- _ => 
           first [ clear H | generalizes H] end.

Tactic Notation "clears_all" :=
  generalize ltac_mark;
  clears_or_generalizes_all_core;
  intro_until_mark.

(** [clears_but H1 H2 .. HN] clears all hypotheses except the
    one that are mentioned and those that cannot be cleared. *)

Ltac clears_but_core cont :=
  generalize ltac_mark;
  cont tt;
  clears_or_generalizes_all_core;
  intro_until_mark.

Tactic Notation "clears_but" :=
  clears_but_core ltac:(fun _ => idtac).
Tactic Notation "clears_but" ident(H1) :=
  clears_but_core ltac:(fun _ => gen H1).
Tactic Notation "clears_but" ident(H1) ident(H2) :=
  clears_but_core ltac:(fun _ => gen H1 H2).
Tactic Notation "clears_but" ident(H1) ident(H2) ident(H3) :=
  clears_but_core ltac:(fun _ => gen H1 H2 H3).
Tactic Notation "clears_but" ident(H1) ident(H2) ident(H3) ident(H4) :=
  clears_but_core ltac:(fun _ => gen H1 H2 H3 H4).
Tactic Notation "clears_but" ident(H1) ident(H2) ident(H3) ident(H4) ident(H5) :=
  clears_but_core ltac:(fun _ => gen H1 H2 H3 H4 H5).

Lemma demo_clears_all_and_clears_but : 
  forall x y:nat, y < 2 -> x = x -> x >= 2 -> x < 3 -> True.
Proof.
  introv M1 M2 M3. dup 6.
  (* [clears_all] clears all hypotheses. *)
  clears_all. auto.
  (* [clears_but H] clears all but [H] *)
  clears_but M3. auto.
  clears_but y. auto.
  clears_but x. auto.
  clears_but M2 M3. auto.  
  clears_but x y. auto.
Qed.

(** [clears_last] clears the last hypothesis in the context.
    [clears_last N] clears the last [N] hypotheses in the context. *)

Tactic Notation "clears_last" := 
  match goal with H: ?T |- _ => clear H end.

Ltac clears_last_base N :=
  match nat_from_number N with
  | 0 => idtac
  | S ?p => clears_last; clears_last_base p
  end.

Tactic Notation "clears_last" constr(N) := 
  clears_last_base N.


(* ********************************************************************** *)
(** * Tactics for development purposes *)

(* ---------------------------------------------------------------------- *)
(** ** Skipping subgoals *)

(** The [skip] tactic can be used at any time to admit the current
    goal. Using [skip] is much more efficient than using the [Focus] 
    top-level command to reach a particular subgoal. 

    There are two possible implementations of [skip]. The first one 
    relies on the use of an existential variable. The second one 
    relies on an axiom of type [False]. Remark that the builtin tactic
    [admit] is not applicable if the current goal contains uninstantiated
    variables.
  
    The advantage of the first technique is that a proof using [skip]
    must end with [Admitted], since [Qed] will be rejected with the message
    "[uninstantiated existential variables]". It is thereafter clear 
    that the development is incomplete.
    
    The advantage of the second technique is exactly the converse: one 
    may conclude the proof using [Qed], and thus one saves the pain from
    renaming [Qed] into [Admitted] and vice-versa all the time.
    Note however, that it is still necessary to instantiate all the existential
    variables introduced by other tactics in order for [Qed] to be accepted.

    The two implementation are provided, so that you can select the one that
    suits you best. By default [skip'] uses the first implementation, and 
    [skip] uses the second implementation.
*)

Ltac skip_with_existential :=
  match goal with |- ?G => 
    let H := fresh in evar(H:G); eexact H end.

Variable skip_axiom : False. 
  (* To obtain a safe development, change to [skip_axiom : True] *)
Ltac skip_with_axiom :=
  elimtype False; apply skip_axiom.

Tactic Notation "skip" := 
   skip_with_axiom. 
Tactic Notation "skip'" := 
   skip_with_existential. 

(** [skip H: T] adds an assumption named [H] of type [T] to the 
    current context, blindly assuming that it is true.
    [skip: T] and [skip H_asserts: T] and [skip_asserts: T] 
    are other possible syntax. 
    Note that H may be an intro pattern. 
    The syntax [skip H1 .. HN: T] can be used when [T] is a 
    conjunction of [N] items. *)

Tactic Notation "skip" simple_intropattern(I) ":" constr(T) :=
  asserts I: T; [ skip | ]. 
Tactic Notation "skip" ":" constr(T) :=
  let H := fresh in skip H: T. 

Tactic Notation "skip" simple_intropattern(I1)
 simple_intropattern(I2) ":" constr(T) :=
  skip [I1 I2]: T.
Tactic Notation "skip" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3) ":" constr(T) :=
  skip [I1 [I2 I3]]: T.
Tactic Notation "skip" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) ":" constr(T) :=
  skip [I1 [I2 [I3 I4]]]: T.
Tactic Notation "skip" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) simple_intropattern(I5) ":" constr(T) :=
  skip [I1 [I2 [I3 [I4 I5]]]]: T.
Tactic Notation "skip" simple_intropattern(I1)
 simple_intropattern(I2) simple_intropattern(I3)
 simple_intropattern(I4) simple_intropattern(I5)
 simple_intropattern(I6) ":" constr(T) :=
  skip [I1 [I2 [I3 [I4 [I5 I6]]]]]: T.

Tactic Notation "skip_asserts" simple_intropattern(I) ":" constr(T) :=
  skip I: T.
Tactic Notation "skip_asserts" ":" constr(T) :=
  skip: T. 

(** [skip_cuts T] simply replaces the current goal with [T]. *)

Tactic Notation "skip_cuts" constr(T) :=
  cuts: T; [ skip | ]. 

(** [skip_goal H] applies to any goal. It simply assumes
    the current goal to be true. The assumption is named "H".
    It is useful to set up proof by induction or coinduction.
    Syntax [skip_goal] is also accepted.*)

Tactic Notation "skip_goal" ident(H) :=
  match goal with |- ?G => skip H: G end.

Tactic Notation "skip_goal" :=
  let IH := fresh "IH" in skip_goal IH.

(** [skip_rewrite T] can be applied when [T] is an equality.
    It blindly assumes this equality to be true, and rewrite it in
    the goal. *)

Tactic Notation "skip_rewrite" constr(T) :=
  let M := fresh in skip_asserts M: T; rewrite M; clear M.

(** [skip_rewrite T in H] is similar as [rewrite_skip], except that
    it rewrites in hypothesis [H]. *)

Tactic Notation "skip_rewrite" constr(T) "in" hyp(H) :=
  let M := fresh in skip_asserts M: T; rewrite M in H; clear M.

(** [skip_rewrites_all T] is similar as [rewrite_skip], except that
    it rewrites everywhere (goal and all hypotheses). *)

Tactic Notation "skip_rewrite_all" constr(T) :=
  let M := fresh in skip_asserts M: T; rewrite_all M; clear M.

(** [skip_induction E] applies to any goal. It simply assumes
    the current goal to be true (the assumption is named "IH" by
    default), and call [destruct E] instead of [induction E]. 
    It is useful to try and set up a proof by induction
    first, and fix the applications of the induction hypotheses
    during a second pass on the proof.  *)

Tactic Notation "skip_induction" constr(E) :=
  let IH := fresh "IH" in skip_goal IH; destruct E.

Tactic Notation "skip_induction" constr(E) "as" simple_intropattern(I) :=
  let IH := fresh "IH" in skip_goal IH; destruct E as I.


(* ********************************************************************** *)
(** * Compatibility with standard library *)

(** The module [Program] contains definitions that conflict with the
    current module. If you import [Program], either directly or indirectly
    (e.g. through [Setoid] or [ZArith]), you will need to import the
    compability definitions through the top-level command:
    [Import LibTacticsCompatibility]. *)

Module LibTacticsCompatibility.
  Tactic Notation "apply" "*" constr(H) :=
    sapply H; auto_star.
  Tactic Notation "subst" "*" :=
    subst; auto_star.
End LibTacticsCompatibility.

Open Scope nat_scope.  




==> anc/coq/metatheory/tlc/LibTacticsDemos.v <==
(**************************************************************************
* Useful General-Purpose Tactics for Coq - Demo scripts                   *
* Arthur Charguéraud                                                      *
* Distributed under the terms of the LGPL-v3 license                      *
* Intended for use with Coq version 8.1pl4                                *
***************************************************************************)

Set Implicit Arguments.
Require Import LibTactics.


(* ********************************************************************** *)
(** ** Definitions used in demos *)

Variables H1 H2 H3 H4 H5 H6 : Prop.
Variables P1 P2 P3 : nat -> Prop.


(* ********************************************************************** *)
(** ** Notation *)

Lemma demo_exist : 
  exists x1 x2 x3, x1 = x2 /\ x2 = x3 /\ x3 = 0.
Proof. 
  (* dup N makes N copies of the current goal, which is useful for demos *)
  dup 6.
  (* N-ary existentials are displayed in a packed way, 
     and they can be instantiated at once *)
  exists 0 0 0. auto.
  (* [exists~ 0 0 0] is the same as [exists 0 0 0] followed with auto *)
  exists~ 0 0 0.
  (* if a wild-card is provided, an existential variable is introduced *)
  exists __ 0 __. skip.
  (* if a double wild-card is provided, as many existential as possible
     are introduced *)
  exists 0 ___.
  (* a shorthand for [exists __ __ __] is [exists___ 3] *)
  exists___ 3. skip.
  (* [exists___] without arguments is the same as [exists __ ... __].
     Contrary to [exists ___], it does not unfold definitions. *)
  exists___. skip.
Admitted.


(* ********************************************************************** *)
(** ** Assertions, cuts, contradiction *)

Lemma demo_false_1 : 
  forall (n:nat), (forall m, m = n -> False) -> H1.
Proof.
  intros n P. dup 5.
  (* [false_goal] replaces the current goal by [False] *)
  false. eapply P. reflexivity.
  (* [false E] proves the goal if [E] has type [False] *)
  false (P n (refl_equal n)).
  (* [false E] is in fact the same as [false; apply E] *)
  false P. reflexivity.
  (* [false*] is short for [false; eauto] *)
  false*.
  (* [false] also tries and call [congruence] *)
  lets: (P n). false.
Qed.

Lemma demo_false_2 : 
  0 = 1 -> 1 = 2.
Proof.
  intros. dup 3.
  (* [contradiction] does not cover [discriminate] *)
  try contradiction. skip. 
  discriminate.
  (* while [false] covers [contradiction] and [discriminate] *)
  false.
Qed.

Lemma demo_tryfalse : 
  forall n, S n = 1 -> n = 0.
Proof.
  intros. dup 2.
  (* often in a case analysis, several subcases are absurd. example: *)
  destruct n. auto. false.
  (* [tryfalse] removes all the subcases solved by [false] *)
  destruct n; tryfalse. auto.
Qed.

Lemma demo_asserts_cuts :
  True.
Proof.
  dup 7.
  (* here is another syntax for assert *)
  asserts U: H2. skip. skip.
  (* that allows for intro-patterns *)
  asserts [U V]: (H2 /\ H3). skip. skip.
  (* the intro-pattern [U [V W]] may be simply written U V W *)
  asserts U V W: (H2 /\ H3 /\ H4). skip. skip.
  (* this is also convenient for existentials *)
  asserts x y E F: (exists x y, S x = y /\ x > 0). skip. skip.
  (* if no pattern is provided, a fresh name is generated *)
  asserts: (H2 /\ H3). skip. skip.
  (* [asserts~] calls [auto] only on the asserted proposition. *)
  asserts~ U: (0 = 0). skip.
  (* [cuts] is like [asserts] except it swaps subgoals *)
  cuts U V: (H2 /\ H3). skip. skip.
Qed.  


(* ********************************************************************** *)
(** ** Assumptions *)

Lemma demo_lets : 
  (H1 -> H2 -> H3 /\ H4) -> (H1 -> H2) -> H1 -> H3.
Proof.
  intros P Q R.
  (* [lets] is a tactic for naming a term *) 
  lets U: (Q R). 
  (* [lets] can decompose terms with a patterns *)
  lets [V W]: (P R U).
  (* again, the syntax for conjunctions applies *)
  lets V1 W1: (P R U).
  (* [lets] without an intro-pattern generates a fresh name *)
  lets: (P R). 
  (* [lets] on an existing hypothesis makes a copy of it *)
  lets U': U.
  skip.
Qed.
  

(* ********************************************************************** *)
(** * Apply *)

Definition Dup x := x + x.

Lemma demo_applys : forall P : (nat -> nat) -> nat -> Prop,
  (forall f, P f (f 0)) -> P Dup 0. 
Proof.
  intros. dup 4.
  (* while apply is able to do some unification *)
  apply (H Dup).
  (* since CoqV8.2, apply is able to do this unfolding *)
  apply H.
  (* before, one had to use [refine] *)
  refine (H _).
  (* [applys H] is simply [refine (H _ ... _)] with enough many underscores *)
  applys H.
Qed.

Lemma demo_applys_to :
  (H1 -> H2 -> H3 /\ H4) -> (H1 -> H2) -> H1 -> H3.
Proof.
  introv P Q R. dup.
  (* [applys_to R] is used to apply a lemma to [R] and name R the result *)
  applys_to R Q. skip.
  (* another example *)
  applys_to R P. skip.
Qed.


(* ********************************************************************** *)
(** * Introduction *)

Section IntrovTest.

Variables P1 P2 P3 : nat -> Prop.

Lemma demo_introv_1 :
  forall a b, P1 a -> P2 b -> forall c d, P3 c -> P1 d -> c = b.
Proof.
  dup 4.
  (* [introv] introduces all the variables which are not hypotheses,
     more precisely all the variables used dependently. *) 
  introv.
  (* if there is no more head variables, and no definition can 
     be unfolded at head of the goal, it does not do anything *)
  introv. skip.
  (* [introv A] introduces all variables, then does [intros A] *)
  introv A. introv B. introv. intros C D. skip.
  (* [introv] may take several arguments, as illustrated below *)
  introv A B. introv. skip.
  introv A B C D. skip.
Qed.


Definition Same (x y : nat) := True -> x = y.
Definition Sym (x:nat) := forall y, x = y -> Same y x.

Lemma demo_introv_2 :
  forall a, Sym a.
Proof.
  dup 4.
  (* [introv] introduces a variable but no subsequent definition *)
  introv. 
  (* [introv] unfolds definition if no variable is visible *)
  introv. skip.
  (* [introv E] unfolds definitions until finding an hypothesis *)
  introv E. introv F. skip.
  (* [introv E F] unfolds several definitions if needed *)
  introv E F. skip.
  (* [introv] may unfold definition without any introduction *)
  introv E. introv. skip.
Qed.

Lemma demo_introv_3 :
  forall a, a = 0 -> Sym a.
Proof.
  dup 5. (* more examples *)
  (* introduces [a] only *)
  introv. skip.
  (* introduces [a = 0] *)
  introv E. skip.
  (* introduces [a = 0] and [a = y] *)
  introv E F. skip.
  (* introduces [a = 0] and [a = y] and [True] *)
  introv E F G. skip.
  (* introduction of more names fails *)
  try (introv E F G H). skip.
Qed.

Definition TestSym := (forall a, a = 0 -> Sym a).

Lemma demo_introv_4 :
  TestSym.
Proof.
  dup 2. (* same as before, except the goal itself is a definition *)
  (* introduces [a] only *)
  introv. skip.
  (* introduces [a = 0] *)
  introv E. skip.
Qed.

Lemma demo_introv_5 :
  forall a, a = 0 -> ~ Sym a.
Proof.
  dup 2. (* playing with negation *)
  (* introduces [a = 0] *)
  introv E. skip.
  (* introduces [a = 0] and [Sym a] *)
  introv E F. skip.
Qed.

(* Iterated unfolding to get hypotheses *)

Definition AllSameAs (x:nat) := forall y, Same y x.
Definition AllSame := forall x, AllSameAs x.

Lemma demo_introv_6 :
  AllSame.
Proof.
  dup 2. 
  (* introduces only [x], then only [y] *)
  introv. introv. skip.
  (* introduces [x] and [y] and [True] *)
  introv E. skip.
Qed.

Definition AllSameAgain := AllSame.

Lemma demo_introv_7 :
  AllSameAgain.
Proof.
  dup 2.  
  (* introduces only [x], then only [y] *)
  introv. introv. skip.
  (* introduces [x] and [y] and [True] *)
  introv E. skip.
Qed.

Lemma demo_introv_8 :
  forall a (c:nat) b, P1 a -> P2 b -> True.
Proof.
  (* notice that variables which are not used dependently
     are treated as hypotheses, e.g. variable [c] below.
     This might not be the desired behaviour, but that's
     all I'm able to implement in Ltac. *)
  introv c E F. skip.
Qed.

Definition IMP P A (x y : A) := P -> x = y.

Lemma demo_intros_all :
     (forall a b, P1 a -> P2 b -> IMP H1 a b)
  /\ (forall a b, a = 0 -> b = 1 -> ~ (a = b)).
Proof.
  split.
  (* [intros_all] introduces as many arguments as possible *)
  intros_all. skip.
  intros_all. skip.
Qed.

(* An example showing that [intro] is not very-well
   specified with respect to beta-reduction, explaining
   why [introv] isn't doing better. *)

Definition testing f :=
  forall (x:nat), f x -> True.

Lemma demo_introv_what_to_do : testing (fun a => a = 0).
Proof.   
  dup.
    intro. skip. (* does beta-reduce f *)
    hnf. intro. skip. (* does not beta-reduce f *)
Qed.

End IntrovTest.


(* ********************************************************************** *)
(** * Generalization, naming *)
  
Lemma demo_gen_and_generalizes :
  forall P Q : nat -> nat -> nat -> Prop,
  forall a b c, P a b c -> Q a a a -> P b b c -> True.
Proof.
  intros. dup 3.
  (* [gen] generalizes an hypothesis and clears it *)
  gen H. skip.
  (* it generalizes all the dependencies of a variable *)
  gen a. skip.
  (* it also works for several variables at once *)
  gen b c. skip.
Qed.

Inductive ind : nat -> Prop :=
  | ind_0 : ind 0
  | ind_S : forall n, ind n -> ind (S n)
  | ind_SS : forall n, ind n -> ind (S (S n))
  | ind_P : forall (A:Type) (P:A->Prop) (f:A->nat) (a:A),
       ind (f a) -> P a -> ind (S (f a)).

Lemma demo_sets_and_set_eq_and_sets_eq : forall n,
  ind (3 + n) -> ind (7 + n) -> ind (7 + n).
Proof.
  introv M1 M2. dup 9.
  (* [sets] introduces a name and performs the substitution *)
  sets a: (3+n). skip.
  sets b: (7+n). skip.
  (* [set_eq] introduces an equality *)
  set_eq a Ha: (7+n). skip.
  (* [sets_eq] introduces an equality and substitutes *)
  sets_eq a Ha: (7+n). skip.
  (* the name of the hypothesis can be generated *)
  sets_eq a: (7+n). skip.
  (* the name of the variable can also be generated *)
  sets_eq: (7+n). skip.
  (* [set_eq in H] performs the substitution in [H] *)
  set_eq a: (7+n) in M2. skip.
  (* [set_eq in |-] performs no substitution *)
  set_eq a: (7+n) in |-. skip.
  (* [set_eq <-] generates the equality [7+n=a] *)
  sets_eq <- a: (7+n). skip.
Qed.

Lemma demo_sets_let_and_sets_eq_let : forall n1 n2 : nat,
  (let x := n1 + n2 in x = x) ->
  (let y := n2 + n1 in let z := y + y in z = z) ->
  (let t := n1 + n1 in t = t).
Proof.
  intros n1 n2 M1 M2. dup 3.
  (* [sets_let x] introduces a local definition for a let;
     note that, due to a limitation of Coq, only one local
     binding can be named! *)
  sets_let a. sets_let b. sets_let c. auto.
  (* the hypothesis where to look can be specified *)
  sets_let a in M1. auto.
  (* [sets_eq_let] introduces explicit equalities like [sets_eq] *)
  sets_eq_let a. sets_eq_let b. sets_eq_let c. auto.
Qed.


(* ********************************************************************** *)
(** * Unfolding *)

Definition Id A (x:A) := x.

Lemma demo_unfolds_folds : 
  forall a b, a = Id(b) -> Dup a = 0 -> Dup b = Id(0+0).
Proof.
  intros. dup 2.
  (* [unfolds] is same as [unfold in *] *)
  unfolds Dup. skip.
  (* [unfolds] can take several arguments *)
  unfolds Id,Dup.
  subst b.
  (* [folds] is same as [fold in *]. *)
  folds (Dup a). skip.
Qed.

Definition Twice (P:Prop) := True -> P /\ P.

Lemma demo_unfolds_head_definition :
  forall P:Prop, (True -> P) -> Twice P -> Twice P.
Proof.
  introv A B.
  (* [unfolds] without arguments unfolds the head definition *)
  unfolds.
  (* it also applies to an hypothesis *)
  unfolds in B.
  skip.
Qed.


(* ********************************************************************** *)
(** * Simplification *)

Lemma demo_simpls_and_unsimpl : 
  forall a b, Dup a = (1+1) -> Dup b = Id(0+0).
Proof.
  intros.
  (* [simpls] is same as [simpl in *] *)
  simpls.
  (* [unsimpl] can be used to undo a simplification *) 
  unsimpl (0+0).
  unsimpl (2+0) in H.
  skip.
Qed.


(* ********************************************************************** *)
(** * Substitution *)

Lemma demo_substs_1 : forall a b c d e : nat, 
  a = b -> b = c -> d = e -> e = d -> P1 d -> P2 a -> P3 c.
Proof.
  introv P Q R U V. dup 2.
  (* [subst] does not work with circular equalities *)
  try subst. skip.
  (* [substs] does work however *)
  substs. skip.
Qed.

Lemma demo_substs_2 : forall x y (f:nat->nat), 
  x = f x -> y = x -> y = f x.
Proof.
  intros. 
  (* [subst] does not work *)
  try subst. 
  (* [substs] does work *)
  substs.
  assumption.
Qed.

Lemma subst_hyp_demo : forall (x y x' y' z z' : nat) (P:nat->Prop), 
  (x,y,z) = (x',y',z') -> 
  P x -> P x' -> P y -> P y' -> P z -> P z' ->
  z = z'.
Proof.
  introv H. intros. 
  subst_hyp_base H. auto.
Qed.


(* ********************************************************************** *)
(** * Rewriting *)

Lemma demo_rewrites_at : forall x y z, 
  x = y + y -> x + x = z -> z + z = x + x + x + x.
Proof.
  introv E H. dup.
  (* [rewrite] rewrites in all similar occurences *)
  rewrite E. skip.
  (* [rewrites at] can be used to control the target of rewrite *)
  rewrites E at 2.
  rewrites E at 2 in H.
  rewrites <- H at 2.
  skip.
Qed.

Lemma demo_rewrite_all : 
  (forall n, n + 0 = 0 + n) ->
  (3 + 0) + 0 = 5 + 0.
Proof.
  intros E.
  (* [rewrite_all] is same as [repeat rewrite] *)
  rewrite_all E. skip.
Qed.

Lemma demo_asserts_and_cuts_rewrite : forall n, 
  0 < n < 2 -> P1 1 -> P1 n.
Proof.
  introv Lt H. dup 2.
  (* [asserts_rewrite] rewrites and generates a proof obligation *)
  asserts_rewrite (n = 1). skip. skip.
  (* same for [cuts_rewrite], except the subgoals are swapped *)
  cuts_rewrite (n = 1). skip. skip.
Qed.

Lemma demo_replaces : forall a b, a = b + b -> a + a + a = 3 * a.
Proof.
  intros. dup 3.
  (* [replaces] replaces all occurences (the equality subgoal is first) *)
  replaces a with 3. skip. skip.
  (* [replaces at] replaces at a given occurence *)
  replaces a at 2 with 5. skip. skip.
  (* [replaces] and [replaces at] works in hypotheses *)
  replaces b at 2 with 4 in H. skip. skip.
Qed.

Lemma demo_pi_rewrite : forall (P:Prop) (X:P->nat) (p1 p2:P),
   X p1 + X p2 = X p2 + X p1.
Proof. 
  (* [pi_rewrite E] replaces any proposition [E] with an evar 
     of the same type. This is very useful when working with
     terms that are unifiable modulo proof irrelevance *)
  intros. pi_rewrite p1. reflexivity. 
Qed.



(* ********************************************************************** *)
(** * Inversions *)

Inductive even_shift : nat -> nat -> Prop :=
  | even_0 : even_shift 0 2
  | even_SS : forall n m, even_shift n m -> 
              even_shift (S (S n)) (S (S m)).

Lemma demo_invert : 
  even_shift 4 8 -> False.
Proof.
  intros P. dup 12.
  (* [inversion] generates a lot of ugly stuff *)
  inversion P. inversion H7. inversion H10.
  (* [inversions H] is short for [inversion H; subst; clear H] *)
  inversions P. inversions H7. inversions H8.
  (* [invert] is same as [inversion H; clear H] except that it
     generalizes the generated hypotheses so that they can 
     be named manually using intros or introv *)
  invert P. introv P' EQ1 EQ2. skip.
  (* [invert as] can be used to name the generated hypotheses
     directly, in the [introv] fashion *)
  invert P as P' EQ1 EQ2. skip.
  (* [inverts] does the same as [inversion; clear], then it 
     substitutes all the generated equalities (and only
     these fresh equalities, not the older ones) *)
  inverts P. inverts H7. inverts H8.
  (* it is /sometimes/ possible to name the resulting hypotheses *)
  inverts P as P'. inverts P' as P''. inverts P''.
  (* it is even possible to reuse the same name *)
  inverts P as P. inverts P as P. inverts P.
  (* [invert as] without arguments leaves the hypotheses 
     that have been generated in the goal *)
  inverts P as. introv P'. skip.
  (* one may add the keyword [keep] in order to keep the
     inverted hypothesis *)
  invert keep P. intros. skip.
  inverts keep P as P' EQ1 EQ2. skip.
  inverts keep P as. introv P'. skip.
  (* [lets_inverts] need to be used to invert expressions 
     that are not simply the name of an hypothesis *)
  lets_inverts (conj P P) as H1 H2. skip.
Qed.
   
Inductive Behave : Type := 
  | Behave_intro : 
      forall (A:Type) (F:A->nat) (P:A->Prop), Behave.

Inductive behave : nat -> Behave -> Prop :=
  | behave_intro : forall (A:Type) (F:A->nat) (P:A->Prop) V,
      P V -> behave (F V) (@Behave_intro A F P).

Lemma demo_dependent_invert : 
  behave 4 (Behave_intro (fun x:nat => x) (fun x:nat => x <> 3))
  -> False.
Proof.
  intros H. dup 3.
  (* [inversion] can generate some dependently-typed equalities *)
  inversion H. (* look at H9 and H10 *) skip.
  (* [inverts] carries out all the substitution properly *) 
  inverts H. skip.
  (* again, it is possible to name the new hypotheses *)
  inverts H as R1 R2 R3. skip.
Qed.

Lemma demo_inject_and_injects : forall a b c,
  (a,b,c) = (1,2,3) -> b = 2.
Proof.
  introv EQ. dup 5.
  (* [injection] generates some equalities in the goal *)
  injection EQ. skip.
  (* [inject] does the same *)
  inject EQ. skip.
  (* but it is also able to name these hypotheses *) 
  inject EQ as EQ1 EQ2 EQ3. skip.
  (* and [injects] can substitute these hypotheses *)
  injects EQ. skip.
  (* it also works if the equalities are in the other direction *)
  symmetry in EQ. injects EQ. skip.
Qed.


(* ********************************************************************** *)
(** * Case_if *)

Lemma demo_case_if : forall b c :bool, 
  (if b then true else true) = false ->
  (if c then true else true) = true.
Proof.
  intros. dup 4.
  case_if. auto. auto.
  case_if as P. auto. auto.
  case_if in H.
  case_if in H as P. 
Qed.

(* ********************************************************************** *)
(** * F_equal *)

Lemma demo_fequals_1 : forall a b c d,
  b = d -> d = 2 -> a = 1 ->
  (a,b,c) = (1,2,3).
Proof.
  intros. dup 3.
  (* [f_equal] is not really clever on tuples *)
  f_equal. f_equal. skip. skip. skip.
  (* while [fequal] works better *)
  fequal. skip. skip. skip.
  (* even more useful, [fequals] tries to discharge the easy
     subgoals using [reflexivity] and [congruence] *)
  fequals. skip.
Qed.

Lemma demo_fequals_2 : forall f a b c d,
  b = d -> d = 2 -> a = 1 ->
  f a b c = f 1 2 3 :> nat.
Proof.
  intros. dup 2.
  (* [fequal] and [fequals] also work for functions, of course *)
  fequal. skip. skip. skip.
  fequals. skip.
Qed.

(** [fequals] supports proof irrelevance *)

Lemma demo_fequal_post : 
  forall (P:Prop) (X:P->nat) (p1 p2:P), X p1 = X p2.
Proof. intros. fequals. Qed.


(* ********************************************************************** *)
(** * Induction *)

Inductive natequal : nat -> nat -> Prop :=
  | natequal_O : natequal 0 0
  | natequal_S : forall n, natequal n n -> natequal (S n) (S n).

(* TODO

Lemma demo_inductions : forall n m p, 
  natequal (n + m) (m + p) -> p = n.
Proof.
  intros. dup.
  (* [induction] does not work -- too weak hypotheses *) 
  induction H. skip. skip.
  (* but [inductions], based on [dependent induction], does work. *)
  inductions H gen n m p. skip. skip.
Qed.

Lemma demo_inductions' : forall n m, 
  natequal (n + m) 0 -> n = 0.
Proof.
  intros. dup. 
  (* same *)
  induction H. skip. skip.
  (* correct version *)
  inductions H gen n m. skip.
Qed.

*)

(* ********************************************************************** *)
(** ** N-ary splitting and branching *)

Definition test_split_1 := H1 /\ H2 /\ H3.
Definition test_split_2 := H4 /\ H5 /\ H6 /\ test_split_1.
Definition test_split_3 := test_split_2.

Lemma demo_splits : test_split_3.
Proof.
  dup 5. 
  (* spliting a bunch of conjunction is a pain *)
  split. skip. split. skip. split. skip. split. skip. skip.
  (* [splits_all] is short for [repeat split] *)
  splits_all. skip. skip. skip. skip. skip. skip.
  (* but it is sometimes too aggressive. *)
  (* [splits N] splits a conjunction in N parts *)
  splits 4. skip. skip. skip. skip.
  splits 3. skip. skip. skip.
  (* [splits] is able to guess the appropriate arity *)
  splits. skip. skip. skip. splits. skip. skip. skip.
Qed.

Lemma demo_branch : 
  1 = 2 \/ 2 = 3 \/ 3 = 4 \/ 4 = 4 \/ 4 = 5 \/ 5 = 6.
Proof.
  dup 6. 
  (* [branch K of N] is used to select a branch of a disjunction *)
  branch 1 of 6. skip.
  branch 4 of 6. auto.
  branch 6 of 6. skip.
  (* [branch] can usually guess the appopriate arity *)
  branch 1. skip.
  branch 4. auto.
  branch 6. skip.
Qed.

Lemma demo_destructs :
  1 = 2 /\ (2 = 3 /\ 3 = 4) /\ 4 = 5 -> True.
Proof.
  intros H. destructs H. skip.
Qed. 


(* ********************************************************************** *)
(** * Hide, clears, sorts *)

Parameter lemma_hide : forall n, n + 0 = n.

Lemma demo_hide_hyps : forall x:nat, x + 0 = x.
Proof.
  intros.
  (* Any term admits the type [Something] *)
  generalize (lemma_hide : Something). intros H.
  generalize (lemma_hide : Something). intros H'.
  (* [show_hyp H] unfolds the definition of [Something] *)
  show_hyp H.
  (* [hide_hyp H] reveals the definition of [Something] *)
  hide_hyp H.
  (* [show_hyps] and [hide_hyps] apply to all hypotheses of sort Prop *)
  show_hyps.
  hide_hyps.
  (* Hidden terms remain convertible with their original value *)
  hnf in H.
  apply H'.
Qed.

Lemma demo_hide_def : forall x:nat, 
   let y := x + x in let z := y in y + 0 = y.
Proof.
  intros.
  (* [hide_def x] hides the body of a definition *)
  hide_def y.
  hide_def z.
  (* [show_def x] reveals the body of a definition *)
  show_def y.
  show_def z.
  (* [hide_defs] and [show_defs] applies to all definitions *)
  hide_defs.
  show_defs.
  (* [show_def] can be used to unfold [Something] in the goal *)
  hide_def y.
  unfold y.
  show_def.
Admitted.

Lemma demo_hide_generic : forall x:nat, 
   let y := x + x + x + x in let z := y in y + 0 = y.
Proof.
  intros.
  generalize (lemma_hide). intros H.
  (* [hide]/[show] work both for definition and hypotheses *)
  hide H.
  hide y.
  show H.
  show y.
  (* [hide_all]/[show_all] hide everything *)
  hide_all.
  show_all.
  (* Observe that substitution of hidden terms may require
     several unfolding. *)
  hide_all. subst y. show_def z. show_def z.
  (* The tactic [show_all] reveals everything at once *)
  show_all.
  hide_all.
  apply H.
Qed.

Lemma demo_hide_term : forall x,
  x + x + x = 3.
Proof.
  intros.
  (* using [hide_term E] and [show_term] *)
  hide_term (x+x+x).
  show_term.
  (* typically used in a pattern matching *)
  match goal with |- ?T = _ => hide_term T end.
Admitted.

Lemma demo_clears : forall (x y z : nat) (A B : Prop),
  (x > 0) ->
  (x <> y) -> 
  (A <-> B) ->
  True.
Proof.
  introv z Pos Neq Iff. dup 5.
  (* [clears] is like [clear] except it clears all dependencies *)
  clears y. skip.
  clears x. skip.
  clears x y. skip.
  clears Neq A. skip.
  (* [clears] without arguments clears only unused variables 
     (which are not propositions) *)
  clears. skip.
Qed.

Lemma demo_sort :
  forall n : nat, 
  n > 0 ->
  forall P Q : Prop,
  (P <-> Q) ->
  forall m : nat,
  m <> n ->
  forall K : nat -> Prop,
  K n -> 
  forall p,
  K (m+p) ->
  True.
Proof.
  intros.
  (* [sort] puts all the proposition at the bottom of the context *)
  sort. skip.
Qed.


(* ********************************************************************** *)
(** * Skip *)

Lemma demo_skip : forall n m p : nat,
  n > m -> m >= p -> n > p.
Proof.
  intros. dup 6. 
  (* [skip H: E] is used to admit a new fact *)
  skip R1: (m = m). skip.
  skip R1 R2: (m = m /\ n > m+1). skip.
  skip q Q: (exists q, q > p). skip.
  skip: (m <> n). skip.
  (* [skip_rewrite E] is used to admit a fact E and rewrite it *)
  skip_rewrite (m = n) in H0. skip.
  (* [skip_induction] is used to do an induction and cheat on the
     induction hypothesis, by having it as strong as the initial goal *)
  dup.
    induction p. skip. skip.
    skip_induction p. skip. skip.
Qed.

Lemma demo_skip_with_existential : False.
Proof.
  dup.
  (* [skip'] is the alternative implementation of [skip],
     which forbits [Qed] to be written at the end of the proof *)
  skip'.
  skip'.
Admitted.


(* ********************************************************************** *)
(** ** Advanced instantiation *)

(* Note: the use of "instantiation modes" is described in the overview file
   and described in full details in the source file LibTactics.v *)

Lemma demo_lets_of : forall (x y : nat) (A B : Prop),
  (x > 0) ->
  (x <> y) -> 
  (A <-> B) ->
  (forall n, n > 0 -> forall m, n <> m -> exists k, k <> m) ->
  (forall n : nat, 
   n > 0 ->
   forall P Q : Prop,
   (P <-> Q) ->
   forall m : nat,
   n <> m ->
   forall K : nat -> Prop,
   K n -> 
   forall p,
   K (m+p) -> 
   True) ->
  True.
Proof.
  introv Pos Neq Iff L M.
  (* [lets] is used to instantiate a lemma [M] on arguments *)

  lets P: M Iff. eauto. clear P.
  lets P: (>> M Neq). eauto. eauto. clear P.
  lets P: (>> M __ y). eauto. eauto. clear P.
  lets P: (>> M x __ B). eauto. instantiate (1:=A) in P. clear P.
  (* [Hnts] keyword can be omitted *)
  lets P: (>> M __ y Neq). eauto. eauto. clear P.
  (* The syntax [>>] is not required for less than 5 arguments. *)
  lets P: M Pos A B Neq. eauto. clear P.
  (* A triple underscore indicates to instantiate all remaining *)
  lets k K: (>> L Pos ___). eauto. clears k.
  lets k K: (>> L ___). eauto. eauto. clears k.
  (* [forwards I: (>> E E1 .. EN)] is short for
     [lets I: (>> E E1 .. EN ___)] *)
  forwards R: L. eauto. eauto. clear R.
  forwards R: L Pos. eauto. clear R.
  forwards k K: L. eauto. eauto. clears k.
  forwards [k K]: L Pos y. eauto. clears k.
  forwards k K: (>> L x y). eauto. eauto. clears k.
  lets k K: (>> L Neq). eauto. clears k.
  auto.
Qed.


Lemma demo_forwards_1 : forall x : nat, x > 1 ->
  (forall z, z > 1 -> exists y, z < 2 /\ z <> y) -> 
  True.
Proof.
  introv Le H. dup 4.
  (* [forwards] is used to instantiate a lemma entirely, generating one
     subgoal for each hypothesis and one existential variable for 
     each universally quantified variable *)
  forwards Q: H. eauto. skip.
  (* an introduction-pattern can be used to decompose the result *)
  forwards [y [R1 R2]]: H. eauto. skip.
  (* and [forwards] can also be used without introduction pattern *)
  forwards: H. eauto. skip.
  (* [forwards] does nothing on an hypothesis without quantifiers *)
  forwards: Le. skip.
Qed.

Lemma demo_forwards_2 : 
  (forall x y : nat, x = y -> x <= y) ->
  forall a b : nat, a <= a.
Proof.
  intros. dup. (* some more examples *)
    forwards K: (H a). reflexivity. apply K.
    forwards* K: (H a).
Qed.

Lemma demo_applys_specializes : forall (x y : nat) (A B : Prop),
  (x > 0) ->
  (x <> y) -> 
  (A <-> B) ->
  (forall n : nat, 
   n > 0 ->
   forall P Q : Prop,
   (P <-> Q) ->
   forall m : nat,
   m <> n -> 
   True) ->
  True.
Proof.
  introv Pos Neq Iff M. dup 17.
  (* [applys] is used to apply an instantiated lemma. *)
  applys (>> M Pos). eauto. eauto.
  applys (>> M A B). eauto. eauto. eauto.
  applys (>> M Pos Iff). eauto.
  applys (>> M Iff). eauto. eauto.
  applys (>> M x Iff). eauto. eauto.
  applys M x Iff. eauto. eauto.
  (* [specializes] is used to instantiate an hypothesis in-place *)
  specializes M (>> 3). auto. 
  specializes M (>> 3 A B). auto. auto.
  specializes M (>> A __ __). eauto. eauto. auto.
  specializes M (>> Pos Iff 2). eauto. auto.
  (* A triple underscore indicates to instantiate all remaining *)
  specializes M (>> Pos ___). eauto. eauto. auto.
  specializes M (>> __ B ___). eauto. eauto. eauto. auto.
  specializes M __. specializes M __. eauto. auto.
  (* [specializes] can be used as [forwards in] thanks to [___] *)
  specializes M ___. eauto. eauto. eauto. auto.
  (* In those tactics, one can apply the constant [rm] to any subterm
     to request the argument of [rm] to be removed from the context. *)
  applys (>> M (rm Pos) Iff). (* [Pos] is gone here *) eauto.
  (* In fact, [rm] can be applied in depth inside terms *)
  specializes M (>> (proj1 (conj (rm Pos) Neq))). (* [Pos] is gone *) auto. 
Qed.

(** Similar demos, showing how head definitions are unfolded *)

Definition mydef := forall (n m : nat), n = m -> False.

Lemma demo_specializes_definition :
  forall (i:nat), mydef -> i <> i.
Proof.
  introv H. dup 6. 
  (** specializes one by one *)
  specializes H i. specializes H i.
   specializes H (refl_equal i). false.
  (** specializes all arguments *)
  specializes H i i (refl_equal i). false.
  (** specializes skipping some arguments *)
  specializes H (refl_equal i). false.
  (** forwards all arguments *)
  forwards: H. apply (refl_equal i). false.
  (** forwards on one arguments *)
  forwards M: H i. reflexivity. false.
  (** build using lets *)
  lets: (>> H (refl_equal i)). false.
Qed. 

(** Unfolding occurs recursively *)

Definition outerdef := mydef.

Lemma demo_specializes_definition_2 : 
  forall (i:nat), outerdef -> i <> i.
Proof.
  introv H. dup 6.
  (** specializes one by one *)
  specializes H i. specializes H i.
   specializes H (refl_equal i). false.
  (** specializes all arguments *)
  specializes H i i (refl_equal i). false.
  (** specializes skipping some arguments *)
  specializes H (refl_equal i). false.
  (** forwards all arguments *)
  forwards: H. apply (refl_equal i). false.
  (** forwards on one arguments *)
  forwards M: H i. reflexivity. false.
  (** build using lets *)
  lets: (>> H (refl_equal i)). false.
Qed. 

(** On the other hand, definitions that are not at head
    position are not unfolded *)

Definition nesteddef := forall (n:nat), mydef.

Lemma demo_specializes_definition_3 : 
  forall (i:nat), nesteddef -> outerdef.
Proof.
  intros i H. dup 4.
  (** forwards does not instantiate [mydef] from [H] *)
  forwards K: H i. skip.
  (** ... unless explicitely visible *)
  unfold nesteddef, mydef in H.
   forwards K: H i. apply (refl_equal i). false.
  (** yet, it should be possible to instantiate arguments
      inside [mydef] if providing explicit arguments *)
  lets K: (>> H i i). skip.
  lets K: (>> H i (refl_equal i)). skip.
Qed.


(* ********************************************************************** *)
(** ** Introduction of equalities to enable [apply] to work *)

Lemma demo_ereplace_working : forall (P:nat->nat->Prop) x y,
  (forall n, P n n) -> (x > 0 -> x = y) -> (x > 0) -> P x y.
Proof.
  introv H E L. dup 3.
  (* here, the hypothesis [P n n] cannot be applied directly *)
  try apply H.
  (* however, we really want to be able to apply it *)
  eapply equates_2. apply H. auto.
  (* this is particularly useful for automation *)
  eapply equates_2; eauto.
  (* the tactic [equates] inputs the position where
     evars should be introduced in place of arguments;
     the indices are to be counted from the right. *)
  equates 2. skip. skip.
Admitted.

Lemma demo_equates_non_dep : forall (P:nat->nat->nat->Prop) x y z,
  P x y z.
Proof.
  intros. dup 5.
  equates 1. skip. skip.
  equates 2. skip. skip.
  equates 3. skip. skip.
  (* multiple [equates] are allowed *)
  equates 1 2. skip. skip. skip.
  equates (>> 1 2). skip. skip. skip.
Admitted.

Lemma demo_equates_dep : forall (P:nat->forall A, A->Prop) x (T:Type) z,
  P x T z.
Proof.
  intros. dup 3.
  equates 1. skip. skip.
  (* replacement of dependent hypotheses is not allowed *)
  try equates 2.
  equates 3. skip. skip.
  equates 1 3. skip. skip. skip.
Admitted.












==> anc/coq/metatheory/tlc/LibTest.v <==
(*** extracted from libtactics ***) 

Variable skip_axiom : False. 
Tactic Notation "skip" := 
  elimtype False; apply skip_axiom.

Inductive ltac_Mark : Type :=
  | ltac_mark : ltac_Mark.


Ltac gen_until_mark :=
  match goal with H: ?T |- _ =>
  match T with 
  | ltac_Mark => clear H
  | _ => generalize H; clear H; gen_until_mark
  end end.

Ltac intro_until_mark :=
  match goal with 
  | |- (ltac_Mark -> _) => intros _
  | _ => intro; intro_until_mark
  end.

Ltac clears_or_generalizes_all_core :=
  repeat match goal with H: _ |- _ => 
           first [ clear H | revert H] end.

Tactic Notation "clears_all" :=
  generalize ltac_mark;
  clears_or_generalizes_all_core;
  intro_until_mark.


Tactic Notation "gen" ident(X1) :=
  generalize dependent X1.
Tactic Notation "gen" ident(X1) ident(X2) :=
  gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) :=
  gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4)  :=
  gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) :=
  gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) :=
  gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) :=
  gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) ident(X8) :=
  gen X8; gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) ident(X8) ident(X9) :=
  gen X9; gen X8; gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.
Tactic Notation "gen" ident(X1) ident(X2) ident(X3) ident(X4) ident(X5) 
 ident(X6) ident(X7) ident(X8) ident(X9) ident(X10) :=
  gen X10; gen X9; gen X8; gen X7; gen X6; gen X5; gen X4; gen X3; gen X2; gen X1.


Tactic Notation "clears" ident(X1) :=
  let rec doit _ :=
  match goal with 
  | H:context[X1] |- _ => clear H; try (doit tt)
  | _ => clear X1
  end in doit tt.
Tactic Notation "clears" ident(X1) ident(X2) :=
  clears X1; clears X2.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) :=
  clears X1; clears X2; clears X3.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) ident(X4) :=
  clears X1; clears X2; clears X3; clears X4.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) ident(X4) 
 ident(X5) :=
  clears X1; clears X2; clears X3; clears X4; clears X5.
Tactic Notation "clears" ident(X1) ident(X2) ident(X3) ident(X4)
 ident(X5) ident(X6) :=
  clears X1; clears X2; clears X3; clears X4; clears X5; clears X6.



(*** new tactics ***) 

Ltac using_base cont :=
  generalize ltac_mark;
  cont tt; 
  clears_all;
  intro_until_mark.

Tactic Notation "using" :=
  using_base ltac:(fun _ => idtac).
Tactic Notation "using" ident(H1) :=
  using_base ltac:(fun _ => gen H1; clears H1).
Tactic Notation "using" ident(H1) ident(H2) :=
  using_base ltac:(fun _ => gen H1 H2; clears H1 H2).
Tactic Notation "using" ident(H1) ident(H2) ident(H3) :=
  using_base ltac:(fun _ => gen H1 H2 H3; clears H1 H2 H3).
Tactic Notation "using" ident(H1) ident(H2) ident(H3) ident(H4) :=
  using_base ltac:(fun _ => gen H1 H2 H3 H4; clears H1 H2 H3 H4).
Tactic Notation "using" ident(H1) ident(H2) ident(H3) ident(H4) ident(H5) :=
  using_base ltac:(fun _ => gen H1 H2 H3 H4 H5; clears H1 H2 H3 H4 H5).


(** demo *)

Section Sec.

Variables (A : Type).
Variables (H : forall x y : A, x = y).
Variables (H' : forall x : A, x <> x).

Lemma lem1 : forall x y : A, x = y.
Proof. apply H. Qed.

Lemma lem2 : forall x y : A, x = y.
Proof. apply H. Admitted.

(* version to be used in normal mode:
   starts the proof with using, whose effect
   is to keep only the section variables mentioned
   directly or indirectly via a dependency *)
Lemma lem3 : forall x y : A, x = y.
Proof. using H. apply H. Qed.

(* version to be used in precompilation mode:
   keeps only the "using" tactic and replace
   the rest of the proof with "skip". *)
Lemma lem4 : forall x y : A, x = y.
Proof. using H. skip. Qed.

Lemma lem5 : forall x y : A, x = y.
Proof. using. skip. Qed.

Lemma lem6 : forall x y : A, x = y.
Proof. using H H'. skip. Qed.

End Sec.

Check lem1. (* includes H *)
Check lem2. (* includes none *)
Check lem3. (* includes H *)
Check lem4. (* includes H *)
Check lem5. (* includes none *)
Check lem6. (* includes H and H' *)

Print lem1. (* includes H *)
Print lem2. (* includes none *)
Print lem3. (* includes H *)
Print lem4. (* includes H *)
Print lem5. (* includes none *)
Print lem6. (* includes H and H' *)



==> anc/coq/metatheory/tlc/LibUnit.v <==
(**************************************************************************
* Product of Data Structures                                              *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic.


(* ********************************************************************** *)
(** * Inhabited  *)

Instance unit_inhab : Inhab unit.
Proof. intros. apply (prove_Inhab tt). Qed.


(* ********************************************************************** *)
(** * Structure *)

Lemma unit_unique : forall tt1 tt2 : unit,
  tt1 = tt2.
Proof. intros. destruct tt1. destruct~ tt2. Qed.




==> anc/coq/metatheory/tlc/LibWf.v <==
(**************************************************************************
* TLC: A library for Coq                                                  *
* Well-founded relations                                                  *
**************************************************************************)

Set Implicit Arguments.
Require Import LibTactics LibLogic
 LibProd LibSum LibRelation LibNat.

(* ********************************************************************** *)
(** * Compatibility *)

Definition wf := well_founded.

Hint Extern 1 (wf ?R) => unfold R : wf.

(** New tactic [splits_all] that does not loop on well-founded goals *)

Ltac splits_all_base ::= 
  match goal with
  | |- wf _ => idtac
  | |- well_founded => idtac
  | _ => try (split; splits_all_base)
  end.


(* ********************************************************************** *)
(** * Properties of well-foundedness *)

(* ---------------------------------------------------------------------- *)
(** ** Inclusion and equivalence *)

(** Well-foundedness preserved by inclusion *)

Lemma incl_wf : forall A (R1 R2 : binary A),
  wf R1 -> incl R2 R1 -> wf R2.
Proof.
  introv W1 Inc. intros x.
  pattern x. apply (well_founded_ind W1). clear x.
  intros x IH. constructor. intros. apply IH. apply~ Inc.
Qed.

(** Well-foundedness modulo extensional equality *)

Lemma wf_iff : forall A (R1 R2:binary A),
  wf R1 -> (forall x y, R1 x y <-> R2 x y) -> wf R2.
Proof. introv W1 Ext. apply* incl_wf. introv H. rewrite~ Ext. Qed.



(************************************************************)
(* * Measures *)

(*-----------------------------------------------------*)
(** ** Measures as well-founded relations *)

Section Measure.
Variables (A : Type).

Definition measure (f : A -> nat) : binary A :=
  fun x1 x2 => f x1 < f x2.

Lemma measure_wf : forall f, wf (measure f).
Proof.
  intros f a. gen_eq n: (f a). gen a. pattern n. 
  apply peano_induction. clear n. introv IH Eq.
  apply Acc_intro. introv H. unfolds in H.
  rewrite <- Eq in H. apply* IH.
Qed.

(* todo: measure_order *)
Lemma measure_trans : forall (f : A -> nat), trans (measure f).
Proof. intros. unfold measure, trans. intros. nat_math. Qed.

End Measure.

Hint Resolve measure_wf : wf.

(** The relation "less than" on natural numbers is well_founded. *)

Lemma lt_wf : wf lt.
Proof.
  intros x.
  induction x using peano_induction. apply~ Acc_intro.
Qed.

Hint Resolve lt_wf : wf.


(** Measures at arity 2 *)

Definition measure2 A1 A2 (f : A1 -> A2 -> nat) : binary (A1*A2) :=
  fun p1 p2 => let (x1,y1) := p1 in let (x2,y2) := p2 in f x1 y1 < f x2 y2.

Lemma measure2_wf : forall A1 A2 (f:A1->A2->nat), wf (measure2 f).
Proof.
  intros A1 A2 f [x1 x2]. apply (@measure_induction _ (uncurry2 f)). clear x1 x2.
  intros [x1 x2] H. apply Acc_intro. intros [y1 y2] Lt. apply~ H.
Qed.

Hint Resolve measure2_wf : wf.

(*-----------------------------------------------------*)
(** ** The relation "less than" on the set of 
       integers greater than a fixed lower bound. *)

Require Import LibInt.

Definition downto (b : int) := 
  fun n m : int => (b <= n) /\ (n < m). 

Lemma downto_def : forall b n m,
  downto b n m = (b <= n /\ n < m).
Proof. auto. Qed.

Lemma downto_intro : forall b n m,
  b <= n -> n < m -> downto b n m.
Proof. split~. Qed.
  
Lemma int_downto_wf : forall n, wf (downto n).
Proof.
  intros b n.
  induction_wf: (measure_wf (fun n => Zabs_nat (n-b))) n.
  apply Acc_intro. introv [H1 H2]. apply IH.
  unfolds. applys Zabs_nat_lt; math.
Qed. 

Hint Resolve int_downto_wf : wf.

Hint Unfold downto.
Hint Extern 1 (downto _ _ _) => math : maths.
  (* todo:bin  apply downto_intro; math : maths. *)


(*-----------------------------------------------------*)
(** ** The relation "greater than" on the set of 
       integers lower than a fixed upper bound. *)

Definition upto (b : int) := 
  fun n m : int => (n <= b) /\ (m < n). 

Lemma upto_def : forall b n m,
  upto b n m = ((n <= b) /\ (m < n)).
Proof. auto. Qed.

Lemma upto_intro : forall b n m,
  n <= b -> m < n -> upto b n m.
Proof. split~. Qed.
 
Lemma int_upto_wf : forall n, wf (upto n).
Proof.
  intros b n. 
  induction_wf: (measure_wf (fun n => Zabs_nat (b-n))) n.
  apply Acc_intro. introv [H1 H2]. apply IH.
  applys Zabs_nat_lt; math.
Qed.

Hint Resolve int_upto_wf : wf.

Hint Unfold upto.
Hint Extern 1 (upto _ _ _) => math : maths.


(* ********************************************************************** *)
(** * Empty relation *)

Lemma empty_wf : forall A, wf (@empty A).
Proof. intros_all. constructor. introv H. false. Qed. 

Hint Resolve empty_wf : wf.


(* ********************************************************************** *)
(** * Inverse projections *)

Section UnprojWf.
Variables (A1 A2 A3 A4 : Type).

Lemma unproj21_wf : forall (f : binary A1),
  wf f ->
  wf (unproj21 A2 f).
Proof.
  intros f H [x1 x2]. gen x2.
  induction_wf IH: H x1. constructor. intros [y1 y2]. auto.
Qed.

Lemma unproj22_wf : forall (f : binary A2),
  wf f ->
  wf (unproj22 A1 f).
Proof.
  intros f H [x1 x2]. gen x1.
  induction_wf IH: H x2. constructor. intros [y1 y2]. auto.
Qed.

Lemma unproj31_wf : forall (f : binary A1),
  wf f ->
  wf (unproj31 A2 A3 f).
Proof.
  intros f H [[x1 x2] x3]. gen x2 x3.
  induction_wf IH: H x1. constructor. intros [[y1 y2] y3]. auto.
Qed.

Lemma unproj32_wf : forall (f : binary A2),
  wf f ->
  wf (unproj32 A1 A3 f).
Proof.
  intros f H [[x1 x2] x3]. gen x1 x3.
  induction_wf IH: H x2. constructor. intros [[y1 y2] y3]. auto.
Qed.

Lemma unproj33_wf : forall (f : binary A3),
  wf f ->
  wf (unproj33 A1 A2 f).
Proof.
  intros f H [[x1 x2] x3]. gen x1 x2.
  induction_wf IH: H x3. constructor. intros [[y1 y2] y3]. auto.
Qed.

Lemma unproj41_wf : forall (f : binary A1),
  wf f ->
  wf (unproj41 A2 A3 A4 f).
Proof.
  intros f H [[[x1 x2] x3] x4]. gen x2 x3 x4.
  induction_wf IH: H x1. constructor. intros [[[y1 y2] y3] y4]. auto.
Qed.

Lemma unproj42_wf : forall (f : binary A2),
  wf f ->
  wf (unproj42 A1 A3 A4 f).
Proof.
  intros f H [[[x1 x2] x3] x4]. gen x1 x3 x4.
  induction_wf IH: H x2. constructor. intros [[[y1 y2] y3] y4]. auto.
Qed.

Lemma unproj43_wf : forall (f : binary A3),
  wf f ->
  wf (unproj43 A1 A2 A4 f).
Proof.
  intros f H [[[x1 x2] x3] x4]. gen x1 x2 x4.
  induction_wf IH: H x3. constructor. intros [[[y1 y2] y3] y4]. auto.
Qed.

Lemma unproj44_wf : forall (f : binary A4),
  wf f ->
  wf (unproj44 A1 A2 A3 f).
Proof.
  intros f H [[[x1 x2] x3] x4]. gen x1 x2 x3.
  induction_wf IH: H x4. constructor. intros [[[y1 y2] y3] y4]. auto.
Qed.

End UnprojWf.

Hint Resolve 
  unproj21_wf unproj22_wf 
  unproj31_wf unproj32_wf unproj33_wf
  unproj41_wf unproj42_wf unproj43_wf unproj44_wf : wf.


(* ********************************************************************** *)
(** * Lexicographical product *)

Lemma lexico2_wf : forall {A1 A2} 
 (R1:binary A1) (R2:binary A2),
  wf R1 -> wf R2 -> wf (lexico2 R1 R2).
Proof. 
  introv W1 W2. intros [x1 x2]. gen x2. 
  induction_wf IH1: W1 x1. intros.
  induction_wf IH2: W2 x2. constructor. intros [y1 y2] H.
  simpls. destruct H as [H1|[H1 H2]].
  apply~ IH1. rewrite H1. apply~ IH2.
Qed.

Lemma lexico3_wf : forall {A1 A2 A3} 
 (R1:binary A1) (R2:binary A2) (R3:binary A3),
  wf R1 -> wf R2 -> wf R3 -> 
  wf (lexico3 R1 R2 R3).
Proof. 
  intros. apply~ @lexico2_wf. apply~ @lexico2_wf.
Qed.

Lemma lexico4_wf : forall {A1 A2 A3 A4} 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4),
  wf R1 -> wf R2 -> wf R3 -> wf R4 -> 
  wf (lexico4 R1 R2 R3 R4).
Proof. 
  intros. apply~ @lexico3_wf. apply~ @lexico2_wf.
Qed.

Implicit Arguments lexico2_wf [[A1] [A2] R1 R2].
Implicit Arguments lexico3_wf [[A1] [A2] [A3] R1 R2 R3].
Implicit Arguments lexico4_wf [[A1] [A2] [A3] [A4] R1 R2 R3 R4].

Hint Resolve @lexico2_wf @lexico3_wf @lexico4_wf : wf.


(* ********************************************************************** *)
(** * Symmetric product *)

Lemma prod2_wf_1 : forall (A1 A2:Type) 
 (R1:binary A1) (R2:binary A2), 
  wf R1 -> wf (prod2 R1 R2).
Proof.
  introv W1. intros [x1 x2]. 
  gen x2. induction_wf IH: W1 x1. intros.
  constructor. intros [y1 y2] [E1 E2]. apply~ IH.
Qed.

Lemma prod2_wf_2 : forall (A1 A2:Type) 
 (R1:binary A1) (R2:binary A2), 
  wf R2 -> wf (prod2 R1 R2).
Proof.
  introv W2. intros [x1 x2]. 
  gen x1. induction_wf IH: W2 x2. intros.
  constructor. intros [y1 y2] [E1 E2]. apply~ IH.
Qed.

Lemma prod3_wf_1 : forall (A1 A2 A3:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3), 
  wf R1 -> wf (prod3 R1 R2 R3).
Proof. intros. apply prod2_wf_1. apply~ prod2_wf_1. Qed.

Lemma prod3_wf_2 : forall (A1 A2 A3:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3), 
  wf R2 -> wf (prod3 R1 R2 R3).
Proof. intros. apply prod2_wf_1. apply~ prod2_wf_2. Qed.

Lemma prod3_wf_3 : forall (A1 A2 A3:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3), 
  wf R3 -> wf (prod3 R1 R2 R3).
Proof. intros. apply~ prod2_wf_2. Qed.

Lemma prod4_wf_1 : forall (A1 A2 A3 A4:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4), 
  wf R1 -> wf (prod4 R1 R2 R3 R4).
Proof. intros. apply prod2_wf_1. apply~ prod3_wf_1. Qed.

Lemma prod4_wf_2 : forall (A1 A2 A3 A4:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4), 
  wf R2 -> wf (prod4 R1 R2 R3 R4).
Proof. intros. apply prod2_wf_1. apply~ prod3_wf_2. Qed.

Lemma prod4_wf_3 : forall (A1 A2 A3 A4:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4), 
  wf R3 -> wf (prod4 R1 R2 R3 R4).
Proof. intros. apply prod2_wf_1. apply~ prod3_wf_3. Qed.

Lemma prod4_wf_4 : forall (A1 A2 A3 A4:Type) 
 (R1:binary A1) (R2:binary A2) (R3:binary A3) (R4:binary A4), 
  wf R4 -> wf (prod4 R1 R2 R3 R4).
Proof. intros. apply~ prod2_wf_2. Qed.

Hint Resolve
  prod2_wf_1 prod2_wf_2
  prod3_wf_1 prod3_wf_2 prod3_wf_3
  prod4_wf_1 prod4_wf_2 prod4_wf_3 prod4_wf_4 : wf.

(* todo: swapproduct? *)

(* ********************************************************************** *)
(** * Well-foundedness of a function image *)

Definition binary_map A B (f:A->B) (R:binary B) : binary A :=
  fun x y => R (f x) (f y).

Lemma binary_map_wf : forall A B (f:A->B) (R:binary B),
  wf R -> wf (binary_map f R).
Proof.
  introv W. intros x. gen_eq a: (f x). gen x.
  induction_wf: W a. introv E. constructors.
  intros y Hy. subst a. hnf in Hy. applys* IH.
Qed.

Hint Resolve binary_map_wf : wf.


(* ********************************************************************** *)
(** * Inverse image *)
 
Lemma inverse_image_wf : forall (A B : Type) (R : binary B) (f : A -> B),
  wf R -> wf (inverse_image R f).
Proof.
  introv W. intros x. gen_eq y: (f x). gen x.
  induction_wf IH: W y. intros u E. subst y.
  constructor. intros v I. applys~ IH (f v).
Qed.

(* todo: inverse image of relation ? *)

(* begin hide *)

(* ********************************************************************** *)
(** * Union *)

(* TODO..

Section WfUnion.
  Variable A : Type.
  Variables R1 R2 : binary A.
  
  Notation Union := (union A R1 R2).
  
  Remark strip_commut :
    commut A R1 R2 ->
    forall x y:A,
      clos_trans A R1 y x ->
      forall z:A, R2 z y ->  exists2 y' : A, R2 y' x & clos_trans A R1 z y'.
  Proof.
    induction 2 as [x y| x y z H0 IH1 H1 IH2]; intros.
    elim H with y x z; auto with sets; intros x0 H2 H3.
    exists x0; auto with sets.
    
    elim IH1 with z0; auto with sets; intros.
    elim IH2 with x0; auto with sets; intros.
    exists x1; auto with sets.
    apply t_trans with x0; auto with sets.
  Qed.


  Lemma Acc_union :
    commut A R1 R2 ->
    (forall x:A, Acc R2 x -> Acc R1 x) -> forall a:A, Acc R2 a -> Acc Union a.
  Proof.
    induction 3 as [x H1 H2].
    apply Acc_intro; intros.
    elim H3; intros; auto with sets.
    cut (clos_trans A R1 y x); auto with sets.
    elimtype (Acc (clos_trans A R1) y); intros.
    apply Acc_intro; intros.
    elim H8; intros.
    apply H6; auto with sets.
    apply t_trans with x0; auto with sets.
    
    elim strip_commut with x x0 y0; auto with sets; intros.
    apply Acc_inv_trans with x1; auto with sets.
    unfold union in |- *.
    elim H11; auto with sets; intros.
    apply t_trans with y1; auto with sets.

    apply (Acc_clos_trans A).
    apply Acc_inv with x; auto with sets.
    apply H0.
    apply Acc_intro; auto with sets.
  Qed.

  
  Theorem wf_union :
    commut A R1 R2 -> well_founded R1 -> well_founded R2 -> well_founded Union.
  Proof.
    unfold well_founded in |- *.
    intros.
    apply Acc_union; auto with sets.
  Qed.

End WfUnion.

*)

(* TODO: Disjoint union, useful? *)


(* ********************************************************************** *)
(** * Transitive closure *)

(* TODO

Section Wf_Transitive_Closure.
  Variable A : Type.
  Variable R : relation A.

  Notation trans_clos := (clos_trans A R).
 
  Lemma incl_clos_trans : inclusion A R trans_clos.
    red in |- *; auto with sets.
  Qed.

  Lemma Acc_clos_trans : forall x:A, Acc R x -> Acc trans_clos x.
    induction 1 as [x0 _ H1].
    apply Acc_intro.
    intros y H2.
    induction H2; auto with sets.
    apply Acc_inv with y; auto with sets.
  Qed.

  Hint Resolve Acc_clos_trans.

  Lemma Acc_inv_trans : forall x y:A, trans_clos y x -> Acc R x -> Acc R y.
  Proof.
    induction 1 as [| x y]; auto with sets.
    intro; apply Acc_inv with y; assumption.
  Qed.

  Theorem wf_clos_trans : well_founded R -> well_founded trans_clos.
  Proof.
    unfold well_founded in |- *; auto with sets.
  Qed.

End Wf_Transitive_Closure.

*)

Axiom tclosure_wf : forall A (R:binary A),
  wf R -> wf (tclosure R).
(* need to copy proof from the standard library *)

(* end hide *)

(* ********************************************************************** *)
(** * Tactics *)

(** [prove_wf] is a tactic that tries and prove a goal of the
    form [wf R]. It is implemented using [auto]. *)

Tactic Notation "prove_wf" :=
  solve [ auto with wf ].

(** [unfold_wf] and [unfolds_wf] are shorthands for unfolding  
    definitions related to well-foundedness. *)

Ltac unfold_wf_base := 
  unfold_unproj; unfold_uncurryp; unfold_lexico.

Ltac unfolds_wf_base := 
  unfolds_unproj; unfolds_uncurryp; unfolds_lexico.

Tactic Notation "unfold_wf" :=
  unfold_wf_base.
Tactic Notation "unfold_wf" "~" :=
  unfold_wf; auto_tilde.
Tactic Notation "unfold_wf" "*" :=
  unfold_wf; auto_star.

Tactic Notation "unfolds_wf" :=
  unfolds_wf_base.
Tactic Notation "unfolds_wf" "~" :=
  unfolds_wf; auto_tilde.
Tactic Notation "unfolds_wf" "*" :=
  unfolds_wf; auto_star.




==> anc/coq/metatheory/tlc/Makefile <==
#/home/charguer/coq/trunk/bin/
COQC=$(COQBIN)coqc
COQDEP=$(COQBIN)coqdep

LIB=\
	LibTactics.v \
	LibAxioms.v \
	LibEqual.v \
	LibLogic.v \
	LibEpsilon.v \
	LibFunc.v \
	LibChoice.v \
	LibOperation.v \
	LibBool.v \
	LibReflect.v \
	LibUnit.v \
	LibProd.v \
	LibSum.v \
	LibOption.v \
	LibStruct.v \
	LibRelation.v \
	LibOrder.v \
	LibWf.v \
	LibNat.v \
	LibInt.v \
	LibStruct.v \
	LibList.v \
	LibListSorted.v \
	LibListZ.v \
	LibBag.v \
	LibSet.v \
	LibMultiset.v \
	LibMap.v \
	LibArray.v \
	LibGraph.v \
	LibPer.v \
	LibCore.v 

#	LibBigop.v \
#  LibQuotient.v \
#	LibOperator.v \
#	LibGroup.v \
#	LibFset.v \
#	LibEnv.v \
#	LibRelationb.v \
#	LibRing.v \
#	LibMonoid.v \
#	LibAtom.v \
#	LibData.v \

EXTRA=\
	LibFix.v \
	LibStream.v 

DEMO=\
	LibTacticsDemos.v \
	LibFixDemos.v 

#	LibCoreDemos.v \

TACTICS=\
	LibTactics.v \
	LibTacticsDemos.v 

ALL= $(LIB) $(EXTRA) $(DEMO)

.SUFFIXES: .v .vo
.PHONY: all lib demo depend

all: $(ALL:.v=.vo) 
lib: $(LIB:.v=.vo) 
extra: $(EXTRA:.v=.vo)
demo: $(DEMO:.v=.vo) 
tactics: $(TACTICS:.v=.vo)

.v.vo : .depend
	$(COQC) $<

depend: .depend

.depend : $(ALL)
	$(COQDEP) -I . $(ALL) > .depend


ifeq ($(findstring $(MAKECMDGOALS),depend clean),)
include .depend
endif

clean:
	@rm -f *.vo || echo ok
	@rm -f .depend || echo ok




==> anc/coq/metatheory/tlc/README.txt <==
TLC Library
===========

Author: Arthur Charguéraud


Download
--------

To get the trunk version, run:
   svn checkout svn://scm.gforge.inria.fr/svn/tlc/trunk

To get a stable version, run:
   svn checkout svn://scm.gforge.inria.fr/svn/tlc/branches/v3


Contents
--------

- Lib*.v      => the files from the library
- Lib*Demos.v => some demos showing how tactics work
- Makefile    => used to compile the project
- LICENSE.txt => explains that the files are covered by LGPL
- README.txt  => the current file


Compilation
-----------

Requires Coq-v8.3pl1 to compile. For faster compilation on
 dual core processors, use "make -j" instead of "make".

- make         => compiles everything
- make lib     => compiles everything but the demos
- make demo    => compiles only the demos
- make tactics => compiles only LibTactics and its demos
 

Using the library
-----------------

Write in your file one of the following

- Require Import LibCore.     => to get all the working files of the library
- Require Import LibTactics.  => to get the tactics


Running the demos
-----------------

Run the following commands.

- make tactics
- coqide LibDemoTactics.v &




==> anc/coq/metatheory/tlc/TODO.txt <==
make libfix export liblogic

(* ---------------------------------------------------------------------- *)

solve conflict [incl] and [union] between LibRelation and LibBag.

(* ---------------------------------------------------------------------- *)


-------------
SORTED LIST:
implement sort by insertion

-----------------



(* ---------------------------------------------------------------------- *)
(** ** A more evolved tactic named [tautob_strong] that first gives names
    to all boolean hypotheses and equalities between booleans and
    then calls [tautob]. *)

Ltac name_bool_exprs :=
  let rec go H := match H with
  | ?x || ?y => go x; go y
  | ?x && ?y => go x; go y
  | ! ?x => go x
  | ?x => let b := fresh "b" in set (b := x); try clear b
  end in
  match goal with 
  | |- isTrue (?H) => go H
  | |- ?x = ?y :> bool => go x; go y end.

Tactic Notation "tautob_strong" := 
  name_bool_exprs; tautob.
Tactic Notation "tautob_strong" "~" := 
   tautob_strong; auto.
Tactic Notation "tautob_strong" "*" := 
   tautob_strong; auto*.





(* ********************************************************************** *)
(** * Classical-logic style reasoning : adapt the tactic from bool to prop *)

(** [up as H] adds the negation of the goal as hypothesis,
    and leaves the goal [False].
    Syntaxes [up H] and [up] are also available. *)

Lemma bool_up : forall (b : bool),
  (!b -> False) -> b.
Proof. tautob*. Qed.

Tactic Notation "up" "as" ident(H) :=
  apply bool_up; intros H; try rewrite neg_neg in H.

Tactic Notation "up" ident(H) :=
  up as H.

Tactic Notation "up" :=
  let H := fresh in up as H.

(** [down H] replaces any goal with the negation of the
    hypothesis [H], and clears [H]. *)

Lemma bool_down : forall (b : bool),
  b -> !b -> forall P : Prop, P.
Proof. tautob*. Qed.

Tactic Notation "down" hyp(H) :=
  apply (@bool_down _ H); clear H; try rewrite neg_neg. 

(** [down H up as H'] adds the negation of [H'] as
    hypothesis and the negation of [H] as new goal. 
    Syntax [down H up H'] is also available. *)

Tactic Notation "down" hyp(H) "up" "as" ident(H2) :=
  up as H2; down H.

Tactic Notation "down" hyp(H) "up" ident(H2) :=
  down H up as H2.


---------


(* ---------------------------------------------------------------------- *)
(** ** Reflection of propositions 
   ---Todo: use SSReflect's approach to reflection *)

(** [reflect b P] indicates that the boolean proposition [b]
    is equivalent to the proposition [P]. *) 

Notation "'reflect' b P" := (b <-> P)
  (at level 68, b at level 0, P at level 0, only parsing).

(** Note: our attempt to define reflection as a definition rather
    than a notation was not very successful.
     
    Definition reflects (b:bool) (P:Prop) := 
      b <-> P.
*)

(*
  The reflection predicate.

  Inductive reflect (P : Prop) : bool -> Set :=
    | ReflectT of P : reflect P true
    | ReflectF of ~ P : reflect P false.

  Core (internal) reflection lemmas, used for the three kinds of views.

  Section ReflectCore.

  Variables (P Q : Prop) (b c : bool).

  Hypothesis Hb : reflect P b.

  Lemma introNTF : (if c then ~ P else P) -> ~~ b = c.

  Lemma introTF : (if c then P else ~ P) -> b = c.

  Lemma elimNTF : ~~ b = c -> if c then ~ P else P.

  Lemma elimTF : b = c -> if c then P else ~ P.

  Lemma equivPif : (Q -> P) -> (P -> Q) -> if b then Q else ~ Q.

  Lemma xorPif : Q \/ P -> ~ (Q /\ P) -> if b then ~ Q else Q.

  End ReflectCore.

  Internal negated reflection lemmas
  Section ReflectNegCore.

  Variables (P Q : Prop) (b c : bool).
  Hypothesis Hb : reflect P (~~ b).

  Lemma introTFn : (if c then ~ P else P) -> b = c.

  Lemma elimTFn : b = c -> if c then ~ P else P.

  Lemma equivPifn : (Q -> P) -> (P -> Q) -> if b then ~ Q else Q.

  Lemma xorPifn : Q \/ P -> ~ (Q /\ P) -> if b then Q else ~ Q.

  End ReflectNegCore.

  User-oriented reflection lemmas
  Section Reflect.

  Variables (P Q : Prop) (b b' c : bool).
  Hypotheses (Pb : reflect P b) (Pb' : reflect P (~~ b')).

  Lemma introT : P -> b.
  Lemma introF : ~ P -> b = false.
  Lemma introN : ~ P -> ~~ b.
  Lemma introNf : P -> ~~ b = false.
  Lemma introTn : ~ P -> b'.
  Lemma introFn : P -> b' = false.
  Lemma elimT : b -> P.
  Lemma elimF : b = false -> ~ P.
  Lemma elimN : ~~ b -> ~P.
  Lemma elimNf : ~~ b = false -> P.
  Lemma elimTn : b' -> ~ P.
  Lemma elimFn : b' = false -> P.
  Lemma introP : (b -> Q) -> (~~ b -> ~ Q) -> reflect Q b.

  Lemma iffP : (P -> Q) -> (Q -> P) -> reflect Q b.

  Lemma appP : reflect Q b -> P -> Q.

  Lemma sameP : reflect P c -> b = c.

  Lemma decPcases : if b then P else ~ P.
  Definition decP : {P} + {~ P}.
  End Reflect.
*)





(* TODO: update section *)

(* ---------------------------------------------------------------------- *)
(** ** Testing booleans *)

Lemma eq_true_l : forall b:bool,
  true = b -> b.
Proof. tautob~. Qed.

Lemma eq_false_l : forall b:bool,
  false = b -> !b.
Proof. tautob~. Qed.

Ltac testb_base E HX := 
  let X := fresh in
  sets_eq X HX: E; destruct X;
  [ applys_to HX eq_true_l
  | applys_to HX eq_false_l ];
  try fold_bool.

Tactic Notation "testb" ident(H) ":" constr(E) :=
  testb_base E H.
Tactic Notation "testb" ":" constr(E) :=
  let H := fresh "Test" in testb H: E.

Ltac testsb_base E HX := 
  let X := fresh in
  set_eq X HX: E; destruct X;
  [ applys_to HX eq_true_l; fix_neg_neg;
    try rewriteb_base HX ltac:(fun EQ => rewrite_except HX EQ)
  | applys_to HX eq_false_l; fix_neg_neg;
    try rewriteb_base HX ltac:(fun EQ => rewrite_except HX EQ) ];
  try fold_bool.

Tactic Notation "testsb" ident(H) ":" constr(E) :=
  testsb_base E H.
Tactic Notation "testsb" ":" constr(E) :=
  let H := fresh "Test" in testsb H: E.

(** Improve the [case_if] tactic when analysis is on a boolean *)

Ltac case_if_on_tactic E Eq ::=
  match type of E with 
  | bool => testb Eq: E
  | {_}+{_} => destruct E
  | _ => let X := fresh in 
         sets_eq <- X Eq: E;
         destruct X
  end; case_if_post.

Ltac cases_if_on_tactic E Eq ::=
  match type of E with
  | bool => testsb Eq: E
  | {_}+{_} => destruct E as [Eq|Eq]; try subst_hyp Eq
  | _ => let X := fresh in 
         sets_eq <- X Eq: E;
         destruct X
  end; case_if_post.





(* ********************************************************************** *)
(** * Generic tactics to prove equalities on unions *)

(* TODO: this part is cut out because those generic tactics
   are not efficient enough. Specialized tactics are used 
   instead in LibSet and LibMultiset *)

Hint Rewrite <- @union_assoc : rew_permut_simpl.
Hint Rewrite @union_empty_l @union_empty_r : rew_permut_simpl.
Ltac rew_permut_simpl :=
  autorewrite with rew_permut_simpl; try typeclass.
Ltac rews_permut_simpl :=
  autorewrite with rew_permut_simpl in *; try typeclass.

Section PermutationTactic.
Context `{BagUnion T, BagEmpty T}.
Context {HA: Union_assoc} {HU: Union_comm} {HUL: Union_empty_l} {HUR: Union_empty_r}.
Implicit Types l : T.

Lemma permut_get_1 : forall l1 l2,
  (l1 \u l2) = (l1 \u l2).
Proof. intros. auto. Qed.

Lemma permut_get_2 : forall l1 l2 l3,
  (l1 \u l2 \u l3) = (l2 \u l1 \u l3).
Proof. intros. apply union_comm_assoc. Qed.
(* rewrite (union_comm _ l1). auto. Qed. *)

Lemma permut_get_3 : forall l1 l2 l3 l4,
  (l1 \u l2 \u l3 \u l4) = (l2 \u l3 \u l1 \u l4).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_2.
Qed.

Lemma permut_get_4 : forall l1 l2 l3 l4 l5,
    (l1 \u l2 \u l3 \u l4 \u l5)
  = (l2 \u l3 \u l4 \u l1 \u l5).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_3.
Qed.

Lemma permut_get_5 : forall l1 l2 l3 l4 l5 l6,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6) 
  = (l2 \u l3 \u l4 \u l5 \u l1 \u l6).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_4.
Qed.

Lemma permut_get_6 : forall l1 l2 l3 l4 l5 l6 l7,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l1 \u l7).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_5.
Qed.

Lemma permut_get_7 : forall l1 l2 l3 l4 l5 l6 l7 l8,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l1 \u l8).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_6.
Qed.

Lemma permut_get_8 : forall l1 l2 l3 l4 l5 l6 l7 l8 l9,
    (l1 \u l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8 \u l9) 
  = (l2 \u l3 \u l4 \u l5 \u l6 \u l7 \u l8 \u l1 \u l9).
Proof.
  intros. do 2 rewrite (union_assoc l2). apply permut_get_7.
Qed.

Lemma permut_tactic_setup : forall l1 l2,
   (\{} \u l1 \u \{}) = (l2 \u \{}) -> l1 = l2.
Proof. intros. rews_permut_simpl. Qed.

Lemma permut_tactic_keep : forall l1 l2 l3 l4,
  ((l1 \u l2) \u l3) = l4 ->
  (l1 \u (l2 \u l3)) = l4.
Proof. intros. rews_permut_simpl. Qed.

Lemma permut_tactic_simpl : forall l1 l2 l3 l4,
  (l1 \u l3) = l4 ->
  (l1 \u (l2 \u l3)) = (l2 \u l4).
Proof. intros. subst. apply permut_get_2. Qed.

Lemma permut_tactic_trans : forall l1 l2 l3,
  l3 = l2 -> l1 = l3 -> l1 = l2.
Proof. intros. subst~. Qed.

End PermutationTactic.

(** [permut_lemma_get n] returns the lemma [permut_get_n]
    for the given value of [n] *)

Ltac permut_lemma_get n :=
  match nat_from_number n with
  | 1%nat => constr:(permut_get_1)
  | 2%nat => constr:(permut_get_2)
  | 3%nat => constr:(permut_get_3)
  | 4%nat => constr:(permut_get_4)
  | 5%nat => constr:(permut_get_5) 
  end.

(** [permut_prepare] applies to a goal of the form [permut l l']
    and sets [l] and [l'] in the form [l1 \u l2 \u .. \u \{}],
    (some of the lists [li] are put in the form [x::\{}]). *)

Ltac permut_simpl_prepare :=
   rew_permut_simpl;
   apply permut_tactic_setup;
   repeat rewrite <- union_assoc.

(** [permut_simplify] simplifies a goal of the form 
    [permut l l'] where [l] and [l'] are lists built with 
    concatenation and consing, by cancelling syntactically 
    equal elements *)

Ltac permut_index_of l lcontainer :=
  match constr:(lcontainer) with
  | l \u _ => constr:(1)
  | _ \u l \u _ => constr:(2)
  | _ \u _ \u l \u _ => constr:(3)
  | _ \u _ \u _ \u l \u _ => constr:(4)
  | _ \u _ \u _ \u _ \u l \u _ => constr:(5)
  | _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(6)
  | _ \u _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(7)
  | _ \u _ \u _ \u _ \u _ \u _ \u _ \u l \u _ => constr:(8)
  | _ => constr:(0) (* not found *)
  end.

Ltac permut_simpl_once := 
  match goal with
  | |- (_ \u \{}) = _ => fail 1
  | |- (_ \u (?l \u _)) = ?l' => 
     match permut_index_of l l' with
     | 0 => apply permut_tactic_keep
     | ?n => let F := permut_lemma_get n in
            eapply permut_tactic_trans; 
            [ eapply F; try typeclass
            | apply permut_tactic_simpl ]
     end
  end.

Ltac permut_simpl :=
  permut_simpl_prepare;
  repeat permut_simpl_once;
  rew_permut_simpl;
  try apply refl_equal.

*)


-------------------


BAG : 
(** Non-membership *) (* TODO *)

(** Inclusion *)

(* todo: next two are problematic as typechecking diverges 
       since the type A is not inferred from the inclusion 
Class Inclb_inb_def `{BagIn A T, BagInclb T} :=
  { inclb_inb_def : forall E F, E \c F = (forall x, x \in E -> x \in F) :> Prop }.
Class Inclb_ext `{BagIn A T, BagInclb T} :=
  { inclb_ext : forall E F, (forall x, x \in E -> x \in F) -> E \c F }.
*)



(* TODO:
Instance incl_in_from_incl_in_def : 
  forall `{BagIncl T, BagIn A T},
  Incl_in_def -> Incl_in.
Proof. constructor. introv I J. rewrite~ incl_in_def in I. Qed.

Instance incl_ext_from_incl_in_def : 
  forall `{BagIncl T, BagIn A T},
  Incl_in_def -> Incl_ext.
Proof. constructor. intros. rewrite~ incl_in_def. Qed.
*)
(*
Instance empty_incl_from_incl_in_def_and_in_empty_eq :
  forall `{BagIn A T, BagIncl T, BagEmpty T},
  Incl_in_def -> In_empty_eq -> Empty_incl.
Proof.
  constructor. intros. apply (incl_ext (A:=A)). introv I. 
  rewrite in_empty_eq in I. false.
Qed.

Instance incl_empty_from_incl_in_def_and_in_empty_eq :
  forall `{BagIn A T, BagIncl T, BagEmpty T, Eqb T},
  Incl_in_def -> In_empty_eq -> Incl_empty.
Admitted. (* TODO: complete proofs *)
  (* todo: les deux précédents sont reliés entre eux; 
     idem pour les deux suivants *)
  (* todo: voir si on peut éviter Eqb *)


Instance single_incl_from_incl_in_def_and_in_single_eq :
  forall `{BagIn A T, BagIncl T, BagSingle A T, Eqb A},
  Incl_in_def -> In_single_eq -> Single_inclb.
Admitted.

Instance incl_single_from_incl_in_def_and_in_single_eq :
  forall `{BagIn A T, BagIncl T, BagSingle A T, Eqb A, Eqb T},
  Incl_in_def -> In_single_eq -> Incl_single.
Admitted.

Instance union_incl_b_from_incl_in_def_and_in_union_eq :
  forall `{BagIn A T, BagIncl T, BagUnion T, Eqb T},
  Incl_in_def -> In_union_eq -> Union_incl_b.
Admitted.
 (*todo: one more for inter*)

(** Extensionality *)

Instance double_in_from_double_incl_and_incl_in_def :
  forall `{BagIn A T, BagIncl T},
  Double_inclb -> Incl_in_def -> Double_in.
Proof.
  constructor. introv I. apply double_inclb; hnf; 
   rewrite incl_in_def; intros. 
  rewrite~ <- I. rewrite~ I.
Qed.

*)


-------------------
LISTS

(*--todo:reverse induction principle for lists *)(*todo:comment*)

(* --todo
Standard notations for lists. 
Notation " [ ] " := nil : list_scope.
Notation " [ x ] " := (cons x nil) : list_scope.
Notation " [ x ; .. ; y ] " := (cons x .. 
Delimit list_scope with list.
*)

























(* ********************************************************************** *)
(** * Regexp parser with continuations *)

Inductive regexp : Type := 
  | regexp_null : regexp
  | regexp_empty : regexp
  | regexp_char : nat -> regexp
  | regexp_seq : regexp -> regexp -> regexp
  | regexp_alt : regexp -> regexp -> regexp
  | regexp_star : regexp -> regexp.

Inductive regexp_sub : binary regexp :=
  | regexp_sub_seq_1 : forall r1 r2,
      regexp_sub r1 (regexp_seq r1 r2)
  | regexp_sub_seq_2 : forall r1 r2,
      regexp_sub r2 (regexp_seq r1 r2)
  | regexp_sub_alt_1 : forall r1 r2,
      regexp_sub r1 (regexp_alt r1 r2)
  | regexp_sub_alt_2 : forall r1 r2,
      regexp_sub r2 (regexp_alt r1 r2)
  | regexp_sub_star : forall r1,
      regexp_sub r1 (regexp_star r1).

Lemma regexp_sub_wf : wf regexp_sub.
Proof. intros r. induction r; constructor; intros r' le; inverts~ le. Qed.

Hint Resolve regexp_sub_wf : wf.


Definition text := list nat.

Definition args := (regexp * text * (text -> bool))%type.

Definition or_else b1 b2 :=
  b1 || b2.

Definition Acc (acc : args -> bool) (p : args) : bool := 
  let '(r,s,k) := p in
  match r with
  | regexp_null => false
  | regexp_empty => k s
  | regexp_char c => 
     match s with 
     | nil => false
     | c'::s' => If c = c' then k s' else false
     end
  | regexp_alt r1 r2 => or_else (acc (r1,s,k)) (acc (r2,s,k))
  | regexp_seq r1 r2 => acc (r1,s,(fun s' => acc (r2,s',k)))
  | regexp_star r1 => or_else (k s) (acc (r1,s,(fun s' => acc (r,s',k))))
  end.

Fixpoint nonempty (r:regexp) : Prop :=
  match r with
  | regexp_null => True
  | regexp_empty => False
  | regexp_char c => True
  | regexp_alt r1 r2 => nonempty r1 /\ nonempty r2
  | regexp_seq r1 r2 => nonempty r1 \/ nonempty r2
  | regexp_star r1 => False
  end.

Fixpoint normal (r:regexp) : Prop :=
  match r with
  | regexp_null => True
  | regexp_empty => True
  | regexp_char c => True
  | regexp_alt r1 r2 => normal r1 /\ normal r2
  | regexp_seq r1 r2 => normal r1 /\ normal r2
  | regexp_star r1 => nonempty r1 /\ normal r1
  end.  

Inductive bool_order : binary bool :=
  | bool_order_intro : bool_order false true.

Lemma bool_order_wf : wf bool_order.
Proof.
  intros x. constructor. intros y H. inverts H. 
  constructor. intros y H. inverts H. 
Qed.

Hint Resolve bool_order_wf : wf.

Definition text_sub : binary text := LibClosure.plus (@list_sub _).

Hint Resolve plus_wf : wf.
Lemma text_sub_wf : wf text_sub.
Proof. unfold text_sub. prove_wf. Qed.

Definition klt : binary (text * regexp * bool) := 
  lexico3 text_sub regexp_sub bool_order.
 
Lemma klt_wf : wf klt.
Proof. prove_wf. Qed.

Lemma klt_trans : trans klt.
Proof.
  apply lexico2_trans. skip. skip. (* todo *)
Qed.

Definition has_arg_modulo A B (f:A->B) (E:binary A) :=
  forall x y, E x y -> f x = f y.

Definition pfunc_equal A B (P:A->Prop) (f f':A->B) := 
  pfunc_equiv (@eq B) P f f'.

Lemma pfunc_equal_refl : forall A B (P:A->Prop), refl (@pfunc_equal A B P).
Proof. introv Px. auto. Qed.
Lemma pfunc_equal_sym : forall A B (P:A->Prop), sym (@pfunc_equal A B P).
Proof. introv H Px. rewrite~ H. Qed.
Hint Resolve pfunc_equal_refl pfunc_equal_sym.

(*
Definition ksim (srn:text*regexp*bool) (f1 f2:args->bool) := let '(s,r,n) := srn in
  (n = false -> nonempty r) /\ normal r /\
  forall r' s', large (lexico2 text_sub regexp_sub) (s',r') (s,r) -> 
  let E := pfunc_equal (flip (if n then large text_sub else text_sub) s) in
  let regular f := has_arg_modulo (fun k => f (r',s',k)) E in
     regular f1 
  /\ regular f2
  /\ forall k, f1 (r',s',k) = f2 (r',s',k).
*)


Definition ksim (srn:text*regexp*bool) (f1 f2:args->bool) := let '(s,r,n) := srn in
  forall r' s', (n = false -> nonempty r') -> normal r' ->
  large (lexico2 text_sub regexp_sub) (s',r') (s,r) -> 
  forall k1 k2, pfunc_equal (flip (if n then large text_sub else text_sub) s) k1 k2 ->
  f1 (r',s',k1) = f2 (r',s',k1) /\ f1 (r',s',k1) = f1 (r',s',k2).

Definition krec_family : family (text*regexp*bool) (args->bool) :=
  Build_family klt ksim.

Lemma krec_cofe : COFE krec_family.
Proof.
  apply make_COFE; simpl.
  skip. skip. skip. skip.
  intros K u Downk Cohu. hnf in Downk. hnf in Cohu. simpls. 
   exists (fun p => let '(r,s,k) := p in u (s,r,true) p).
   intros [[s r] n] Ksr. simpl.
   introv ? ? C F. inverts C as C'.
   skip. 
   inverts C'. destruct n. split~.
 lets M: Cohu (s,r,false) (s',r',true).


Definition ksim (srn:text*regexp*bool) (f1 f2:args->bool) := let '(s,r,n) := srn in
  forall r' s', (n = false -> nonempty r') -> normal r' ->
  large (lexico2 text_sub regexp_sub) (s',r') (s,r) -> 
  forall k1 k2, pfunc_equal (flip (if n then large text_sub else text_sub) s) k1 k2 ->
  f1 (r',s',k1) = f2 (r',s',k2).

Definition krec_family : family (text*regexp*bool) (args->bool) :=
  Build_family klt ksim.

Lemma pfunc_grows : forall A B (f1 f2:A->B) (P Q:A->Prop),
  pfunc_equal P f1 f2 -> pred_le Q P -> pfunc_equal Q f1 f2.
Proof. introv H L Px. apply~ H. Qed.



Lemma krec_cofe : COFE krec_family.
Proof.
  apply make_COFE; simpl.
  apply Build_Inhabited. exists~ (fun _:args => true).
  apply klt_wf. 
  apply klt_trans.
  intros [[s r] n]. unfold ksim. constructor.
    skip.
    intros_all. erewrite H; eauto. apply~ sym_elim.
    intros_all. erewrite H; eauto. apply~ refl_elim.
  intros K u Downk Cohu. hnf in Downk. hnf in Cohu. simpls. 
   exists (fun p => let '(r,s,k) := p in If K (s, r, true) then u (s,r,true) p else u (s,r,false) p).
   intros [[s r] n] Ksr. simpl.
   introv ? ? C F. inverts C as C'.
   skip.
   inverts C'. case_if. applys Cohu (s,r,true) (s,r,n); auto.
    right.

   inverts C'. applys Cohu (s,r,true) (s,r,n); auto.


     asserts: (klt (s', r', true) (s, r, n)). left~. inverts C'


     apply~ sym_elim. destruct n.
       lets M: Cohu (s,r,true) (s',r',true). apply~ M; clear M.
         applys~ Downk Ksr.
         apply~ sym_elim. applys pfunc_grows F. unfold flip. intros s'' Hs''.
          inverts C' as C''. inverts Hs''. left. applys~ trans_elim s'. skip. (* plustrans*)
           left~. inverts~ C''.
        lets M: Cohu (s,r,false) (s',r',true). unfold ksim in Cohu. apply~ M; clear M.
         applys~ Downk Ksr.
         apply~ sym_elim.

         destruct n. intros_all. apply pred_le_refl.
     inverts C'. destruct n.
     asserts: (ksim (s,r,true) (r,s,k1) (r,s,k2)).
 destruct n.

lets M: Cohu (s',r',true) (s,r,n). unfolds ksim. apply~ M; clear M.

   apply~ sym_elim. lets M: Cohu (s,r,n) (s',r',true) . apply~ M; clear M.
    applys Downk. eauto. left~.
   inverts C'.

apply Cohu.

   introv K12 [Llt|Eq].
      forwards~ H: (>> Cohu (s,r) (s',r') k1 k2 r' s').
        apply* Downk.
        destruct Llt as [?|[? _]].
          intros. apply K12. applys* trans_elim s'. skip.  (* todo *)
          subst~.
        jauto.
      inverts Eq.
     skip. (* todo: refl *)
*)
Admitted.

(*
  apply make_COFE; simpl.
  apply Build_Inhabited. exists~ (fun _:args => true).
  apply klt_wf. 
  apply klt_trans.
  intros [[s r] n]. unfold ksim. constructor.
    skip.
    intros_all. forwards~ (M1&M2&M3): H r' s'. 
    intros_all. forwards~ (M1&M2&M3): H r' s'.
     forwards~ (N1&N2&N3): H0 r' s'. unfolds has_arg_modulo, pfunc_equal.
    splits; try congruence; auto. intros. rewrite~ M3.
  intros K u Downk Cohu. hnf in Downk. hnf in Cohu. simpls. 
   exists (fun p => let '(r,s,k) := p in u (s,r,true) p). intros [[s r] n] Ksr. simpl.

   introv K12 [Llt|Eq].
      forwards~ H: (>> Cohu (s,r) (s',r') k1 k2 r' s').
        apply* Downk.
        destruct Llt as [?|[? _]].
          intros. apply K12. applys* trans_elim s'. skip.  (* todo *)
          subst~.
        jauto.
      inverts Eq.
     skip. (* todo: refl *)
*)


Hint Constructors regexp_sub.
Hint Resolve LibClosure.plus_once.

Lemma trans_flip_text_sub : trans (flip text_sub).
Proof. apply flip_trans. apply LibClosure.plus_trans. Qed.

Lemma trans_flip_large_text_sub : trans (flip (large text_sub)).
Proof. apply flip_trans. apply large_trans. apply LibClosure.plus_trans. Qed.

Hint Resolve trans_flip_text_sub trans_flip_large_text_sub.

(* --BAD--
Definition klt' :=
  lexico2 text_sub regexp_sub.

Lemma krec_contractive' :
  forall f1 f2 s r k1 k2, normal r ->
  pfunc_equal (flip text_sub s) k1 k2 ->  
  (forall s' r' k1' k2', klt' (s',r') (s,r) -> 
     normal r' ->
     pfunc_equal (flip text_sub s') k1' k2' ->
     f1 (r',s',k1') = f2 (r',s',k2')) ->
  Acc f1 (r,s,k1) = Acc f2 (r,s,k2).*)

Lemma krec_contractive :
  forall f1 f2 s r n k1 k2, (n = false -> nonempty r) -> normal r ->
  pfunc_equal (flip (if n then large text_sub else text_sub) s) k1 k2 ->  
  (forall s' r' n' k1' k2', klt (s',r',n') (s,r,n) -> 
     (n' = false -> nonempty r') -> normal r' ->
     pfunc_equal (flip (if n' then large text_sub else text_sub) s') k1' k2' ->
     f1 (r',s',k1') = f2 (r',s',k2')) ->
  Acc f1 (r,s,k1) = Acc f2 (r,s,k2).
Proof.
  introv NE NO E IH. destruct r; simpl. 
  (* null *)
  auto.
  (* empty *)
  apply E. destruct n.
    unfolds~ flip. 
    false~ NE.
  (* char *)
  destruct s.
    auto.
    case_if~. apply E. unfold flip, text_sub. destruct n. left~. auto.
  (* seq *)
  simpl in NO. lets [NO1 NO2]: NO. destruct n.
    applys IH true; auto_false.
      left. right~.
      introv L. simpl. applys IH true; auto_false.
        inverts L. left~. left; right~.
        introv L'. apply E. apply~ (trans_elim x).
   forwards~ NE': NE. destruct NE'.
     applys IH false; auto.
       left; right~.
       introv L. simpl. applys IH true; auto_false.
         left~.
         introv L'. apply E. inverts L'. apply~ (trans_elim x). auto.
     applys IH true; auto_false.
       left; right~.
       introv L. simpl. applys IH false; auto.
         inverts L. left~. left; right~.
         introv L'. apply E. inverts L. apply~ (trans_elim x). auto.
  (* alt *)
  simpl in NO. lets [NO1 NO2]: NO. fequal.
    applys IH n; auto. left; right~. intros F. apply (proj1 (NE F)). 
    applys IH n; auto. left; right~. intros F. apply (proj2 (NE F)).
  (* star -- n must be false *)
  simpl in NO. lets [NE 1 NO1]: NO.
   destruct n; [ | false~ NE ]. fequal. 
    apply E. right~.
    applys IH false; auto.
      left; right~.
      introv L. simpl. applys IH true; auto.
        left; left~.
        introv L'. apply E. unfolds flip. inverts L'. 
          left. applys~ trans_elim x. apply LibClosure.plus_trans.
          left~.
Qed.



  (*
  destruct n.
    fequal.
      applys IH true; auto_false. left; right~. 
      applys IH true; auto_false. left; right~.
    forwards~ N': N. destruct N'.
      fequal.
        applys IH false; auto_false. left; right~. 
        applys IH true; auto_false. left; right~.
      fequal.
        applys IH true; auto_false. left; right~. 
        applys IH false; auto_false. left; right~.
  *)

Lemma rec_contractive_as_contractive :
  forall A B (E:binary B) (P:A->Prop) 
  (F:(A->B)->(A->B)) (R:binary A) (S:A->B->Prop),
  equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  contractive (rec_family E P R) F 
    (fun x f => P x -> S x (f x)).
Proof.
  introv Equiv Comp WfR Cont.
  sets Q: (fun x f => P x -> S x (f x)).
  intros x f1 f2. simpl. intros H. split.
    intros x' Px' Rx'x. apply~ Cont. intros y Py Ryx'. 
    forwards~ (M1&M2&M3): (H y). destruct Rx'x as [Rx'x|Ex'x]. 
      apply* plus_trans. apply~ plus_once.
      subst. apply~ plus_once.
    intros Px. forwards [M1 M2]: Cont f1 f1 Px.
      introv Py Ryx. forwards (M1&M2&M3): H y. apply~ plus_once.
       splits~. apply~ equiv_refl.
      apply M2.
Qed.

(** The fixed point theorem for partial functions states that the
    existence of a unique fixed point on the domain P as soon as
    [F] satisfies the contraction condition with respect to a well-founded
    relation R. The invariant [Q] used in the contraction condition 
    must respect equiv classes of the equiv relation [E]. *)

Theorem rec_fixed_point : forall A B {IB:Inhabited B} 
 (F:(A->B)->(A->B)) (R:binary A) (P:A->Prop) (S:A->B->Prop) (E:binary B), 
  equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  exists f:A->B, partial_fixed_point E F (Build_partial f P)
             /\ (forall x, P x -> S x (f x)).
Proof.
  introv IB Equiv Comp WfR Cont. sets M: (rec_family E P R).
  sets Q: (fun x f => P x -> S x (f x)). 
  forwards (f&Fixf&Qf): (>> cofe_fixed_point A (A->B) M F Q). 
  typeclass.
  apply~ rec_cofe.
  introv Limu Qiui Ki Pi. applys Comp. apply~ Qiui.
   apply~ equiv_sym. apply~ Limu.
  apply~ rec_contractive_as_contractive.
  asserts Equ: (pfunc_equiv E P = similar M).
    apply func_ext_2. intros f1 f2. unfold M, similar, pfunc_equiv.
    apply prop_ext. simpl. split~. 
  exists (Build_partial f P). destruct Fixf as [Fixf _]. split~. 
  unfolds in Fixf. intros [f' P']. simpls. rewrite~ Equ.    
Qed.

(** Moreover, we prove that such a unique fixed point is 
    always generally consistent. *)

Lemma rec_fixed_point_generally_consistent : forall A B {IB:Inhabited B} 
 (F:(A->B)->(A->B)) (R:binary A) (P:A->Prop) (S:A->B->Prop) (E:binary B) f, 
  equiv E -> (forall x, pred_compatible E (S x)) ->
  wf R -> rec_contractive E P F R S ->
  fixed_point (pfunc_equiv E P) F f ->
  (forall x, P x -> S x (f x)) ->
  generally_consistent_partial_fixed_point E F (Build_partial f P).
Proof. 
  introv IB Equiv Comp Wf Cont Fixf Inva. split.   
  unfolds. simpl. intros [f' P'] N. simple~.
  intros [f' P'] Fixf'.
   sets f'': (fun x => if classicT (P' x) then f' x else f x).
   intros x [Px P'x]. simpls.
   cuts Ind: (forall x, P x -> E (f x) (f'' x)).
     apply~ (trans_elim (f'' x)). unfold f''. destruct_if. apply~ refl_elim.
   clears x. intros x. induction_wf: Wf x. intros Px. 
   destruct (classic (P' x)) as [P'x|NP'x];
     [| unfold f''; destruct_if; apply~ refl_elim ].
   apply~ (trans_sym_2 (F f'' x)). apply~ (trans_elim (F f x)).
     apply~ Fixf. apply~ equiv_refl.
     apply~ (proj1 (proj_lemma_5 Cont)).
     apply~ (Fixf' (Build_partial f'' P')). simpl.
      intros y P'y. unfold f''. destruct_if~. apply~ refl_elim.
Qed.



*)

-------------------------------------



(** Equiv induction principle without transitivity *)

(* todo
    Lemma head_step : forall x y, 
      equiv x y -> x = y \/ exists z, R x z /\ equiv z y.

    Lemma equiv_ind_steps : forall P : A -> A -> Prop,
      (forall x : A, P x x) ->
      (forall x y : A, equiv x y -> P x y -> P y x) ->
      (forall y x z : A, R x y -> equiv y z -> P y z -> P x z) ->
      forall x y : A, equiv x y -> P x y.
    Proof.
      introv Hrefl Hsym Hstep.
      apply equiv_ind. auto*. auto*. auto*.
      introv S1 _ S2 P2. gen z. induction S1; introv S2 P2.
      auto*. auto*. eapply Hstep. eapply IHS1.

     S. induction S.
      auto*. 
      auto*.
      auto*.
      induction S1. auto*. auto*.
        eapply Hstep.
      
    Qed.
*)
-------------------------------------


(*Lemma in_set : forall A (P:A->Prop) x,
  x \in set_st P = P x.*)




(* todo: bug forwards: need to unfold if more arguments come *)



-------------------------------------
needed?

Notation "x \indom' E" := (@is_in _ (set _) _ x (@dom _ (set loc) _ E)) 
  (at level 39) : container_scope.
Notation "x \notindom' E" := (x \notin ((dom E) : set _)) 
  (at level 39) : container_scope.


-------------------------------------



(* ---------------------------------------------------------------------- *)
(* ** Structural recursion on lists *)

(** A 'unfolded' version of [concat] is needed for defining
    structurally-recursive functions over an inductive type
    that contains lists.  -- todo: delete
    
Fixpoint Flatten (A:Type) (l : list (list A)) {struct l} :=
  match l with 
  | nil => nil
  | h::L' => append h (concat L')
  end.
*)



(* ---------------------------------------------------------------------- *)

(* Another proof of measure_wf based on the lemma [measure_induction]
  Proof.
  intros A mu x. apply (@measure_induction _ mu). clear x. 
  intros x H. apply Acc_intro. intros y Lt. apply H. auto.
  Qed.
*)
(* ---------------------------------------------------------------------- *)
(** ** Fixed-point combinator *)

(* todo: Acc_inv and Fix_F and Fix_F_eq? *)



==> anc/coq/metatheory/tlc/TacticsOverview.html <==
<style>
h2 { color: blue; }
h3 { color: red; }
h4 { font-weight: bold; }
table { border-collapse:collapse; }
td { padding: 3px; }
pre { margin: 8px 0px 8px 0px; }
ul { margin-top: 0.8em; }
ol { margin-top: 0.8em; }
</style> 

<h2>Overview of the tactics from LibTactics</h2>

<p><i>Arthur Charguéraud</i>

<h3>Notation</h3>

<pre>
E: stands for an expression
H: stands for an existing hypothesis
X: stands for a fresh identifier
I: stands for an introduction pattern 
R: stands for a definition (a "reference") 
__: is a special notation for "wildcard" 
</pre>

<h3>Manipulation of hypotheses</h3>

<pre>
introv I1 I2 .. IN   (introduction that inputs only the name of hypotheses, not variables)
intros_all           (introduces all arguments, unfolding all definitions on the way)
gen H1 H2 .. HN      (generalizes and clears hypotheses and their dependencies)
clears H1 ... HN     (clears hypotheses and their dependencies)
sets X: E            (defines X as a local definition for E, and replaces occurences of E with X)
sets_eq X: E         (introduces a name X and an equality X = E, and replaces occurences of E with X)
</pre>

<h3>Proof structure</h3>

<pre>
false             (replaces the goal by "False", and try to solve it with contradiction and discriminate)
false E           (proves any goal by contradiction, using an absurd term E)
tryfalse          (proves a goal by contradiction or discriminate, or do nothing)
asserts I: E      (asserts statement E as first subgoal, destruct E as I in the second goal)
cuts I: E         (asserts statement E as second subgoal, destruct E as I in the first goal)
put X: E          (define X to be a name for E, synonymous of pose)
lets I: E         (adds an hypothesis I whose type is the type of E)
lets I1 .. IN: E  (a shortand for "lets [I1[..IN]]: E", useful to decompose conjunctions)
</pre>

<h3>N-ary constructions</h3>

<pre>
splits           (splits an N-ary conjunction into N goals)
splits N         (same as above, but unfolds if necessary to obtain N branches)
destructs E      (destructs an N-ary conjunction E into N hypotheses)
branch N         (selects the N-th branch of a M-ary disjunction)
branch N of M    (same as above, but unfolds if necessary to obtain M branches)
branches E       (case analysis on an N-ary disjunction E)
exists E1 .. EN  (to provide witnesses to an N-ary existential goal, wildcards are supported)
</pre>

<h3>Inversion and induction</h3>

<pre>
inverts H             (inversion followed with substitution of freshly introduced variables)
inverts keep H        (same as above, but H is not cleared)
invert H as I1..IN    (same as inverts H, but allows to name produced hypotheses)
inversions H          (faster implementation of inverts H, but might substitute too many variables)
inductions_wf X: E H  (applies the well-founded induction principle for a particular well-founded relation)
</pre>

<h3>Working with equalities</h3>

<pre>
substs            (improved implementation of subst – does not fail on circular equalities)
fequals           (improved implementation of f_equal – calls congruence, and better on tuples)
decides_equality  (improved implementation of decide equality – ability to unfold definitions)
rewrite_all E     (rewrites E as many time as possible)
asserts_rewrite E (rewrites with E and generates E as first subgoal)
cuts_rewrite E    (rewrites with E and generates E as second subgoal)
</pre>

<h3>Simplification and unfolding</h3>

<pre>
simpls        (simpl everywhere in hypotheses and conclusion)
unsimpl E     (replace the simplification of E with E)
unfolds R     (unfolds the definition of R in hypotheses and conclusion)
unfolds       (unfolds the head definition of the goal)
unfolds in H  (unfolds the head definition of the hypothesis H)
folds R       (folds R in hypotheses and conclusion)
renames H1 to H1', .., HN to HN'  (multiple renaming)
</pre>

<h3>Development</h3>

<pre>
skip             (admits the current goal - works even if it contains existential variables)
skip I: E        (adds an hypothesis I of type E to the context, and assume it is true)
skip_cuts E      (replaces the current goal with an arbitrary new goal E)
skip_rewrite E   (rewrites with the equality E, admitting the statement E)
sort             (reorders hypotheses to get all the propositions at the bottom of the goal)
</pre>

<h3>Automation</h3>

<pre>
- any tactic name followed with the symbol "~" will call [auto] on all subgoals
- any tactic name followed with the symbol "*" will call [induction eauto] on all subgoals
- these default bindings may be customized locally in a development
</pre>


<h3>Advanced instantiation mode</h3>

<br>Below, H stands for the lemma to be instantiated, and the names Ei correspond to the arguments.
<br>Note that wildcards, written "__", can be provided in place of any argument.
<p><pre>
lets I: H E1 ... EN                    (instantiates a lemma and names it)
lets I: (>> H E1 ... EN)     

applys H E1 ... EN                     (instantiates a lemma and applies it)
applys (>> H E1 ... EN)     

specializes H E1 ... EN                (instantiates an hypothesis H in-place)
specializes H (>> E1 ... EN)

forwards I: H                          (instantiates a lemma, then "forwards" it)
forwards I: (>> H E1 ... EN) 
</pre>

<p>Note: "<code>forwards I: H</code>" is equivalent to "<code>lets I: (>> H __ __ .. __)</code>",<br>
which can also be abbreviated as "<code>lets I: (>> H ___)</code>", with a triple-underscore.

<p>Note: any subterm can be of the form <code>rm X</code>, which indicates that the variable <code>X</code> should be cleared after the operation is complete.



==> anc/coq/metatheory/version_tlc_set.sh <==
# modify the number by hand and then execute the script
svn propset svn:externals 'tlc -r 174 svn://scm.gforge.inria.fr/svn/tlc/branches/v3' .
cd tlc
svn up

